Planar Matrices and Arrays of Feynman Diagrams: Poles for Higher $k$

Planar arrays of tree diagrams were introduced as a generalization of Feynman diagrams that enables the computation biadjoint amplitudes $m^{(k)}_n$ for $k>2$ . In this follow-up work we investigate the poles of $m^{(k)}_n$ from the perspective of such arrays. For general $k$ we characterize the underlying polytope as a Flag Complex and propose a computation of the amplitude based solely on the knowledge of poles, which number is drastically less than the number of full arrays. As an example we first provide all the poles for the cases $(k,n)=(3,7),(3,8),(4,8)$ and $(4,9)$ in terms of their generalized Feynman diagrams. We then implement a simple compatibility criteria together with an addition operation between arrays, and recover the full collections/arrays recently presented for such cases. Along the way we implement hard and soft kinematical limits, which provide a map between poles in kinematic space and their combinatoric arrays. We use the operation to give a proof of a previously conjectured combinatorial duality for arrays in $(k,n)$ and $(n-k,n)$. We also outline the relation to boundary maps of the hypersimplex $\Delta_{k,n}$ and rays in the tropical Grassmannian $\textrm{Tr}(k,n)$.

==> anc/Compatibility_Graphs.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    899528,      17624]
NotebookOptionsPosition[    880596,      17340]
NotebookOutlinePosition[    881062,      17358]
CellTagsIndexPosition[    881019,      17355]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell["\<\
The following notebook implements the compatibility criteria derived in \
Section 2,  constructs the degenerated arrays from the poles using the hard \
limits defined in Section 3  and reconstructs all planar arrays of Feynman \
diagrams using the build-in command FindClique.

We interpret the case of (3,6) with plenty of explanations while the codes \
for others are similar.\
\>", "Text",
 CellChangeTimes->{{3.804874832468648*^9, 3.804874853286607*^9}, {
   3.804876214921549*^9, 3.804876233199144*^9}, {3.8048939866691923`*^9, 
   3.804893987207333*^9}, {3.892832502714373*^9, 3.892832591722643*^9}, {
   3.8928326819875*^9, 3.89283271709555*^9}, 3.892900782508259*^9, {
   3.89290898504205*^9, 
   3.8929090597084713`*^9}},ExpressionUUID->"f21abe27-6103-4cd9-8f9b-\
ea74119a622e"],

Cell[CellGroupData[{

Cell["(3,6)", "Section",
 CellChangeTimes->{{3.892827344403123*^9, 
  3.892827346162279*^9}},ExpressionUUID->"7c58e685-cd63-4e03-8002-\
456a0ec884b7"],

Cell[CellGroupData[{

Cell["Import poles.", "Subsection",
 CellChangeTimes->{{3.892834229874173*^9, 
  3.89283424368788*^9}},ExpressionUUID->"e844ca2c-e3a6-4346-9857-\
6be8a8a6ea81"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"kk", "=", "3"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"n", "=", "6"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"SetDirectory", "@", 
  RowBox[{"NotebookDirectory", "[", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"poles", "=", " ", 
  RowBox[{"Import", "[", 
   RowBox[{"\"\<poles\>\"", "<>", 
    RowBox[{"ToString", "@", "kk"}], "<>", 
    RowBox[{"ToString", "@", "n"}], "<>", "\"\<.m\>\""}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"Length", "@", "poles"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.892827349397667*^9, 3.892827384035911*^9}, {
   3.8928274480766077`*^9, 3.892827455136896*^9}, {3.8928283106476593`*^9, 
   3.892828330271647*^9}, 3.892828389726883*^9, {3.892828989928388*^9, 
   3.892828992194862*^9}, {3.8928296588458548`*^9, 3.892829668175683*^9}, {
   3.892830151028164*^9, 3.8928301529184732`*^9}, {3.892832100572484*^9, 
   3.892832100810957*^9}, 3.892834222821809*^9, {3.892899509021637*^9, 
   3.892899510144816*^9}},
 CellLabel->
  "In[807]:=",ExpressionUUID->"4eec9606-5af3-4993-a796-68497951fded"],

Cell[BoxData["\<\"/Users/yzhang/Desktop/planar49/anc2pole\"\>"], "Output",
 CellChangeTimes->{{3.892827362093483*^9, 3.892827384525628*^9}, 
   3.892827455556061*^9, {3.892828327525919*^9, 3.892828330462021*^9}, 
   3.892828390032934*^9, 3.892828843661902*^9, 3.892828992490695*^9, 
   3.892829088041325*^9, 3.892829231371608*^9, {3.892829661267398*^9, 
   3.892829668529655*^9}, 3.8928301531438093`*^9, 3.8928301877750196`*^9, 
   3.892832011415309*^9, 3.892832081813936*^9, 3.892834788670574*^9, 
   3.892899352764575*^9, 3.892899510470483*^9, 3.89290709280013*^9, 
   3.892907494580983*^9, 3.8929090759401093`*^9, 3.893002641036015*^9, 
   3.893005431392318*^9},
 CellLabel->
  "Out[809]=",ExpressionUUID->"448e1998-1668-4d60-be0c-9f432d553f31"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"s", "[", 
    RowBox[{"1", ",", "2", ",", "3"}], "]"}], ",", 
   RowBox[{"s", "[", 
    RowBox[{"2", ",", "3", ",", "4"}], "]"}], ",", 
   RowBox[{"s", "[", 
    RowBox[{"3", ",", "4", ",", "5"}], "]"}], ",", 
   RowBox[{"s", "[", 
    RowBox[{"4", ",", "5", ",", "6"}], "]"}], ",", 
   RowBox[{"s", "[", 
    RowBox[{"1", ",", "5", ",", "6"}], "]"}], ",", 
   RowBox[{"s", "[", 
    RowBox[{"1", ",", "2", ",", "6"}], "]"}], ",", 
   RowBox[{
    RowBox[{"s", "[", 
     RowBox[{"1", ",", "2", ",", "3"}], "]"}], "+", 
    RowBox[{"s", "[", 
     RowBox[{"1", ",", "2", ",", "4"}], "]"}], "+", 
    RowBox[{"s", "[", 
     RowBox[{"1", ",", "3", ",", "4"}], "]"}], "+", 
    RowBox[{"s", "[", 
     RowBox[{"2", ",", "3", ",", "4"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"s", "[", 
     RowBox[{"2", ",", "3", ",", "4"}], "]"}], "+", 
    RowBox[{"s", "[", 
     RowBox[{"2", ",", "3", ",", "5"}], "]"}], "+", 
    RowBox[{"s", "[", 
     RowBox[{"2", ",", "4", ",", "5"}], "]"}], "+", 
    RowBox[{"s", "[", 
     RowBox[{"3", ",", "4", ",", "5"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"s", "[", 
     RowBox[{"3", ",", "4", ",", "5"}], "]"}], "+", 
    RowBox[{"s", "[", 
     RowBox[{"3", ",", "4", ",", "6"}], "]"}], "+", 
    RowBox[{"s", "[", 
     RowBox[{"3", ",", "5", ",", "6"}], "]"}], "+", 
    RowBox[{"s", "[", 
     RowBox[{"4", ",", "5", ",", "6"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"s", "[", 
     RowBox[{"1", ",", "4", ",", "5"}], "]"}], "+", 
    RowBox[{"s", "[", 
     RowBox[{"1", ",", "4", ",", "6"}], "]"}], "+", 
    RowBox[{"s", "[", 
     RowBox[{"1", ",", "5", ",", "6"}], "]"}], "+", 
    RowBox[{"s", "[", 
     RowBox[{"4", ",", "5", ",", "6"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"s", "[", 
     RowBox[{"1", ",", "2", ",", "5"}], "]"}], "+", 
    RowBox[{"s", "[", 
     RowBox[{"1", ",", "2", ",", "6"}], "]"}], "+", 
    RowBox[{"s", "[", 
     RowBox[{"1", ",", "5", ",", "6"}], "]"}], "+", 
    RowBox[{"s", "[", 
     RowBox[{"2", ",", "5", ",", "6"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"s", "[", 
     RowBox[{"1", ",", "2", ",", "3"}], "]"}], "+", 
    RowBox[{"s", "[", 
     RowBox[{"1", ",", "2", ",", "6"}], "]"}], "+", 
    RowBox[{"s", "[", 
     RowBox[{"1", ",", "3", ",", "6"}], "]"}], "+", 
    RowBox[{"s", "[", 
     RowBox[{"2", ",", "3", ",", "6"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"s", "[", 
     RowBox[{"1", ",", "2", ",", "3"}], "]"}], "+", 
    RowBox[{"s", "[", 
     RowBox[{"1", ",", "2", ",", "4"}], "]"}], "+", 
    RowBox[{"s", "[", 
     RowBox[{"1", ",", "3", ",", "4"}], "]"}], "+", 
    RowBox[{"s", "[", 
     RowBox[{"2", ",", "3", ",", "4"}], "]"}], "+", 
    RowBox[{"s", "[", 
     RowBox[{"3", ",", "4", ",", "5"}], "]"}], "+", 
    RowBox[{"s", "[", 
     RowBox[{"3", ",", "4", ",", "6"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"s", "[", 
     RowBox[{"1", ",", "4", ",", "5"}], "]"}], "+", 
    RowBox[{"s", "[", 
     RowBox[{"2", ",", "3", ",", "4"}], "]"}], "+", 
    RowBox[{"s", "[", 
     RowBox[{"2", ",", "3", ",", "5"}], "]"}], "+", 
    RowBox[{"s", "[", 
     RowBox[{"2", ",", "4", ",", "5"}], "]"}], "+", 
    RowBox[{"s", "[", 
     RowBox[{"3", ",", "4", ",", "5"}], "]"}], "+", 
    RowBox[{"s", "[", 
     RowBox[{"4", ",", "5", ",", "6"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"s", "[", 
     RowBox[{"1", ",", "2", ",", "3"}], "]"}], "+", 
    RowBox[{"s", "[", 
     RowBox[{"1", ",", "2", ",", "4"}], "]"}], "+", 
    RowBox[{"s", "[", 
     RowBox[{"1", ",", "2", ",", "5"}], "]"}], "+", 
    RowBox[{"s", "[", 
     RowBox[{"1", ",", "2", ",", "6"}], "]"}], "+", 
    RowBox[{"s", "[", 
     RowBox[{"1", ",", "3", ",", "4"}], "]"}], "+", 
    RowBox[{"s", "[", 
     RowBox[{"2", ",", "3", ",", "4"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"s", "[", 
     RowBox[{"1", ",", "2", ",", "3"}], "]"}], "+", 
    RowBox[{"s", "[", 
     RowBox[{"2", ",", "3", ",", "4"}], "]"}], "+", 
    RowBox[{"s", "[", 
     RowBox[{"2", ",", "3", ",", "5"}], "]"}], "+", 
    RowBox[{"s", "[", 
     RowBox[{"2", ",", "3", ",", "6"}], "]"}], "+", 
    RowBox[{"s", "[", 
     RowBox[{"2", ",", "4", ",", "5"}], "]"}], "+", 
    RowBox[{"s", "[", 
     RowBox[{"3", ",", "4", ",", "5"}], "]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.892827362093483*^9, 3.892827384525628*^9}, 
   3.892827455556061*^9, {3.892828327525919*^9, 3.892828330462021*^9}, 
   3.892828390032934*^9, 3.892828843661902*^9, 3.892828992490695*^9, 
   3.892829088041325*^9, 3.892829231371608*^9, {3.892829661267398*^9, 
   3.892829668529655*^9}, 3.8928301531438093`*^9, 3.8928301877750196`*^9, 
   3.892832011415309*^9, 3.892832081813936*^9, 3.892834788670574*^9, 
   3.892899352764575*^9, 3.892899510470483*^9, 3.89290709280013*^9, 
   3.892907494580983*^9, 3.8929090759401093`*^9, 3.893002641036015*^9, 
   3.8930054314071712`*^9},
 CellLabel->
  "Out[810]=",ExpressionUUID->"084d5dd1-7067-46aa-bbcf-4172e57434c8"],

Cell[BoxData["16"], "Output",
 CellChangeTimes->{{3.892827362093483*^9, 3.892827384525628*^9}, 
   3.892827455556061*^9, {3.892828327525919*^9, 3.892828330462021*^9}, 
   3.892828390032934*^9, 3.892828843661902*^9, 3.892828992490695*^9, 
   3.892829088041325*^9, 3.892829231371608*^9, {3.892829661267398*^9, 
   3.892829668529655*^9}, 3.8928301531438093`*^9, 3.8928301877750196`*^9, 
   3.892832011415309*^9, 3.892832081813936*^9, 3.892834788670574*^9, 
   3.892899352764575*^9, 3.892899510470483*^9, 3.89290709280013*^9, 
   3.892907494580983*^9, 3.8929090759401093`*^9, 3.893002641036015*^9, 
   3.893005431423655*^9},
 CellLabel->
  "Out[811]=",ExpressionUUID->"b60f796e-32d9-41c6-8eb1-ee9e0a39a357"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Construct the degenerated arrays from the poles using the hard limits defined \
in Section 3.\
\>", "Subsection",
 CellChangeTimes->{{3.8928342909381723`*^9, 3.8928342953157187`*^9}, 
   3.892834535057042*^9},ExpressionUUID->"b2337849-50dd-4fd8-a66f-\
36f6ccbf21c6"],

Cell[BoxData[{
 RowBox[{"SetAttributes", "[", 
  RowBox[{"s", ",", "Orderless"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"SetAttributes", "[", 
  RowBox[{"es", ",", "Orderless"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"hardproj", "=", 
   RowBox[{"Function", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"sl", ",", "ihard"}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"Block", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
        "ihardlist", ",", "esbasis", ",", "sl1", ",", "esbasissol", ",", 
         "x"}], "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"ihardlist", "=", 
         RowBox[{"Complement", "[", 
          RowBox[{
           RowBox[{"Range", "@", "n"}], ",", "ihard"}], " ", "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"esbasis", "=", 
         RowBox[{
          RowBox[{
           RowBox[{"es", "@@", 
            RowBox[{"ihardlist", "[", 
             RowBox[{"[", 
              RowBox[{
               RowBox[{"#", "[", 
                RowBox[{"[", "1", "]"}], "]"}], ";;", 
               RowBox[{"#", "[", 
                RowBox[{"[", 
                 RowBox[{"-", "1"}], "]"}], "]"}]}], "]"}], "]"}]}], "&"}], "/@",
           " ", 
          RowBox[{"Complement", "[", 
           RowBox[{
            RowBox[{"Subsets", "[", 
             RowBox[{
              RowBox[{"Range", "@", 
               RowBox[{"Length", "@", 
                RowBox[{"ihardlist", "[", 
                 RowBox[{"[", 
                  RowBox[{";;", 
                   RowBox[{"-", "2"}]}], "]"}], "]"}]}]}], ",", 
              RowBox[{"{", "2", "}"}]}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"{", 
              RowBox[{"1", ",", 
               RowBox[{"Length", "@", 
                RowBox[{"ihardlist", "[", 
                 RowBox[{"[", 
                  RowBox[{";;", 
                   RowBox[{"-", "2"}]}], "]"}], "]"}]}]}], "}"}], "}"}]}], 
           "]"}]}]}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"sl1", "=", 
         RowBox[{"sl", "/.", 
          RowBox[{
           RowBox[{"s", "@", "i__"}], ":>", " ", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{"SubsetQ", "[", 
              RowBox[{
               RowBox[{"{", "i", "}"}], ",", "ihard"}], "]"}], ",", 
             RowBox[{"es", "@@", 
              RowBox[{"Complement", "[", 
               RowBox[{
                RowBox[{"{", "i", "}"}], ",", "ihard"}], "]"}]}], ",", "0"}], 
            "]"}]}]}]}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"esbasissol", "=", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"sl1", "-", 
               RowBox[{"esbasis", ".", 
                RowBox[{"Array", "[", 
                 RowBox[{"x", ",", 
                  RowBox[{"Length", "@", "esbasis"}]}], "]"}]}]}], "/.", 
              RowBox[{
               RowBox[{"es", "@", "i__"}], ":>", 
               RowBox[{"Plus", "@@", 
                RowBox[{"es", "@@@", " ", 
                 RowBox[{"Subsets", "[", 
                  RowBox[{
                   RowBox[{"{", "i", "}"}], ",", 
                   RowBox[{"{", "2", "}"}]}], "]"}]}]}]}]}], "/.", 
             RowBox[{
              RowBox[{"es", "[", 
               RowBox[{"i_", ",", 
                RowBox[{"ihardlist", "[", 
                 RowBox[{"[", 
                  RowBox[{"-", "1"}], "]"}], "]"}]}], "]"}], ":>", 
              RowBox[{
               RowBox[{"-", 
                RowBox[{"Sum", "[", 
                 RowBox[{
                  RowBox[{"es", "[", 
                   RowBox[{"i", ",", "j"}], "]"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"j", ",", 
                    RowBox[{"Complement", "[", 
                    RowBox[{"ihardlist", "  ", ",", 
                    RowBox[{"{", "i", "}"}]}], "]"}]}], "}"}]}], "]"}]}], "+", 
               RowBox[{"es", "[", 
                RowBox[{"i", ",", 
                 RowBox[{"ihardlist", "[", 
                  RowBox[{"[", 
                   RowBox[{"-", "1"}], "]"}], "]"}]}], "]"}]}]}]}], "/.", 
            RowBox[{
             RowBox[{"es", "[", 
              RowBox[{
               RowBox[{"ihardlist", "[", 
                RowBox[{"[", 
                 RowBox[{"-", "3"}], "]"}], "]"}], ",", 
               RowBox[{"ihardlist", "[", 
                RowBox[{"[", 
                 RowBox[{"-", "2"}], "]"}], "]"}]}], "]"}], ":>", 
             RowBox[{
              RowBox[{"-", 
               RowBox[{"Sum", "[", 
                RowBox[{
                 RowBox[{"es", "@@", "j"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"j", ",", 
                   RowBox[{"Subsets", "[", 
                    RowBox[{
                    RowBox[{"ihardlist", "[", 
                    RowBox[{"[", 
                    RowBox[{";;", 
                    RowBox[{"-", "2"}]}], "]"}], "]"}], "  ", ",", 
                    RowBox[{"{", "2", "}"}]}], "]"}]}], "}"}]}], "]"}]}], "+", 
              RowBox[{"es", "[", 
               RowBox[{
                RowBox[{"ihardlist", "[", 
                 RowBox[{"[", 
                  RowBox[{"-", "3"}], "]"}], "]"}], ",", 
                RowBox[{"ihardlist", "[", 
                 RowBox[{"[", 
                  RowBox[{"-", "2"}], "]"}], "]"}]}], "]"}]}]}]}], "//", 
           RowBox[{
            RowBox[{
             RowBox[{"List", "@@", 
              RowBox[{"Collect", "[", 
               RowBox[{"#", ",", "_es"}], "]"}]}], "/.", 
             RowBox[{"_es", "->", "1"}]}], "&"}]}], "//", 
          RowBox[{
           RowBox[{"Solve", "[", 
            RowBox[{"#", "==", "0"}], "]"}], "&"}]}]}], ";", 
        "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"esbasis", ".", 
          RowBox[{"Array", "[", 
           RowBox[{"x", ",", 
            RowBox[{"Length", "@", "esbasis"}]}], "]"}]}], "/.", 
         RowBox[{"esbasissol", "[", 
          RowBox[{"[", "1", "]"}], "]"}]}]}]}], "]"}]}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.892829107762911*^9, 3.8928293053078957`*^9}, {
   3.892829335574605*^9, 3.892829566777763*^9}, {3.89282959849841*^9, 
   3.892830049434402*^9}, {3.892832019879986*^9, 3.892832072210454*^9}, {
   3.8928342249879103`*^9, 3.892834225138414*^9}, 3.8928342719898357`*^9},
 CellLabel->
  "In[812]:=",ExpressionUUID->"6d468417-c451-475a-8eaa-d639ff8f2232"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"polearrays", "=", 
  RowBox[{
   RowBox[{"Function", "[", 
    RowBox[{"sl", ",", 
     RowBox[{
      RowBox[{"Function", "[", 
       RowBox[{"ihard", ",", 
        RowBox[{"hardproj", "[", 
         RowBox[{"sl", ",", "ihard"}], "]"}]}], "]"}], "/@", 
      RowBox[{"Subsets", "[", 
       RowBox[{
        RowBox[{"Range", "@", "n"}], ",", 
        RowBox[{"{", 
         RowBox[{"kk", "-", "2"}], "}"}]}], "]"}]}]}], "]"}], "/@", 
   "poles"}]}]], "Input",
 CellLabel->
  "In[815]:=",ExpressionUUID->"2086fd62-64ff-4a46-ab54-8f23351b9a11"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"es", "[", 
      RowBox[{"2", ",", "3"}], "]"}], ",", 
     RowBox[{"es", "[", 
      RowBox[{"1", ",", "3"}], "]"}], ",", 
     RowBox[{"es", "[", 
      RowBox[{"1", ",", "2"}], "]"}], ",", "0", ",", "0", ",", "0"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"es", "[", 
      RowBox[{"3", ",", "4"}], "]"}], ",", 
     RowBox[{"es", "[", 
      RowBox[{"2", ",", "4"}], "]"}], ",", 
     RowBox[{"es", "[", 
      RowBox[{"2", ",", "3"}], "]"}], ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", 
     RowBox[{"es", "[", 
      RowBox[{"4", ",", "5"}], "]"}], ",", 
     RowBox[{"es", "[", 
      RowBox[{"3", ",", "5"}], "]"}], ",", 
     RowBox[{"es", "[", 
      RowBox[{"3", ",", "4"}], "]"}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", 
     RowBox[{"es", "[", 
      RowBox[{"1", ",", "2", ",", "3"}], "]"}], ",", 
     RowBox[{"es", "[", 
      RowBox[{"1", ",", "2", ",", "3"}], "]"}], ",", 
     RowBox[{"es", "[", 
      RowBox[{"1", ",", "2", ",", "3"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"es", "[", 
      RowBox[{"2", ",", "3", ",", "4"}], "]"}], ",", "0", ",", "0", ",", "0", 
     ",", 
     RowBox[{"es", "[", 
      RowBox[{"2", ",", "3", ",", "4"}], "]"}], ",", 
     RowBox[{"es", "[", 
      RowBox[{"2", ",", "3", ",", "4"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"es", "[", 
      RowBox[{"3", ",", "4", ",", "5"}], "]"}], ",", 
     RowBox[{"es", "[", 
      RowBox[{"3", ",", "4", ",", "5"}], "]"}], ",", "0", ",", "0", ",", "0", 
     ",", 
     RowBox[{"es", "[", 
      RowBox[{"1", ",", "2"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"es", "[", 
      RowBox[{"2", ",", "3", ",", "4"}], "]"}], ",", 
     RowBox[{"es", "[", 
      RowBox[{"1", ",", "3", ",", "4"}], "]"}], ",", 
     RowBox[{"es", "[", 
      RowBox[{"1", ",", "2", ",", "4"}], "]"}], ",", 
     RowBox[{"es", "[", 
      RowBox[{"1", ",", "2", ",", "3"}], "]"}], ",", "0", ",", "0"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"es", "[", 
      RowBox[{"3", ",", "4", ",", "5"}], "]"}], ",", 
     RowBox[{"es", "[", 
      RowBox[{"2", ",", "4", ",", "5"}], "]"}], ",", 
     RowBox[{"es", "[", 
      RowBox[{"2", ",", "3", ",", "5"}], "]"}], ",", 
     RowBox[{"es", "[", 
      RowBox[{"2", ",", "3", ",", "4"}], "]"}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", 
     RowBox[{"es", "[", 
      RowBox[{"1", ",", "2"}], "]"}], ",", 
     RowBox[{"es", "[", 
      RowBox[{"1", ",", "2"}], "]"}], ",", 
     RowBox[{"es", "[", 
      RowBox[{"1", ",", "2"}], "]"}], ",", 
     RowBox[{"es", "[", 
      RowBox[{"1", ",", "2"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"es", "[", 
      RowBox[{"2", ",", "3"}], "]"}], ",", "0", ",", "0", ",", 
     RowBox[{"es", "[", 
      RowBox[{"2", ",", "3"}], "]"}], ",", 
     RowBox[{"es", "[", 
      RowBox[{"2", ",", "3"}], "]"}], ",", 
     RowBox[{"es", "[", 
      RowBox[{"2", ",", "3"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"es", "[", 
      RowBox[{"3", ",", "4"}], "]"}], ",", 
     RowBox[{"es", "[", 
      RowBox[{"3", ",", "4"}], "]"}], ",", "0", ",", "0", ",", 
     RowBox[{"es", "[", 
      RowBox[{"3", ",", "4"}], "]"}], ",", 
     RowBox[{"es", "[", 
      RowBox[{"3", ",", "4"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"es", "[", 
      RowBox[{"4", ",", "5"}], "]"}], ",", 
     RowBox[{"es", "[", 
      RowBox[{"4", ",", "5"}], "]"}], ",", 
     RowBox[{"es", "[", 
      RowBox[{"4", ",", "5"}], "]"}], ",", "0", ",", "0", ",", 
     RowBox[{"es", "[", 
      RowBox[{"1", ",", "2", ",", "3"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"es", "[", 
      RowBox[{"2", ",", "3", ",", "4"}], "]"}], ",", 
     RowBox[{"es", "[", 
      RowBox[{"1", ",", "3", ",", "4"}], "]"}], ",", 
     RowBox[{"es", "[", 
      RowBox[{"1", ",", "2"}], "]"}], ",", 
     RowBox[{"es", "[", 
      RowBox[{"1", ",", "2"}], "]"}], ",", 
     RowBox[{"es", "[", 
      RowBox[{"3", ",", "4"}], "]"}], ",", 
     RowBox[{"es", "[", 
      RowBox[{"3", ",", "4"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"es", "[", 
      RowBox[{"4", ",", "5"}], "]"}], ",", 
     RowBox[{"es", "[", 
      RowBox[{"3", ",", "4", ",", "5"}], "]"}], ",", 
     RowBox[{"es", "[", 
      RowBox[{"2", ",", "4", ",", "5"}], "]"}], ",", 
     RowBox[{"es", "[", 
      RowBox[{"2", ",", "3"}], "]"}], ",", 
     RowBox[{"es", "[", 
      RowBox[{"2", ",", "3"}], "]"}], ",", 
     RowBox[{"es", "[", 
      RowBox[{"1", ",", "2", ",", "3"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"es", "[", 
      RowBox[{"3", ",", "4"}], "]"}], ",", 
     RowBox[{"es", "[", 
      RowBox[{"3", ",", "4"}], "]"}], ",", 
     RowBox[{"es", "[", 
      RowBox[{"1", ",", "2", ",", "4"}], "]"}], ",", 
     RowBox[{"es", "[", 
      RowBox[{"1", ",", "2", ",", "3"}], "]"}], ",", 
     RowBox[{"es", "[", 
      RowBox[{"1", ",", "2"}], "]"}], ",", 
     RowBox[{"es", "[", 
      RowBox[{"1", ",", "2"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"es", "[", 
      RowBox[{"2", ",", "3"}], "]"}], ",", 
     RowBox[{"es", "[", 
      RowBox[{"4", ",", "5"}], "]"}], ",", 
     RowBox[{"es", "[", 
      RowBox[{"4", ",", "5"}], "]"}], ",", 
     RowBox[{"es", "[", 
      RowBox[{"2", ",", "3", ",", "5"}], "]"}], ",", 
     RowBox[{"es", "[", 
      RowBox[{"2", ",", "3", ",", "4"}], "]"}], ",", 
     RowBox[{"es", "[", 
      RowBox[{"2", ",", "3"}], "]"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.892834794154422*^9, 3.892899359033639*^9, 
  3.892907499852829*^9, 3.8929090833916683`*^9, 3.89300264609105*^9, 
  3.893005435679789*^9},
 CellLabel->
  "Out[815]=",ExpressionUUID->"b7c6562f-2929-4b0c-a5a0-cad6df8a18a3"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{
   RowBox[{"\"\<planar_arrays_for_poles_\>\"", "<>", 
    RowBox[{"ToString", "@", "kk"}], "<>", 
    RowBox[{"ToString", "@", "n"}], "<>", "\"\<.m\>\""}], ",", "polearrays"}],
   "]"}]], "Input",
 CellChangeTimes->{{3.892899376393615*^9, 3.892899435828031*^9}},
 CellLabel->
  "In[816]:=",ExpressionUUID->"cee8bd6c-3164-4317-9bc7-cd895d96749c"],

Cell[BoxData["\<\"planar_arrays_for_poles_36.m\"\>"], "Output",
 CellChangeTimes->{{3.892899430086141*^9, 3.8928994362306757`*^9}, 
   3.8929070981375732`*^9, 3.8929090857255573`*^9, 3.893002648324787*^9, 
   3.89300543780233*^9},
 CellLabel->
  "Out[816]=",ExpressionUUID->"744a8609-a5ed-4d7f-9c8e-71c796e0f5b7"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Conversely, we also provides a code to transfer degenerated planar arrays 
as poles in terms of generic kinematics.

This code can directly be copied to sections for other (k,n).\
\>", "Subsection",
 CellChangeTimes->{{3.892908816544538*^9, 3.892908895938229*^9}, {
  3.893005369847471*^9, 
  3.893005411116259*^9}},ExpressionUUID->"177cd776-001f-4aea-9d65-\
d0a34a48e04f"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"topole", "=", "\[IndentingNewLine]", 
    RowBox[{"Function", "[", " ", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"headGFDpoles", ",", "kk", ",", "n"}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"Block", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "x", ",", "sub", ",", "headGFD", ",", "colll", ",", "coll", ",", 
          "ta", ",", "presol", ",", "sol", ",", "inff", ",", "rep", ",", 
          "calF", ",", "cF", ",", "polepre", ",", "polepre2", ",", 
          "polepre3"}], "}"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"sub", "=", 
          RowBox[{"Subsets", "[", 
           RowBox[{
            RowBox[{"Range", "@", "n"}], ",", 
            RowBox[{"{", 
             RowBox[{"kk", "-", "2"}], "}"}]}], "]"}]}], ";", 
         "\[IndentingNewLine]", "\[IndentingNewLine]", 
         RowBox[{"headGFD", "=", 
          RowBox[{
           RowBox[{
            RowBox[{"FD", "[", 
             RowBox[{
              RowBox[{"Sequence", "@@", 
               RowBox[{"Cases", "[", 
                RowBox[{
                 RowBox[{"headGFDpoles", "[", 
                  RowBox[{"[", "#", "]"}], "]"}], ",", "_es", ",", 
                 RowBox[{"{", 
                  RowBox[{"0", ",", "Infinity"}], "}"}]}], "]"}]}], ",", 
              RowBox[{"Sequence", "@@", 
               RowBox[{"sub", "[", 
                RowBox[{"[", "#", "]"}], "]"}]}]}], "]"}], "&"}], "/@", 
           RowBox[{"Range", "@", 
            RowBox[{"Length", "@", "sub"}]}]}]}], ";", "\[IndentingNewLine]", 
         "\[IndentingNewLine]", 
         RowBox[{"colll", "=", 
          RowBox[{
           RowBox[{"GFD", "@@", 
            RowBox[{"FD", "@@", "headGFD"}]}], "//", "coGFD"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"coll", "=", 
          RowBox[{
           RowBox[{
            RowBox[{"colll", "/.", "\[VeryThinSpace]", 
             RowBox[{"FD", "\[Rule]", "List"}]}], "/.", "\[VeryThinSpace]", 
            RowBox[{"GFD", "\[Rule]", "List"}]}], "/.", "\[VeryThinSpace]", 
           RowBox[{"col", "\[Rule]", "List"}]}]}], ";", "\[IndentingNewLine]",
          "\[IndentingNewLine]", 
         RowBox[{"ta", "=", 
          RowBox[{
           RowBox[{"Function", "[", 
            RowBox[{"sl", ",", 
             RowBox[{
              RowBox[{
               RowBox[{"dd", "[", 
                RowBox[{"coll", ",", 
                 RowBox[{"Sequence", "@@", "#"}]}], "]"}], "&"}], "/@", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"Flatten", "@", 
                  RowBox[{"{", 
                   RowBox[{"#", ",", 
                    RowBox[{"Complement", "[", 
                    RowBox[{"sl", ",", "#"}], "]"}]}], "}"}]}], "&"}], "/@", 
                RowBox[{"Subsets", "[", 
                 RowBox[{"sl", ",", "2"}], "]"}]}], ")"}]}]}], "]"}], "/@", 
           RowBox[{"Subsets", "[", 
            RowBox[{
             RowBox[{"Range", "@", "n"}], ",", 
             RowBox[{"{", "kk", "}"}]}], "]"}]}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"presol", "=", 
          RowBox[{
           RowBox[{"Solve", "[", 
            RowBox[{"Equal", "@@@", "ta"}], "]"}], "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"sol", "=", 
          RowBox[{"presol", "//", 
           RowBox[{
            RowBox[{"Select", "[", 
             RowBox[{"#", ",", 
              RowBox[{
               RowBox[{
                RowBox[{"Head", "@", 
                 RowBox[{"#", "[", 
                  RowBox[{"[", "1", "]"}], "]"}]}], "\[Equal]", "ff"}], 
               "&"}]}], "]"}], "&"}]}]}], ";", "\[IndentingNewLine]", 
         "\[IndentingNewLine]", 
         RowBox[{"inff", "=", 
          RowBox[{"Union", "@", 
           RowBox[{"Cases", "[", 
            RowBox[{
             RowBox[{"sol", "[", 
              RowBox[{"[", 
               RowBox[{";;", ",", 
                RowBox[{"-", "1"}]}], "]"}], "]"}], ",", "_ff", ",", 
             "Infinity"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"rep", "=", 
          RowBox[{"Thread", "[", 
           RowBox[{"inff", "\[Rule]", 
            RowBox[{"Array", "[", 
             RowBox[{"x", ",", "  ", 
              RowBox[{"Length", "@", "inff"}]}], "]"}]}], "]"}]}], ";", 
         "\[IndentingNewLine]", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"calF", "[", "collection_", "]"}], ":=", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"s", "@@", "#"}], " ", 
                 RowBox[{"dd", "[", 
                  RowBox[{"collection", ",", 
                   RowBox[{"Sequence", "@@", "#"}]}], "]"}]}], "&"}], "/@", 
               RowBox[{"Subsets", "[", 
                RowBox[{
                 RowBox[{"Range", "@", "n"}], ",", 
                 RowBox[{"{", "kk", "}"}]}], "]"}]}], "//", "Total"}], "//", 
             "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{
               RowBox[{"#", "/.", "presol"}], "/.", 
               RowBox[{
                RowBox[{
                 SubscriptBox["e", "_"], "[", "__", "]"}], "\[Rule]", " ", 
                "0"}]}], "&"}]}], "//", 
            RowBox[{
             RowBox[{"#", "/", "2"}], "&"}]}], "//", "Expand"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"cF", "=", 
          RowBox[{
           RowBox[{"calF", "[", "coll", "]"}], "/.", "rep"}]}], ";", 
         "\[IndentingNewLine]", "\[IndentingNewLine]", 
         RowBox[{"polepre", "=", 
          RowBox[{"-", 
           RowBox[{"Coefficient", "[", 
            RowBox[{"cF", ",", 
             RowBox[{"x", "@", "1"}]}], "]"}]}]}], ";", "\[IndentingNewLine]",
          "\[IndentingNewLine]", 
         RowBox[{"polepre2", "=", 
          RowBox[{
           RowBox[{"Function", "[", 
            RowBox[{"sl", ",", 
             RowBox[{
              RowBox[{"Function", "[", 
               RowBox[{"ihard", ",", 
                RowBox[{"hardproj", "[", 
                 RowBox[{"sl", ",", "ihard"}], "]"}]}], "]"}], "/@", 
              RowBox[{"Subsets", "[", 
               RowBox[{
                RowBox[{"Range", "@", "n"}], ",", 
                RowBox[{"{", 
                 RowBox[{"kk", "-", "2"}], "}"}]}], "]"}]}]}], "]"}], "@", 
           "polepre"}]}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
         RowBox[{"polepre3", "=", 
          RowBox[{"Union", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"headGFDpoles", "/.", 
               RowBox[{"{", 
                RowBox[{"0", "->", 
                 RowBox[{"Sequence", "[", "]"}]}], "}"}]}], ")"}], "/", 
             RowBox[{"(", 
              RowBox[{"polepre2", "/.", 
               RowBox[{"{", 
                RowBox[{"0", "->", 
                 RowBox[{"Sequence", "[", "]"}]}], "}"}]}], ")"}]}], "//", 
            "Factor"}], "]"}]}], ";", "\[IndentingNewLine]", 
         "\[IndentingNewLine]", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"Length", "@", "polepre3"}], "=!=", "1"}], " ", "||", 
            " ", 
            RowBox[{"!", 
             RowBox[{"NumericQ", "@", 
              RowBox[{"polepre3", "[", 
               RowBox[{"[", "1", "]"}], "]"}]}]}]}], ",", 
           RowBox[{"Print", "[", 
            RowBox[{"(*", 
             RowBox[{"polepre3", ","}], "*)"}], "\"\< wrong\>\"", "]"}]}], 
          "]"}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"polepre3", "[", 
           RowBox[{"[", "1", "]"}], "]"}], " ", "polepre"}]}]}], 
       "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       "]"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"dd", "[", 
     RowBox[{"$collection_", ",", "i_", ",", "j_", ",", "c__"}], "]"}], ":=", 
    "  ", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Block", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
        "tod1", ",", "tod2", ",", "tod3", ",", "todd", ",", "temp", ",", 
         "list", ",", "n", ",", "kk"}], "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"kk", "=", 
         RowBox[{
          RowBox[{"Length", "[", 
           RowBox[{
            RowBox[{
            "$collection", "\[LeftDoubleBracket]", "1", 
             "\[RightDoubleBracket]"}], "/.", "\[VeryThinSpace]", 
            RowBox[{"_es", "\[Rule]", 
             RowBox[{"Sequence", "[", "]"}]}]}], "]"}], "+", "2"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"list", "=", 
         RowBox[{"Union", "@@", 
          RowBox[{"List", "@@", 
           RowBox[{"List", "@@@", 
            RowBox[{"$collection", "\[LeftDoubleBracket]", 
             RowBox[{
              RowBox[{"1", ";;", "All"}], ",", 
              RowBox[{
               RowBox[{"-", 
                RowBox[{"(", 
                 RowBox[{"kk", "-", "2"}], ")"}]}], ";;", "All"}]}], 
             "\[RightDoubleBracket]"}]}]}]}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"n", "=", 
         RowBox[{"Max", "[", "list", "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"temp", "=", 
         RowBox[{
          RowBox[{"SelectFirst", "[", 
           RowBox[{"$collection", ",", 
            RowBox[{
             RowBox[{
              RowBox[{"#", "[", 
               RowBox[{"[", 
                RowBox[{
                 RowBox[{"2", "-", "kk"}], ";;"}], "]"}], "]"}], "\[Equal]", 
              RowBox[{"Sort", "@", 
               RowBox[{"{", "c", "}"}]}]}], "&"}]}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{";;", 
            RowBox[{"1", "-", "kk"}]}], "]"}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"tod1", "=", 
         RowBox[{"Select", "[", 
          RowBox[{"temp", ",", 
           RowBox[{
            RowBox[{
             RowBox[{"!", 
              RowBox[{"FreeQ", "[", 
               RowBox[{"#", ",", "i"}], "]"}]}], "&&", " ", 
             RowBox[{"FreeQ", "[", 
              RowBox[{"#", ",", "j"}], "]"}]}], "&"}]}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"tod2", "=", 
         RowBox[{"Select", "[", 
          RowBox[{"temp", ",", 
           RowBox[{
            RowBox[{
             RowBox[{"FreeQ", "[", 
              RowBox[{"#", ",", "i"}], "]"}], "&&", 
             RowBox[{"!", " ", 
              RowBox[{"FreeQ", "[", 
               RowBox[{"#", ",", "j"}], "]"}]}]}], "&"}]}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"tod3", "=", 
         RowBox[{"Select", "[", 
          RowBox[{"temp", ",", 
           RowBox[{
            RowBox[{
             RowBox[{"!", 
              RowBox[{"FreeQ", "[", 
               RowBox[{"#", ",", "i"}], "]"}]}], "&&", 
             RowBox[{"!", " ", 
              RowBox[{"FreeQ", "[", 
               RowBox[{"#", ",", "j"}], "]"}]}]}], "&"}]}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"tod3", "\[Equal]", 
           RowBox[{"{", "}"}]}], ",", " ", 
          RowBox[{"tod3", "=", 
           RowBox[{"{", 
            RowBox[{"es", "@@", 
             RowBox[{"Complement", "[", 
              RowBox[{"list", ",", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"If", "[", 
                  RowBox[{
                   RowBox[{"!", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{"{", "c", "}"}], ",", " ", "n"}], "]"}]}], ",", 
                   " ", "n", ",", " ", 
                   RowBox[{"Max", "@", 
                    RowBox[{"Complement", "[", 
                    RowBox[{"list", ",", 
                    RowBox[{"{", "c", "}"}]}], "]"}]}]}], "]"}], ",", "c"}], 
                "}"}]}], "]"}]}], "}"}]}], ",", 
          RowBox[{"tod3", "=", 
           RowBox[{"tod3", "[", 
            RowBox[{"[", 
             RowBox[{";;", "1"}], "]"}], "]"}]}]}], "]"}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"todd", "=", " ", 
         RowBox[{"Join", "[", 
          RowBox[{"tod1", ",", "tod3", ",", 
           RowBox[{"Reverse", "@", "tod2"}]}], "]"}]}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"ff", "[", 
            RowBox[{
             RowBox[{"Sequence", "@@", 
              RowBox[{"Sort", "@", "#"}]}], ",", "c"}], "]"}], "&"}], " ", "/@",
           " ", 
          RowBox[{"Transpose", "@", 
           RowBox[{"{", " ", 
            RowBox[{
             RowBox[{"todd", "[", 
              RowBox[{"[", 
               RowBox[{";;", 
                RowBox[{"-", "2"}]}], "]"}], "]"}], ",", " ", 
             RowBox[{"todd", "[", 
              RowBox[{"[", 
               RowBox[{"2", ";;"}], "]"}], "]"}]}], "}"}]}]}], "//", 
         "Total"}]}]}], "]"}], "+", " ", 
     RowBox[{
      SubscriptBox["e", "i"], "[", "c", "]"}], "+", " ", 
     RowBox[{
      SubscriptBox["e", "j"], "[", "c", "]"}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"coGFD", "=", 
   RowBox[{"Function", "[", 
    RowBox[{"headGFD", ",", 
     RowBox[{"Block", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"kk", ",", "nlist", ",", "n"}], "}"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"kk", "=", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"headGFD", "[", 
              RowBox[{"[", "1", "]"}], "]"}], "/.", 
             RowBox[{"_es", "->", 
              RowBox[{"Sequence", "[", "]"}]}]}], "//", "Length"}], ")"}], 
          "+", "2"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"nlist", "=", 
         RowBox[{"Union", "@@", 
          RowBox[{"List", "@@", 
           RowBox[{"List", "@@@", 
            RowBox[{"headGFD", "[", 
             RowBox[{"[", 
              RowBox[{";;", ",", 
               RowBox[{
                RowBox[{"-", 
                 RowBox[{"(", 
                  RowBox[{"kk", "-", "2"}], ")"}]}], ";;"}]}], "]"}], 
             "]"}]}]}]}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"n", "=", 
         RowBox[{"Max", "@", "nlist"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"headGFD", "/.", 
            RowBox[{
             RowBox[{"FD", "[", "i__", "]"}], ":>", 
             RowBox[{"(", " ", 
              RowBox[{
               RowBox[{
                RowBox[{"FD", "[", "i", "]"}], "/.", 
                RowBox[{
                 RowBox[{
                  RowBox[{"es", "@", "ii___"}], "/;", 
                  RowBox[{"MemberQ", "[", 
                   RowBox[{
                    RowBox[{"{", 
                    RowBox[{"0", ",", "1", ",", 
                    RowBox[{
                    RowBox[{"Length", "@", "nlist"}], "-", 
                    RowBox[{"(", 
                    RowBox[{"kk", "-", "2"}], ")"}]}], ",", 
                    RowBox[{
                    RowBox[{"Length", "@", "nlist"}], "-", 
                    RowBox[{"(", 
                    RowBox[{"kk", "-", "2"}], ")"}], "-", "1"}]}], "}"}], ",",
                     " ", 
                    RowBox[{"Length", "@", 
                    RowBox[{"{", "ii", "}"}]}]}], "]"}]}], ":>", 
                 RowBox[{"Sequence", "[", "]"}]}]}], "/.", 
               RowBox[{
                RowBox[{
                 RowBox[{"es", "@", "ii__"}], "/;", " ", 
                 RowBox[{"MemberQ", "[", 
                  RowBox[{
                   RowBox[{"{", "ii", "}"}], ",", 
                   RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{"!", 
                    RowBox[{"MemberQ", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"{", "i", "}"}], "/.", 
                    RowBox[{"_es", "->", 
                    RowBox[{"Sequence", "[", "]"}]}]}], ",", " ", "n"}], 
                    "]"}]}], ",", " ", "n", ",", "  ", 
                    RowBox[{"Max", "@", 
                    RowBox[{"Complement", "[", 
                    RowBox[{"nlist", ",", 
                    RowBox[{
                    RowBox[{"{", "i", "}"}], "/.", 
                    RowBox[{"_es", "->", 
                    RowBox[{"Sequence", "[", "]"}]}]}]}], "]"}]}]}], " ", 
                    "]"}]}], "   ", "]"}]}], ":>", " ", 
                RowBox[{"es", "@@", 
                 RowBox[{"Complement", "[", 
                  RowBox[{"nlist", ",", 
                   RowBox[{"Flatten", "@", 
                    RowBox[{"{", 
                    RowBox[{"ii", ",", 
                    RowBox[{
                    RowBox[{"{", "i", "}"}], "/.", 
                    RowBox[{"_es", "->", 
                    RowBox[{"Sequence", "[", "]"}]}]}]}], "}"}]}]}], 
                  "]"}]}]}]}], ")"}]}]}], "/.", 
           RowBox[{
            RowBox[{"es", "@", "i__"}], ":>", " ", 
            RowBox[{"es", "@@", 
             RowBox[{"Sort", "@", 
              RowBox[{"{", "i", "}"}]}]}]}]}], "/.", 
          RowBox[{
           RowBox[{"FD", "@", "i__"}], ":>", 
           RowBox[{"FD", "[", 
            RowBox[{
             RowBox[{"Sequence", "@@", " ", 
              RowBox[{"Complement", "[", 
               RowBox[{
                RowBox[{"{", "i", "}"}], ",", 
                RowBox[{
                 RowBox[{"{", "i", "}"}], "/.", 
                 RowBox[{"_es", "->", 
                  RowBox[{"Sequence", "[", "]"}]}]}]}], "]"}]}], ",", 
             RowBox[{"Sequence", "@@", 
              RowBox[{"Sort", "@", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"{", "i", "}"}], "/.", 
                 RowBox[{"_es", "->", 
                  RowBox[{"Sequence", "[", "]"}]}]}], ")"}]}]}]}], "  ", 
            "]"}]}]}], "//", 
         RowBox[{
          RowBox[{"#", "/.", 
           RowBox[{
            RowBox[{"GFD", "[", "iGFD__", "]"}], ":>", "    ", 
            RowBox[{"SortBy", "[", 
             RowBox[{
              RowBox[{"GFD", "[", "iGFD", "]"}], ",", 
              RowBox[{
               RowBox[{"#", "/.", 
                RowBox[{"_es", "->", 
                 RowBox[{"Sequence", "[", "]"}]}]}], "&"}]}], "]"}]}]}], 
          "&"}]}]}]}], "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{
  3.8929079681570263`*^9, {3.892908000059205*^9, 3.8929080355587606`*^9}, {
   3.892908420669693*^9, 3.892908564139153*^9}, 3.892908718673853*^9, {
   3.8929089540947027`*^9, 3.89290895530424*^9}, 3.893002658884941*^9},
 CellLabel->
  "In[817]:=",ExpressionUUID->"a6d2de82-68df-49b6-aad4-d2ad0dc648af"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"momsol", "=", 
   RowBox[{
    RowBox[{"Table", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Total", "@", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"s", "[", 
           RowBox[{"j", ",", 
            RowBox[{"Sequence", "@@", "#"}]}], "]"}], "&"}], "/@", 
         RowBox[{"Subsets", "[", 
          RowBox[{
           RowBox[{"Complement", "[", 
            RowBox[{
             RowBox[{"Range", "@", "n"}], ",", 
             RowBox[{"{", "j", "}"}]}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"kk", "-", "1"}], "}"}]}], "]"}]}], ")"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "n"}], "}"}]}], "]"}], "//", 
    RowBox[{
     RowBox[{"Solve", "[", 
      RowBox[{"#", "==", "0"}], "]"}], "&"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Thread", "[", 
   RowBox[{
    RowBox[{"Variables", "@", 
     RowBox[{"momsol", "[", 
      RowBox[{"[", 
       RowBox[{"1", ",", ";;", ",", 
        RowBox[{"-", "1"}]}], "]"}], "]"}]}], "->", 
    RowBox[{"RandomInteger", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", 
         RowBox[{"10", "^", "8"}]}], ",", 
        RowBox[{"10", "^", "8"}]}], "}"}], ",", 
      RowBox[{"Length", "@", 
       RowBox[{"Variables", "@", 
        RowBox[{"momsol", "[", 
         RowBox[{"[", 
          RowBox[{"1", ",", ";;", ",", 
           RowBox[{"-", "1"}]}], "]"}], "]"}]}]}]}], "]"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"momc", "=", 
    RowBox[{"Join", "[", 
     RowBox[{"%", ",", 
      RowBox[{
       RowBox[{"momsol", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "/.", "%"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"poles", ";"}], "\[IndentingNewLine]", 
 RowBox[{"polearrays", ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"topole", "[", 
    RowBox[{"#", ",", "kk", ",", "n"}], "]"}], "&"}], "/@", 
  "polearrays"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"poles", "/", "%"}], "/.", "momc"}]}], "Input",
 CellChangeTimes->{{3.892908906979755*^9, 3.892908913757732*^9}},
 CellLabel->
  "In[820]:=",ExpressionUUID->"254c406b-5428-42e1-bb63-05a6d43ebfea"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"s", "[", 
     RowBox[{"1", ",", "4", ",", "5"}], "]"}], "+", 
    RowBox[{"s", "[", 
     RowBox[{"1", ",", "4", ",", "6"}], "]"}], "+", 
    RowBox[{"s", "[", 
     RowBox[{"1", ",", "5", ",", "6"}], "]"}], "+", 
    RowBox[{"s", "[", 
     RowBox[{"2", ",", "4", ",", "5"}], "]"}], "+", 
    RowBox[{"s", "[", 
     RowBox[{"2", ",", "4", ",", "6"}], "]"}], "+", 
    RowBox[{"s", "[", 
     RowBox[{"2", ",", "5", ",", "6"}], "]"}], "+", 
    RowBox[{"s", "[", 
     RowBox[{"3", ",", "4", ",", "5"}], "]"}], "+", 
    RowBox[{"s", "[", 
     RowBox[{"3", ",", "4", ",", "6"}], "]"}], "+", 
    RowBox[{"s", "[", 
     RowBox[{"3", ",", "5", ",", "6"}], "]"}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"s", "[", 
      RowBox[{"4", ",", "5", ",", "6"}], "]"}]}]}], ",", 
   RowBox[{"s", "[", 
    RowBox[{"2", ",", "3", ",", "4"}], "]"}], ",", 
   RowBox[{"s", "[", 
    RowBox[{"3", ",", "4", ",", "5"}], "]"}], ",", 
   RowBox[{"s", "[", 
    RowBox[{"4", ",", "5", ",", "6"}], "]"}], ",", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"s", "[", 
      RowBox[{"1", ",", "2", ",", "5"}], "]"}]}], "-", 
    RowBox[{"s", "[", 
     RowBox[{"1", ",", "2", ",", "6"}], "]"}], "-", 
    RowBox[{"s", "[", 
     RowBox[{"1", ",", "3", ",", "5"}], "]"}], "-", 
    RowBox[{"s", "[", 
     RowBox[{"1", ",", "3", ",", "6"}], "]"}], "-", 
    RowBox[{"s", "[", 
     RowBox[{"1", ",", "4", ",", "5"}], "]"}], "-", 
    RowBox[{"s", "[", 
     RowBox[{"1", ",", "4", ",", "6"}], "]"}], "-", 
    RowBox[{"s", "[", 
     RowBox[{"1", ",", "5", ",", "6"}], "]"}], "-", 
    RowBox[{"s", "[", 
     RowBox[{"2", ",", "3", ",", "5"}], "]"}], "-", 
    RowBox[{"s", "[", 
     RowBox[{"2", ",", "3", ",", "6"}], "]"}], "-", 
    RowBox[{"s", "[", 
     RowBox[{"2", ",", "4", ",", "5"}], "]"}], "-", 
    RowBox[{"s", "[", 
     RowBox[{"2", ",", "4", ",", "6"}], "]"}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"s", "[", 
      RowBox[{"2", ",", "5", ",", "6"}], "]"}]}], "-", 
    RowBox[{"s", "[", 
     RowBox[{"3", ",", "4", ",", "5"}], "]"}], "-", 
    RowBox[{"s", "[", 
     RowBox[{"3", ",", "4", ",", "6"}], "]"}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"s", "[", 
      RowBox[{"3", ",", "5", ",", "6"}], "]"}]}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"s", "[", 
      RowBox[{"4", ",", "5", ",", "6"}], "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"s", "[", 
     RowBox[{"1", ",", "3", ",", "4"}], "]"}], "+", 
    RowBox[{"s", "[", 
     RowBox[{"1", ",", "3", ",", "5"}], "]"}], "+", 
    RowBox[{"s", "[", 
     RowBox[{"1", ",", "4", ",", "5"}], "]"}], "+", 
    RowBox[{"s", "[", 
     RowBox[{"2", ",", "3", ",", "4"}], "]"}], "+", 
    RowBox[{"s", "[", 
     RowBox[{"2", ",", "3", ",", "5"}], "]"}], "+", 
    RowBox[{"s", "[", 
     RowBox[{"2", ",", "4", ",", "5"}], "]"}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"s", "[", 
      RowBox[{"3", ",", "4", ",", "5"}], "]"}]}], "+", 
    RowBox[{"s", "[", 
     RowBox[{"3", ",", "4", ",", "6"}], "]"}], "+", 
    RowBox[{"s", "[", 
     RowBox[{"3", ",", "5", ",", "6"}], "]"}], "+", 
    RowBox[{"s", "[", 
     RowBox[{"4", ",", "5", ",", "6"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"s", "[", 
     RowBox[{"1", ",", "5", ",", "6"}], "]"}], "+", 
    RowBox[{"s", "[", 
     RowBox[{"2", ",", "5", ",", "6"}], "]"}], "+", 
    RowBox[{"s", "[", 
     RowBox[{"3", ",", "5", ",", "6"}], "]"}], "+", 
    RowBox[{"s", "[", 
     RowBox[{"4", ",", "5", ",", "6"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"s", "[", 
     RowBox[{"2", ",", "3", ",", "4"}], "]"}], "+", 
    RowBox[{"s", "[", 
     RowBox[{"2", ",", "3", ",", "5"}], "]"}], "+", 
    RowBox[{"s", "[", 
     RowBox[{"2", ",", "4", ",", "5"}], "]"}], "+", 
    RowBox[{"s", "[", 
     RowBox[{"3", ",", "4", ",", "5"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"s", "[", 
     RowBox[{"3", ",", "4", ",", "5"}], "]"}], "+", 
    RowBox[{"s", "[", 
     RowBox[{"3", ",", "4", ",", "6"}], "]"}], "+", 
    RowBox[{"s", "[", 
     RowBox[{"3", ",", "5", ",", "6"}], "]"}], "+", 
    RowBox[{"s", "[", 
     RowBox[{"4", ",", "5", ",", "6"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"s", "[", 
      RowBox[{"1", ",", "2", ",", "4"}], "]"}]}], "-", 
    RowBox[{"s", "[", 
     RowBox[{"1", ",", "2", ",", "5"}], "]"}], "-", 
    RowBox[{"s", "[", 
     RowBox[{"1", ",", "2", ",", "6"}], "]"}], "-", 
    RowBox[{"s", "[", 
     RowBox[{"1", ",", "3", ",", "4"}], "]"}], "-", 
    RowBox[{"s", "[", 
     RowBox[{"1", ",", "3", ",", "5"}], "]"}], "-", 
    RowBox[{"s", "[", 
     RowBox[{"1", ",", "3", ",", "6"}], "]"}], "-", 
    RowBox[{"s", "[", 
     RowBox[{"1", ",", "4", ",", "5"}], "]"}], "-", 
    RowBox[{"s", "[", 
     RowBox[{"1", ",", "4", ",", "6"}], "]"}], "-", 
    RowBox[{"s", "[", 
     RowBox[{"1", ",", "5", ",", "6"}], "]"}], "-", 
    RowBox[{"s", "[", 
     RowBox[{"2", ",", "3", ",", "4"}], "]"}], "-", 
    RowBox[{"s", "[", 
     RowBox[{"2", ",", "3", ",", "5"}], "]"}], "-", 
    RowBox[{"s", "[", 
     RowBox[{"2", ",", "3", ",", "6"}], "]"}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"s", "[", 
      RowBox[{"2", ",", "4", ",", "5"}], "]"}]}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"s", "[", 
      RowBox[{"2", ",", "4", ",", "6"}], "]"}]}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"s", "[", 
      RowBox[{"2", ",", "5", ",", "6"}], "]"}]}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"s", "[", 
      RowBox[{"3", ",", "4", ",", "5"}], "]"}]}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"s", "[", 
      RowBox[{"3", ",", "4", ",", "6"}], "]"}]}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"s", "[", 
      RowBox[{"3", ",", "5", ",", "6"}], "]"}]}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"s", "[", 
      RowBox[{"4", ",", "5", ",", "6"}], "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"s", "[", 
     RowBox[{"1", ",", "3", ",", "4"}], "]"}], "+", 
    RowBox[{"s", "[", 
     RowBox[{"2", ",", "3", ",", "4"}], "]"}], "+", 
    RowBox[{"s", "[", 
     RowBox[{"3", ",", "4", ",", "5"}], "]"}], "+", 
    RowBox[{"s", "[", 
     RowBox[{"3", ",", "4", ",", "6"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"s", "[", 
     RowBox[{"1", ",", "4", ",", "5"}], "]"}], "+", 
    RowBox[{"s", "[", 
     RowBox[{"2", ",", "4", ",", "5"}], "]"}], "+", 
    RowBox[{"s", "[", 
     RowBox[{"3", ",", "4", ",", "5"}], "]"}], "+", 
    RowBox[{"s", "[", 
     RowBox[{"4", ",", "5", ",", "6"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"s", "[", 
     RowBox[{"1", ",", "5", ",", "6"}], "]"}], "+", 
    RowBox[{"s", "[", 
     RowBox[{"2", ",", "5", ",", "6"}], "]"}], "+", 
    RowBox[{"s", "[", 
     RowBox[{"3", ",", "4", ",", "5"}], "]"}], "+", 
    RowBox[{"s", "[", 
     RowBox[{"3", ",", "4", ",", "6"}], "]"}], "+", 
    RowBox[{"s", "[", 
     RowBox[{"3", ",", "5", ",", "6"}], "]"}], "+", 
    RowBox[{"s", "[", 
     RowBox[{"4", ",", "5", ",", "6"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"s", "[", 
     RowBox[{"1", ",", "4", ",", "5"}], "]"}], "+", 
    RowBox[{"s", "[", 
     RowBox[{"2", ",", "3", ",", "4"}], "]"}], "+", 
    RowBox[{"s", "[", 
     RowBox[{"2", ",", "3", ",", "5"}], "]"}], "+", 
    RowBox[{"s", "[", 
     RowBox[{"2", ",", "4", ",", "5"}], "]"}], "+", 
    RowBox[{"s", "[", 
     RowBox[{"3", ",", "4", ",", "5"}], "]"}], "+", 
    RowBox[{"s", "[", 
     RowBox[{"4", ",", "5", ",", "6"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"s", "[", 
     RowBox[{"1", ",", "3", ",", "4"}], "]"}], "+", 
    RowBox[{"s", "[", 
     RowBox[{"2", ",", "3", ",", "4"}], "]"}], "+", 
    RowBox[{"s", "[", 
     RowBox[{"3", ",", "4", ",", "5"}], "]"}], "+", 
    RowBox[{"s", "[", 
     RowBox[{"3", ",", "4", ",", "6"}], "]"}], "+", 
    RowBox[{"s", "[", 
     RowBox[{"3", ",", "5", ",", "6"}], "]"}], "+", 
    RowBox[{"s", "[", 
     RowBox[{"4", ",", "5", ",", "6"}], "]"}]}], ",", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"s", "[", 
      RowBox[{"1", ",", "2", ",", "4"}], "]"}]}], "-", 
    RowBox[{"s", "[", 
     RowBox[{"1", ",", "2", ",", "5"}], "]"}], "-", 
    RowBox[{"s", "[", 
     RowBox[{"1", ",", "2", ",", "6"}], "]"}], "-", 
    RowBox[{"s", "[", 
     RowBox[{"1", ",", "3", ",", "4"}], "]"}], "-", 
    RowBox[{"s", "[", 
     RowBox[{"1", ",", "3", ",", "5"}], "]"}], "-", 
    RowBox[{"s", "[", 
     RowBox[{"1", ",", "3", ",", "6"}], "]"}], "-", 
    RowBox[{"s", "[", 
     RowBox[{"1", ",", "4", ",", "5"}], "]"}], "-", 
    RowBox[{"s", "[", 
     RowBox[{"1", ",", "4", ",", "6"}], "]"}], "-", 
    RowBox[{"s", "[", 
     RowBox[{"1", ",", "5", ",", "6"}], "]"}], "-", 
    RowBox[{"s", "[", 
     RowBox[{"2", ",", "3", ",", "4"}], "]"}], "-", 
    RowBox[{"s", "[", 
     RowBox[{"2", ",", "3", ",", "5"}], "]"}], "-", 
    RowBox[{"s", "[", 
     RowBox[{"2", ",", "3", ",", "6"}], "]"}], "-", 
    RowBox[{"s", "[", 
     RowBox[{"2", ",", "4", ",", "5"}], "]"}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"s", "[", 
      RowBox[{"2", ",", "4", ",", "6"}], "]"}]}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"s", "[", 
      RowBox[{"2", ",", "5", ",", "6"}], "]"}]}], "-", 
    RowBox[{"s", "[", 
     RowBox[{"3", ",", "4", ",", "5"}], "]"}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"s", "[", 
      RowBox[{"3", ",", "4", ",", "6"}], "]"}]}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"s", "[", 
      RowBox[{"3", ",", "5", ",", "6"}], "]"}]}], "-", 
    RowBox[{"2", " ", 
     RowBox[{"s", "[", 
      RowBox[{"4", ",", "5", ",", "6"}], "]"}]}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.89290890172118*^9, 3.892908914590789*^9}, 
   3.8929089584211082`*^9, 3.89290909364001*^9, 3.893002664281157*^9, 
   3.893005443820256*^9},
 CellLabel->
  "Out[825]=",ExpressionUUID->"487f99b3-98bb-4f90-b05d-2fec85254c7e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", 
   ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
   "1"}], "}"}]], "Output",
 CellChangeTimes->{{3.89290890172118*^9, 3.892908914590789*^9}, 
   3.8929089584211082`*^9, 3.89290909364001*^9, 3.893002664281157*^9, 
   3.893005443835825*^9},
 CellLabel->
  "Out[826]=",ExpressionUUID->"b9d2c7ab-924f-4e2f-90a1-3875757859cc"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Find all pairs of arrays for poles that are compatible using the criteria \
derived in Section 2.\
\>", "Subsection",
 CellChangeTimes->{{3.892834326511951*^9, 
  3.892834354201734*^9}},ExpressionUUID->"dde45556-a043-4304-9013-\
511b132d1018"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "@", "compatibleFD"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"SetAttributes", "[", 
  RowBox[{"compatibleFD", ",", "Orderless"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"compatibleFD", " ", "[", 
   RowBox[{"0", ",", "i2__"}], "]"}], ":=", "True"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"compatibleFD", "[", 
   RowBox[{
    RowBox[{"i11_.", 
     RowBox[{"es", "@", "i1__"}]}], ",", 
    RowBox[{"i22_.", " ", 
     RowBox[{"es", "@", "i2__"}]}]}], "]"}], ":=", 
  RowBox[{"If", "[", "  ", 
   RowBox[{
    RowBox[{
     RowBox[{"SubsetQ", "[", 
      RowBox[{
       RowBox[{"{", "i1", "}"}], ",", 
       RowBox[{"{", "i2", "}"}]}], "]"}], "||", "  ", 
     RowBox[{"SubsetQ", "[", 
      RowBox[{
       RowBox[{"{", "i2", "}"}], ",", 
       RowBox[{"{", "i1", "}"}]}], "]"}], "||", " ", 
     RowBox[{"!", 
      RowBox[{"IntersectingQ", "[", 
       RowBox[{
        RowBox[{"{", "i1", "}"}], ",", 
        RowBox[{"{", "i2", "}"}]}], "]"}]}]}], ",", "True", ",", "False"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"compatibleFD", "[", 
    RowBox[{
     RowBox[{"i11_.", 
      RowBox[{"es", "@", "i1__"}]}], ",", "i2_Plus"}], "]"}], ":=", 
   RowBox[{"And", "@@", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"compatibleFD", "[", " ", 
        RowBox[{
         RowBox[{"es", "@", "i1"}], ",", "#"}], "]"}], "&"}], "/@", 
      RowBox[{"List", "@@", "i2"}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"compatibleFD", "[", 
    RowBox[{"i1_Plus", ",", "i2_Plus"}], "]"}], ":=", 
   RowBox[{"And", "@@", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"compatibleFD", "[", " ", 
        RowBox[{"i1", ",", "#"}], "]"}], "&"}], "/@", 
      RowBox[{"List", "@@", "i2"}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"compatible", "[", 
    RowBox[{"array1_", ",", "array2_"}], "]"}], ":=", " ", 
   RowBox[{"Catch", "[", " ", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"compatibleFD", "@@", "#"}], "===", "False"}], ",", 
         RowBox[{"Throw", "@", "False"}]}], "]"}], "&"}], "/@", 
      RowBox[{"Transpose", "@", 
       RowBox[{"{", 
        RowBox[{"array1", ",", "array2"}], "}"}]}]}], ";", "True"}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.892829107762911*^9, 3.8928293053078957`*^9}, {
   3.892829335574605*^9, 3.892829566777763*^9}, {3.89282959849841*^9, 
   3.892830049434402*^9}, {3.892832019879986*^9, 3.892832072210454*^9}, {
   3.8928342249879103`*^9, 3.892834225138414*^9}, 3.8928342719898357`*^9, 
   3.892834358193643*^9, {3.8928344528594913`*^9, 3.89283445328091*^9}},
 CellLabel->
  "In[827]:=",ExpressionUUID->"a5038a68-ece6-4eec-94e6-0570c3d4be2e"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"compatiblepairs", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"compatible", "@@", 
       RowBox[{"polearrays", "[", 
        RowBox[{"[", "#", "]"}], "]"}]}], ",", "#", ",", "Nothing"}], "]"}], 
    "&"}], "/@", 
   RowBox[{"Subsets", "[", 
    RowBox[{
     RowBox[{"Range", "@", 
      RowBox[{"Length", "@", "poles"}]}], ",", 
     RowBox[{"{", "2", "}"}]}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"compatiblepairs", "//", "Length"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Graph", "[", 
  RowBox[{
   RowBox[{"UndirectedEdge", "@@@", "compatiblepairs"}], ",", 
   RowBox[{"VertexLabels", "->", "\"\<Name\>\""}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.892830745814004*^9, 3.892830838800949*^9}, {
   3.892830887026472*^9, 3.892830897266102*^9}, {3.892832054766776*^9, 
   3.892832063007967*^9}, 3.892834265767768*^9, 3.892834376728438*^9, {
   3.892899524073564*^9, 3.892899524345933*^9}, {3.892907112705652*^9, 
   3.892907135686597*^9}},
 CellLabel->
  "In[834]:=",ExpressionUUID->"2ff64a9b-185e-43fe-b23e-c130b634a156"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "5"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "7"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "9"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "10"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "12"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "13"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "16"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "5"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "6"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "7"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "8"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "10"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "11"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "5"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "6"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "8"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "9"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "11"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "12"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "13"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "16"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4", ",", "6"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4", ",", "7"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4", ",", "9"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4", ",", "10"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4", ",", "12"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4", ",", "14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4", ",", "15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"5", ",", "7"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"5", ",", "8"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"5", ",", "10"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"5", ",", "11"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"5", ",", "13"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"5", ",", "16"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"6", ",", "8"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"6", ",", "9"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"6", ",", "11"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"6", ",", "12"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"6", ",", "14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"6", ",", "15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"7", ",", "9"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"7", ",", "10"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"7", ",", "11"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"7", ",", "13"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"7", ",", "15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"8", ",", "10"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"8", ",", "11"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"8", ",", "12"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"8", ",", "14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"8", ",", "16"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"9", ",", "11"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"9", ",", "12"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"9", ",", "13"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"9", ",", "15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"10", ",", "12"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"10", ",", "14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"10", ",", "16"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"11", ",", "13"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"11", ",", "15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"12", ",", "14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"12", ",", "16"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"13", ",", "15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"14", ",", "16"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.892834799121557*^9, 3.892899461824926*^9, 3.892899524516594*^9, {
   3.892907104766761*^9, 3.892907136862453*^9}, 3.8930026689802837`*^9, 
   3.8930054479703627`*^9},
 CellLabel->
  "Out[834]=",ExpressionUUID->"30fcd9b5-c92e-4051-b818-89bf903a803a"],

Cell[BoxData["68"], "Output",
 CellChangeTimes->{
  3.892834799121557*^9, 3.892899461824926*^9, 3.892899524516594*^9, {
   3.892907104766761*^9, 3.892907136862453*^9}, 3.8930026689802837`*^9, 
   3.893005447989449*^9},
 CellLabel->
  "Out[835]=",ExpressionUUID->"9e919949-12ab-44da-8d52-aa4615c408d5"],

Cell[BoxData[
 GraphicsBox[
  NamespaceBox["NetworkGraphics",
   DynamicModuleBox[{Typeset`graph = HoldComplete[
     Graph[{1, 3, 4, 5, 7, 9, 10, 12, 13, 16, 2, 6, 8, 11, 14, 15}, {
      Null, {{1, 2}, {1, 3}, {1, 4}, {1, 5}, {1, 6}, {1, 7}, {1, 8}, {1, 9}, {
       1, 10}, {11, 3}, {11, 4}, {11, 12}, {11, 5}, {11, 13}, {11, 7}, {11, 
       14}, {11, 15}, {11, 16}, {2, 4}, {2, 12}, {2, 13}, {2, 6}, {2, 14}, {2,
        8}, {2, 9}, {2, 10}, {3, 12}, {3, 5}, {3, 6}, {3, 7}, {3, 8}, {3, 
       15}, {3, 16}, {4, 5}, {4, 13}, {4, 7}, {4, 14}, {4, 9}, {4, 10}, {12, 
       13}, {12, 6}, {12, 14}, {12, 8}, {12, 15}, {12, 16}, {5, 6}, {5, 7}, {
       5, 14}, {5, 9}, {5, 16}, {13, 7}, {13, 14}, {13, 8}, {13, 15}, {13, 
       10}, {6, 14}, {6, 8}, {6, 9}, {6, 16}, {7, 8}, {7, 15}, {7, 10}, {14, 
       9}, {14, 16}, {8, 15}, {8, 10}, {9, 16}, {15, 10}}}, {
      VertexLabels -> {"Name"}}]]}, 
    TagBox[GraphicsGroupBox[{
       {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[0.], 
        ArrowBox[CompressedData["
1:eJyF0k0ow3Ecx/G/7eAkRU44UOyiKHmK+v1JxDyUgwujLDUZahzJQy5kS3Hz
0DhIHFBSiNMkK4VpjSFlucgkc+A/G4e5vH+HqZ1e+X0/3+/nn9U10NKtVxSl
+u+ni/3639ZTHNcfYrY/teN+LyCOGjKbzKOvwjfpP4kGrgR9qvY448IcEuEd
q3qgRST3La6rD70hocT+6JFFXV727rPYci6Z9r+C0v+Hx89P24q9wtDpTDOO
hCQfmihJenxQVItrYW4z4U3ydnfGQbJLE05bbutd4qfkyprRovm7hDcn4gqm
eSQfbb7oOyvTqY7pL8NPoUe6B/ejMz+d+ejMR4+Xz/x+645aX0XHfFvpRsW3
5KvpJqXUrYmxGbvNGHySvKa5rvGmyit6q1oGX4Jy3+yPzv3p7I/O+9Bfym36
yssPcf+j9XSvyO9zf3rBWrH9qUinLgeyDpPzZf/vdXi73mQ1fEt9c38696Oz
Xzr7pXN/Ovuls1/uw/7o3I/O/ejMT4+Xj/0wL78fOvPR+f3QmU96H/l4L+aj
s38670dn/3R+/8zD+XTeh875dM5nH7wvnfdlXs6ncz7vyf3ofJ/O/PR487kf
83A+nfPpnE/nfM7j+3S+L/WJ938BBnE0DA==
         "], 0.02482958224818335]}, 
       {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[
        0.7]}], {
         DiskBox[{1.2393933037664868, 0.6473223531169925}, 
          0.02482958224818335], 
         InsetBox["1", 
          Offset[{2, 2}, {1.2642228860146703, 0.6721519353651758}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{0.9218002820656676, 0.2952269966318233}, 
          0.02482958224818335], 
         InsetBox["3", 
          Offset[{2, 2}, {0.9466298643138509, 0.3200565788800066}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{1.274368393209871, 1.9364569202981547}, 
          0.02482958224818335], 
         InsetBox["4", 
          Offset[{2, 2}, {1.2991979754580545, 1.9612865025463382}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{1.2763350034454586, 0.}, 0.02482958224818335], 
         InsetBox["5", 
          Offset[{2, 2}, {1.301164585693642, 0.02482958224818335}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{0.7094889506887794, 0.9679838970596587}, 
          0.02482958224818335], 
         InsetBox["7", 
          Offset[{2, 2}, {0.7343185329369627, 0.992813479307842}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{0.34706778060902344, 1.280589184263542}, 
          0.02482958224818335], 
         InsetBox["9", 
          Offset[{2, 2}, {0.37189736285720676, 1.3054187665117254}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{2.1088257820668392, 0.9689538844087453}, 
          0.02482958224818335], 
         InsetBox["10", 
          Offset[{2, 2}, {2.1336553643150227, 0.9937834666569286}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{1.735366560937698, 1.3144191136590635}, 
          0.02482958224818335], 
         InsetBox["12", 
          Offset[{2, 2}, {1.7601961431858815, 1.339248695907247}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{0.002302161245428591, 0.2982136653668851}, 
          0.02482958224818335], 
         InsetBox["13", 
          Offset[{2, 2}, {0.027131743493611943, 0.3230432476150684}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{2.2782162265011148, 0.3000481500986688}, 
          0.02482958224818335], 
         InsetBox["16", 
          Offset[{2, 2}, {2.303045808749298, 0.32487773234685213}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{1.2385873922937616, 1.2894033565533995}, 
          0.02482958224818335], 
         InsetBox["2", Offset[{2, 2}, {1.263416974541945, 1.314232938801583}],
           ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{0.9195555650726813, 1.6398107720827038}, 
          0.02482958224818335], 
         InsetBox["6", 
          Offset[{2, 2}, {0.9443851473208646, 1.6646403543308872}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{1.7368698133666176, 0.6228387105333155}, 
          0.02482958224818335], 
         InsetBox["8", 
          Offset[{2, 2}, {1.761699395614801, 0.6476682927814988}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{0.3478301291227023, 0.6541650059098861}, 
          0.02482958224818335], 
         InsetBox["11", 
          Offset[{2, 2}, {0.3726597113708856, 0.6789945881580695}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{2.276312926512013, 1.6364896116122405}, 
          0.02482958224818335], 
         InsetBox["14", 
          Offset[{2, 2}, {2.301142508760196, 1.661319193860424}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{0., 1.6346248287400433}, 0.02482958224818335], 
         InsetBox["15", 
          Offset[{2, 2}, {0.02482958224818335, 1.6594544109882268}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}}}],
     MouseAppearanceTag["NetworkGraphics"]],
    AllowKernelInitialization->False]],
  DefaultBaseStyle->{
   "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> Hue[0.8, 1., 0.6]},
  FormatType->TraditionalForm,
  FrameTicks->None]], "Output",
 CellChangeTimes->{
  3.892834799121557*^9, 3.892899461824926*^9, 3.892899524516594*^9, {
   3.892907104766761*^9, 3.892907136862453*^9}, 3.8930026689802837`*^9, 
   3.893005448087515*^9},
 CellLabel->
  "Out[836]=",ExpressionUUID->"efb63ffb-79be-4474-987f-ee75841b9712"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Reconstruct all the pole sets for all planar arrays of Feynman diagrams using \
the build-in command FindClique.\
\>", "Subsection",
 CellChangeTimes->{{3.8928343964216623`*^9, 3.892834399104004*^9}, 
   3.892834530609065*^9},ExpressionUUID->"be8be4a5-9649-4fae-b571-\
b5515ff35667"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"cliques", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"FindClique", "[", 
     RowBox[{
      RowBox[{"Graph", "[", 
       RowBox[{"UndirectedEdge", "@@@", "compatiblepairs"}], "]"}], ",", 
      "Infinity", ",", "All"}], "]"}], "//", 
    RowBox[{
     RowBox[{"Sort", "/@", "#"}], "&"}]}], "//", 
   "Sort"}]}], "\[IndentingNewLine]", 
 RowBox[{"Length", "@", "cliques"}], "\[IndentingNewLine]", 
 RowBox[{"polesets", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"poles", "[", 
     RowBox[{"[", "#", "]"}], "]"}], "&"}], "/@", "cliques"}]}]}], "Input",
 CellChangeTimes->{{3.892830745814004*^9, 3.892830838800949*^9}, {
   3.892830887026472*^9, 3.892830897266102*^9}, {3.892832054766776*^9, 
   3.892832063007967*^9}, 3.892834265767768*^9, 3.892834376728438*^9, {
   3.8928344076623077`*^9, 3.8928344632906*^9}},
 CellLabel->
  "In[837]:=",ExpressionUUID->"c4a53d5b-175e-4fc0-b373-53c6f3ac410a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "3", ",", "5", ",", "13"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "3", ",", "5", ",", "16"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "3", ",", "9", ",", "12"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "3", ",", "9", ",", "13"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "3", ",", "12", ",", "16"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "4", ",", "7", ",", "9"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "4", ",", "7", ",", "10"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "4", ",", "9", ",", "12"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "4", ",", "10", ",", "12"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "5", ",", "7", ",", "10"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "5", ",", "7", ",", "13"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "5", ",", "10", ",", "16"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "7", ",", "9", ",", "13"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "10", ",", "12", ",", "16"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "4", ",", "6", ",", "14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "4", ",", "6", ",", "15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "4", ",", "7", ",", "10"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "4", ",", "7", ",", "15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "4", ",", "10", ",", "14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "5", ",", "7", ",", "10"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "5", ",", "7", ",", "11"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "5", ",", "8", ",", "10"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "5", ",", "8", ",", "11"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "6", ",", "8", ",", "11"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "6", ",", "8", ",", "14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "6", ",", "11", ",", "15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "7", ",", "11", ",", "15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "8", ",", "10", ",", "14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "5", ",", "8", ",", "11"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "5", ",", "8", ",", "16"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "5", ",", "11", ",", "13"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "6", ",", "8", ",", "11"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "6", ",", "8", ",", "12"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "6", ",", "9", ",", "11"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "6", ",", "9", ",", "12"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "8", ",", "12", ",", "16"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "9", ",", "11", ",", "13"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4", ",", "6", ",", "9", ",", "12"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4", ",", "6", ",", "9", ",", "15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4", ",", "6", ",", "12", ",", "14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4", ",", "7", ",", "9", ",", "15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4", ",", "10", ",", "12", ",", "14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"5", ",", "7", ",", "11", ",", "13"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"5", ",", "8", ",", "10", ",", "16"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"6", ",", "8", ",", "12", ",", "14"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"6", ",", "9", ",", "11", ",", "15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"7", ",", "9", ",", "11", ",", "13", ",", "15"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"8", ",", "10", ",", "12", ",", "14", ",", "16"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.892830808221789*^9, 3.892830821471353*^9}, 
   3.892830898123427*^9, 3.892831048345943*^9, 3.892831397878839*^9, 
   3.892831577891329*^9, 3.892831999849828*^9, {3.892832056397369*^9, 
   3.8928320635750237`*^9}, 3.892834801692215*^9, 3.892899529770391*^9, 
   3.893002671978842*^9, 3.893005450496187*^9},
 CellLabel->
  "Out[837]=",ExpressionUUID->"797a2d62-3986-4dcd-bf4a-2fa7a90f5651"],

Cell[BoxData["48"], "Output",
 CellChangeTimes->{{3.892830808221789*^9, 3.892830821471353*^9}, 
   3.892830898123427*^9, 3.892831048345943*^9, 3.892831397878839*^9, 
   3.892831577891329*^9, 3.892831999849828*^9, {3.892832056397369*^9, 
   3.8928320635750237`*^9}, 3.892834801692215*^9, 3.892899529770391*^9, 
   3.893002671978842*^9, 3.893005450513344*^9},
 CellLabel->
  "Out[838]=",ExpressionUUID->"74b47f9e-33c0-4941-a9d6-753d0577c5f4"],

Cell[BoxData[
 TemplateBox[<|"shortenedBoxes" -> TagBox[
     RowBox[{"{", 
       RowBox[{
         RowBox[{"{", 
           RowBox[{
             RowBox[{"s", "[", 
               RowBox[{"1", ",", "2", ",", "3"}], "]"}], ",", 
             RowBox[{"s", "[", 
               RowBox[{"3", ",", "4", ",", "5"}], "]"}], ",", 
             RowBox[{"s", "[", 
               RowBox[{"1", ",", "5", ",", "6"}], "]"}], ",", 
             RowBox[{
               RowBox[{"s", "[", 
                 RowBox[{"1", ",", "2", ",", "3"}], "]"}], "+", 
               RowBox[{"s", "[", 
                 RowBox[{"1", ",", "2", ",", "4"}], "]"}], "+", 
               RowBox[{"s", "[", 
                 RowBox[{"1", ",", "3", ",", "4"}], "]"}], "+", 
               RowBox[{"s", "[", 
                 RowBox[{"2", ",", "3", ",", "4"}], "]"}], "+", 
               RowBox[{"s", "[", 
                 RowBox[{"3", ",", "4", ",", "5"}], "]"}], "+", 
               RowBox[{"s", "[", 
                 RowBox[{"3", ",", "4", ",", "6"}], "]"}]}]}], "}"}], ",", 
         TemplateBox[{"46"}, "OutputSizeLimit`Skeleton"], ",", 
         RowBox[{"{", 
           RowBox[{
             RowBox[{
               RowBox[{"s", "[", 
                 RowBox[{"2", ",", "3", ",", "4"}], "]"}], "+", 
               RowBox[{"s", "[", 
                 RowBox[{"2", ",", "3", ",", "5"}], "]"}], "+", 
               RowBox[{"s", "[", 
                 RowBox[{"2", ",", "4", ",", "5"}], "]"}], "+", 
               RowBox[{"s", "[", 
                 RowBox[{"3", ",", "4", ",", "5"}], "]"}]}], ",", 
             RowBox[{
               RowBox[{"s", "[", 
                 RowBox[{"1", ",", "4", ",", "5"}], "]"}], "+", 
               RowBox[{"s", "[", 
                 RowBox[{"1", ",", "4", ",", "6"}], "]"}], "+", 
               RowBox[{"s", "[", 
                 RowBox[{"1", ",", "5", ",", "6"}], "]"}], "+", 
               RowBox[{"s", "[", 
                 RowBox[{"4", ",", "5", ",", "6"}], "]"}]}], ",", 
             TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"], ",", 
             TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"], ",", 
             RowBox[{
               RowBox[{"s", "[", 
                 RowBox[{"1", ",", "2", ",", "3"}], "]"}], "+", 
               RowBox[{"s", "[", 
                 RowBox[{"2", ",", "3", ",", "4"}], "]"}], "+", 
               RowBox[{"s", "[", 
                 RowBox[{"2", ",", "3", ",", "5"}], "]"}], "+", 
               RowBox[{"s", "[", 
                 RowBox[{"2", ",", "3", ",", "6"}], "]"}], "+", 
               RowBox[{"s", "[", 
                 RowBox[{"2", ",", "4", ",", "5"}], "]"}], "+", 
               RowBox[{"s", "[", 
                 RowBox[{"3", ",", "4", ",", "5"}], "]"}]}]}], "}"}]}], "}"}],
      Short[#, 5]& ], "line" -> 839, "sessionID" -> 24560138743430450758, 
   "byteCount" -> 78192, "size" -> 5, "stored" -> False, "expr" -> 
   Missing["NotStored"], "wrap" -> OutputSizeLimit`Defer, "version" -> 1|>,
  "OutputSizeLimitTemplate"]], "Output",
 CellChangeTimes->{{3.892830808221789*^9, 3.892830821471353*^9}, 
   3.892830898123427*^9, 3.892831048345943*^9, 3.892831397878839*^9, 
   3.892831577891329*^9, 3.892831999849828*^9, {3.892832056397369*^9, 
   3.8928320635750237`*^9}, 3.892834801692215*^9, 3.892899529770391*^9, 
   3.893002671978842*^9, 3.89300545053118*^9},
 CellLabel->
  "Out[839]=",ExpressionUUID->"193e5330-67f9-4ccb-8d72-e539923d7910"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Recover all planar arrays of Feynman diagrams", "Subsection",
 CellChangeTimes->{{3.8929007506754637`*^9, 
  3.8929007627672253`*^9}},ExpressionUUID->"fc202e28-85a5-4f42-865c-\
1949318bfc51"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"planarArrays", "=", 
  RowBox[{"ParallelMap", "[", 
   RowBox[{
    RowBox[{"Function", "[", 
     RowBox[{"sl", ",", 
      RowBox[{
       RowBox[{
        RowBox[{"polearrays", "[", 
         RowBox[{"[", "sl", "]"}], "]"}], "//", "Transpose"}], "//", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"Union", "@", 
           RowBox[{"Cases", "[", 
            RowBox[{"#", ",", "_es", ",", "Infinity"}], "]"}]}], "&"}], "/@", 
         "#"}], "&"}]}]}], "]"}], ",", 
    RowBox[{"cliques", "[", 
     RowBox[{"[", 
      RowBox[{";;", ";;", 
       RowBox[{"10", "^", "0"}]}], "]"}], "]"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"Map", "[", 
  RowBox[{"Length", ",", "%", ",", 
   RowBox[{"{", "2", "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"%", "//", "Union"}]}], "Input",
 CellChangeTimes->{{3.892899562571135*^9, 3.892899569645547*^9}, {
   3.892899636412516*^9, 3.892899673531218*^9}, {3.8928997201952353`*^9, 
   3.892899745559848*^9}, {3.892899780281455*^9, 3.892899808264246*^9}, 
   3.8929007391921*^9},
 CellLabel->
  "In[840]:=",ExpressionUUID->"0ea93fde-b5f5-4aaf-9d11-8f7de9249f8e"],

Cell[BoxData[
 TemplateBox[<|"shortenedBoxes" -> TagBox[
     RowBox[{"{", 
       RowBox[{
         RowBox[{"{", 
           RowBox[{
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"es", "[", 
                   RowBox[{"2", ",", "3"}], "]"}], ",", 
                 RowBox[{"es", "[", 
                   RowBox[{"2", ",", "3", ",", "4"}], "]"}]}], "}"}], ",", 
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"es", "[", 
                   RowBox[{"1", ",", "3"}], "]"}], ",", 
                 RowBox[{"es", "[", 
                   RowBox[{"1", ",", "3", ",", "4"}], "]"}]}], "}"}], ",", 
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"es", "[", 
                   RowBox[{"1", ",", "2"}], "]"}], ",", 
                 RowBox[{"es", "[", 
                   RowBox[{"4", ",", "5"}], "]"}]}], "}"}], ",", 
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"es", "[", 
                   RowBox[{"1", ",", "2"}], "]"}], ",", 
                 RowBox[{"es", "[", 
                   RowBox[{"3", ",", "5"}], "]"}]}], "}"}], ",", 
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"es", "[", 
                   RowBox[{"3", ",", "4"}], "]"}], ",", 
                 RowBox[{"es", "[", 
                   RowBox[{"2", ",", "3", ",", "4"}], "]"}]}], "}"}], ",", 
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"es", "[", 
                   RowBox[{"3", ",", "4"}], "]"}], ",", 
                 RowBox[{"es", "[", 
                   RowBox[{"2", ",", "3", ",", "4"}], "]"}]}], "}"}]}], "}"}],
          ",", 
         TemplateBox[{"46"}, "OutputSizeLimit`Skeleton"], ",", 
         RowBox[{"{", 
           RowBox[{
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"es", "[", 
                   RowBox[{"2", ",", "3"}], "]"}], ",", 
                 RowBox[{"es", "[", 
                   RowBox[{"4", ",", "5"}], "]"}]}], "}"}], ",", 
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"es", "[", 
                   RowBox[{"4", ",", "5"}], "]"}], ",", 
                 RowBox[{"es", "[", 
                   RowBox[{"3", ",", "4", ",", "5"}], "]"}]}], "}"}], ",", 
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"es", "[", 
                   RowBox[{"4", ",", "5"}], "]"}], ",", 
                 TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"]}], "}"}], ",", 
             TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"], ",", 
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"es", "[", 
                   RowBox[{"2", ",", "3"}], "]"}], ",", 
                 RowBox[{"es", "[", 
                   RowBox[{"2", ",", "3", ",", "4"}], "]"}]}], "}"}], ",", 
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"es", "[", 
                   RowBox[{"2", ",", "3"}], "]"}], ",", 
                 RowBox[{"es", "[", 
                   RowBox[{"1", ",", "2", ",", "3"}], "]"}]}], "}"}]}], 
           "}"}]}], "}"}], Short[#, 5]& ], "line" -> 840, "sessionID" -> 
   24560138743430450758, "byteCount" -> 76992, "size" -> 5, "stored" -> False,
    "expr" -> Missing["NotStored"], "wrap" -> OutputSizeLimit`Defer, 
   "version" -> 1|>,
  "OutputSizeLimitTemplate"]], "Output",
 CellChangeTimes->{
  3.892899569860279*^9, 3.892899675753353*^9, {3.892899720488612*^9, 
   3.8928997462351723`*^9}, {3.892899783732942*^9, 3.892899808608802*^9}, 
   3.893002674103368*^9, 3.893005452470743*^9},
 CellLabel->
  "Out[840]=",ExpressionUUID->"f86eb8f1-88eb-430d-a477-81f6ff471958"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2"}], "}"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.892899569860279*^9, 3.892899675753353*^9, {3.892899720488612*^9, 
   3.8928997462351723`*^9}, {3.892899783732942*^9, 3.892899808608802*^9}, 
   3.893002674103368*^9, 3.893005452546706*^9},
 CellLabel->
  "Out[841]=",ExpressionUUID->"9cb6224a-fa06-4394-b940-de3f2df4eb11"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2"}], "}"}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.892899569860279*^9, 3.892899675753353*^9, {3.892899720488612*^9, 
   3.8928997462351723`*^9}, {3.892899783732942*^9, 3.892899808608802*^9}, 
   3.893002674103368*^9, 3.89300545256426*^9},
 CellLabel->
  "Out[842]=",ExpressionUUID->"0c0872aa-f0a0-46d8-8ed7-387448eddb37"]
}, Open  ]]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["(3,7)", "Section",
 CellChangeTimes->{{3.892827344403123*^9, 3.892827346162279*^9}, 
   3.892832112208637*^9},ExpressionUUID->"4fc7fd56-e93c-44d0-90a3-\
1c636044fd1b"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"kk", "=", "3"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"n", "=", "7"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"SetDirectory", "@", 
  RowBox[{"NotebookDirectory", "[", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"poles", "=", " ", 
  RowBox[{"Import", "[", 
   RowBox[{"\"\<poles\>\"", "<>", 
    RowBox[{"ToString", "@", "kk"}], "<>", 
    RowBox[{"ToString", "@", "n"}], "<>", "\"\<.m\>\""}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"Length", "@", "poles"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.892827349397667*^9, 3.892827384035911*^9}, {
   3.8928274480766077`*^9, 3.892827455136896*^9}, {3.8928283106476593`*^9, 
   3.892828330271647*^9}, 3.892828389726883*^9, {3.892828989928388*^9, 
   3.892828992194862*^9}, {3.8928296588458548`*^9, 3.892829668175683*^9}, {
   3.892830151028164*^9, 3.8928301529184732`*^9}, {3.892832100572484*^9, 
   3.892832115987523*^9}, {3.892899839618751*^9, 3.892899846132909*^9}},
 CellLabel->
  "In[504]:=",ExpressionUUID->"0dbb003c-7c51-454e-9ea4-687cfefbd6e7"],

Cell[BoxData["\<\"/Users/yzhang/Desktop/planar49/anc2pole\"\>"], "Output",
 CellChangeTimes->{{3.892827362093483*^9, 3.892827384525628*^9}, 
   3.892827455556061*^9, {3.892828327525919*^9, 3.892828330462021*^9}, 
   3.892828390032934*^9, 3.892828843661902*^9, 3.892828992490695*^9, 
   3.892829088041325*^9, 3.892829231371608*^9, {3.892829661267398*^9, 
   3.892829668529655*^9}, 3.8928301531438093`*^9, 3.8928301877750196`*^9, 
   3.892832011415309*^9, 3.892832081813936*^9, 3.892832116490469*^9, 
   3.892846422116991*^9, 3.892847370698403*^9, {3.892899832761047*^9, 
   3.892899846483214*^9}, 3.892907178542883*^9, 3.8929091496082277`*^9, 
   3.8930026962079153`*^9},
 CellLabel->
  "Out[506]=",ExpressionUUID->"7ce3bb37-bcf7-402c-87fd-736d3e6a974d"],

Cell[BoxData[
 TemplateBox[<|"shortenedBoxes" -> TagBox[
     RowBox[{"{", 
       RowBox[{
         RowBox[{"s", "[", 
           RowBox[{"1", ",", "2", ",", "7"}], "]"}], ",", 
         RowBox[{
           RowBox[{"s", "[", 
             RowBox[{"1", ",", "2", ",", "7"}], "]"}], "+", 
           RowBox[{"s", "[", 
             RowBox[{"1", ",", "3", ",", "7"}], "]"}], "+", 
           RowBox[{"s", "[", 
             RowBox[{"1", ",", "4", ",", "7"}], "]"}], "+", 
           RowBox[{"s", "[", 
             RowBox[{"1", ",", "5", ",", "7"}], "]"}], "+", 
           RowBox[{"s", "[", 
             RowBox[{"1", ",", "6", ",", "7"}], "]"}]}], ",", 
         RowBox[{"s", "[", 
           RowBox[{"2", ",", "3", ",", "4"}], "]"}], ",", 
         TemplateBox[{"37"}, "OutputSizeLimit`Skeleton"], ",", 
         RowBox[{
           RowBox[{"s", "[", 
             RowBox[{"1", ",", "6", ",", "7"}], "]"}], "+", 
           RowBox[{"s", "[", 
             RowBox[{"2", ",", "6", ",", "7"}], "]"}], "+", 
           RowBox[{"s", "[", 
             RowBox[{"3", ",", "6", ",", "7"}], "]"}], "+", 
           RowBox[{"s", "[", 
             RowBox[{"4", ",", "5", ",", "6"}], "]"}], "+", 
           RowBox[{"s", "[", 
             RowBox[{"4", ",", "5", ",", "7"}], "]"}], "+", 
           RowBox[{"s", "[", 
             RowBox[{"4", ",", "6", ",", "7"}], "]"}], "+", 
           RowBox[{"s", "[", 
             RowBox[{"5", ",", "6", ",", "7"}], "]"}]}], ",", 
         RowBox[{
           RowBox[{"s", "[", 
             RowBox[{"1", ",", "2", ",", "6"}], "]"}], "+", 
           RowBox[{"s", "[", 
             RowBox[{"1", ",", "2", ",", "7"}], "]"}], "+", 
           RowBox[{"s", "[", 
             RowBox[{"1", ",", "6", ",", "7"}], "]"}], "+", 
           RowBox[{"s", "[", 
             RowBox[{"2", ",", "6", ",", "7"}], "]"}], "+", 
           RowBox[{"s", "[", 
             RowBox[{"3", ",", "6", ",", "7"}], "]"}], "+", 
           RowBox[{"s", "[", 
             RowBox[{"4", ",", "5", ",", "6"}], "]"}], "+", 
           RowBox[{"s", "[", 
             RowBox[{"4", ",", "5", ",", "7"}], "]"}], "+", 
           RowBox[{"s", "[", 
             RowBox[{"4", ",", "6", ",", "7"}], "]"}], "+", 
           RowBox[{"s", "[", 
             RowBox[{"5", ",", "6", ",", "7"}], "]"}]}]}], "}"}], 
     Short[#, 5]& ], "line" -> 507, "sessionID" -> 24560138743430450758, 
   "byteCount" -> 29448, "size" -> 5, "stored" -> False, "expr" -> 
   Missing["NotStored"], "wrap" -> OutputSizeLimit`Defer, "version" -> 1|>,
  "OutputSizeLimitTemplate"]], "Output",
 CellChangeTimes->{{3.892827362093483*^9, 3.892827384525628*^9}, 
   3.892827455556061*^9, {3.892828327525919*^9, 3.892828330462021*^9}, 
   3.892828390032934*^9, 3.892828843661902*^9, 3.892828992490695*^9, 
   3.892829088041325*^9, 3.892829231371608*^9, {3.892829661267398*^9, 
   3.892829668529655*^9}, 3.8928301531438093`*^9, 3.8928301877750196`*^9, 
   3.892832011415309*^9, 3.892832081813936*^9, 3.892832116490469*^9, 
   3.892846422116991*^9, 3.892847370698403*^9, {3.892899832761047*^9, 
   3.892899846483214*^9}, 3.892907178542883*^9, 3.8929091496082277`*^9, 
   3.893002696221333*^9},
 CellLabel->
  "Out[507]=",ExpressionUUID->"80daef76-5e5e-45b9-9074-85846e2c90f9"],

Cell[BoxData["42"], "Output",
 CellChangeTimes->{{3.892827362093483*^9, 3.892827384525628*^9}, 
   3.892827455556061*^9, {3.892828327525919*^9, 3.892828330462021*^9}, 
   3.892828390032934*^9, 3.892828843661902*^9, 3.892828992490695*^9, 
   3.892829088041325*^9, 3.892829231371608*^9, {3.892829661267398*^9, 
   3.892829668529655*^9}, 3.8928301531438093`*^9, 3.8928301877750196`*^9, 
   3.892832011415309*^9, 3.892832081813936*^9, 3.892832116490469*^9, 
   3.892846422116991*^9, 3.892847370698403*^9, {3.892899832761047*^9, 
   3.892899846483214*^9}, 3.892907178542883*^9, 3.8929091496082277`*^9, 
   3.893002696287086*^9},
 CellLabel->
  "Out[508]=",ExpressionUUID->"48fe84bf-798b-4c0d-9fd2-ec468d9294fb"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{"SetAttributes", "[", 
  RowBox[{"s", ",", "Orderless"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"SetAttributes", "[", 
  RowBox[{"es", ",", "Orderless"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"hardproj", "=", 
    RowBox[{"Function", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"sl", ",", "ihard"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"Block", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "ihardlist", ",", "esbasis", ",", "sl1", ",", "esbasissol", ",", 
          "x"}], "}"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"ihardlist", "=", 
          RowBox[{"Complement", "[", 
           RowBox[{
            RowBox[{"Range", "@", "n"}], ",", "ihard"}], " ", "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"esbasis", "=", 
          RowBox[{
           RowBox[{
            RowBox[{"es", "@@", 
             RowBox[{"ihardlist", "[", 
              RowBox[{"[", 
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], ";;", 
                RowBox[{"#", "[", 
                 RowBox[{"[", 
                  RowBox[{"-", "1"}], "]"}], "]"}]}], "]"}], "]"}]}], "&"}], "/@",
            " ", 
           RowBox[{"Complement", "[", 
            RowBox[{
             RowBox[{"Subsets", "[", 
              RowBox[{
               RowBox[{"Range", "@", 
                RowBox[{"Length", "@", 
                 RowBox[{"ihardlist", "[", 
                  RowBox[{"[", 
                   RowBox[{";;", 
                    RowBox[{"-", "2"}]}], "]"}], "]"}]}]}], ",", 
               RowBox[{"{", "2", "}"}]}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"{", 
               RowBox[{"1", ",", 
                RowBox[{"Length", "@", 
                 RowBox[{"ihardlist", "[", 
                  RowBox[{"[", 
                   RowBox[{";;", 
                    RowBox[{"-", "2"}]}], "]"}], "]"}]}]}], "}"}], "}"}]}], 
            "]"}]}]}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
         RowBox[{"sl1", "=", 
          RowBox[{"sl", "/.", 
           RowBox[{
            RowBox[{"s", "@", "i__"}], ":>", " ", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{"SubsetQ", "[", 
               RowBox[{
                RowBox[{"{", "i", "}"}], ",", "ihard"}], "]"}], ",", 
              RowBox[{"es", "@@", 
               RowBox[{"Complement", "[", 
                RowBox[{
                 RowBox[{"{", "i", "}"}], ",", "ihard"}], "]"}]}], ",", "0"}],
              "]"}]}]}]}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
         
         RowBox[{"esbasissol", "=", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"sl1", "-", 
                RowBox[{"esbasis", ".", 
                 RowBox[{"Array", "[", 
                  RowBox[{"x", ",", 
                   RowBox[{"Length", "@", "esbasis"}]}], "]"}]}]}], "/.", 
               RowBox[{
                RowBox[{"es", "@", "i__"}], ":>", 
                RowBox[{"Plus", "@@", 
                 RowBox[{"es", "@@@", " ", 
                  RowBox[{"Subsets", "[", 
                   RowBox[{
                    RowBox[{"{", "i", "}"}], ",", 
                    RowBox[{"{", "2", "}"}]}], "]"}]}]}]}]}], "/.", 
              RowBox[{
               RowBox[{"es", "[", 
                RowBox[{"i_", ",", 
                 RowBox[{"ihardlist", "[", 
                  RowBox[{"[", 
                   RowBox[{"-", "1"}], "]"}], "]"}]}], "]"}], ":>", 
               RowBox[{
                RowBox[{"-", 
                 RowBox[{"Sum", "[", 
                  RowBox[{
                   RowBox[{"es", "[", 
                    RowBox[{"i", ",", "j"}], "]"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"j", ",", 
                    RowBox[{"Complement", "[", 
                    RowBox[{"ihardlist", "  ", ",", 
                    RowBox[{"{", "i", "}"}]}], "]"}]}], "}"}]}], "]"}]}], "+", 
                RowBox[{"es", "[", 
                 RowBox[{"i", ",", 
                  RowBox[{"ihardlist", "[", 
                   RowBox[{"[", 
                    RowBox[{"-", "1"}], "]"}], "]"}]}], "]"}]}]}]}], "/.", 
             RowBox[{
              RowBox[{"es", "[", 
               RowBox[{
                RowBox[{"ihardlist", "[", 
                 RowBox[{"[", 
                  RowBox[{"-", "3"}], "]"}], "]"}], ",", 
                RowBox[{"ihardlist", "[", 
                 RowBox[{"[", 
                  RowBox[{"-", "2"}], "]"}], "]"}]}], "]"}], ":>", 
              RowBox[{
               RowBox[{"-", 
                RowBox[{"Sum", "[", 
                 RowBox[{
                  RowBox[{"es", "@@", "j"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"j", ",", 
                    RowBox[{"Subsets", "[", 
                    RowBox[{
                    RowBox[{"ihardlist", "[", 
                    RowBox[{"[", 
                    RowBox[{";;", 
                    RowBox[{"-", "2"}]}], "]"}], "]"}], "  ", ",", 
                    RowBox[{"{", "2", "}"}]}], "]"}]}], "}"}]}], "]"}]}], "+", 
               RowBox[{"es", "[", 
                RowBox[{
                 RowBox[{"ihardlist", "[", 
                  RowBox[{"[", 
                   RowBox[{"-", "3"}], "]"}], "]"}], ",", 
                 RowBox[{"ihardlist", "[", 
                  RowBox[{"[", 
                   RowBox[{"-", "2"}], "]"}], "]"}]}], "]"}]}]}]}], "//", 
            RowBox[{
             RowBox[{
              RowBox[{"List", "@@", 
               RowBox[{"Collect", "[", 
                RowBox[{"#", ",", "_es"}], "]"}]}], "/.", 
              RowBox[{"_es", "->", "1"}]}], "&"}]}], "//", 
           RowBox[{
            RowBox[{"Solve", "[", 
             RowBox[{"#", "==", "0"}], "]"}], "&"}]}]}], ";", 
         "\[IndentingNewLine]", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"esbasis", ".", 
           RowBox[{"Array", "[", 
            RowBox[{"x", ",", 
             RowBox[{"Length", "@", "esbasis"}]}], "]"}]}], "/.", 
          RowBox[{"esbasissol", "[", 
           RowBox[{"[", "1", "]"}], "]"}]}]}]}], "]"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Clear", "@", "compatibleFD"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"SetAttributes", "[", 
  RowBox[{"compatibleFD", ",", "Orderless"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"compatibleFD", " ", "[", 
   RowBox[{"0", ",", "i2__"}], "]"}], ":=", "True"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"compatibleFD", "[", 
   RowBox[{
    RowBox[{"i11_.", 
     RowBox[{"es", "@", "i1__"}]}], ",", 
    RowBox[{"i22_.", " ", 
     RowBox[{"es", "@", "i2__"}]}]}], "]"}], ":=", 
  RowBox[{"If", "[", "  ", 
   RowBox[{
    RowBox[{
     RowBox[{"SubsetQ", "[", 
      RowBox[{
       RowBox[{"{", "i1", "}"}], ",", 
       RowBox[{"{", "i2", "}"}]}], "]"}], "||", "  ", 
     RowBox[{"SubsetQ", "[", 
      RowBox[{
       RowBox[{"{", "i2", "}"}], ",", 
       RowBox[{"{", "i1", "}"}]}], "]"}], "||", " ", 
     RowBox[{"!", 
      RowBox[{"IntersectingQ", "[", 
       RowBox[{
        RowBox[{"{", "i1", "}"}], ",", 
        RowBox[{"{", "i2", "}"}]}], "]"}]}]}], ",", "True", ",", "False"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"compatibleFD", "[", 
    RowBox[{
     RowBox[{"i11_.", 
      RowBox[{"es", "@", "i1__"}]}], ",", "i2_Plus"}], "]"}], ":=", 
   RowBox[{"And", "@@", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"compatibleFD", "[", " ", 
        RowBox[{
         RowBox[{"es", "@", "i1"}], ",", "#"}], "]"}], "&"}], "/@", 
      RowBox[{"List", "@@", "i2"}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"compatibleFD", "[", 
    RowBox[{"i1_Plus", ",", "i2_Plus"}], "]"}], ":=", 
   RowBox[{"And", "@@", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"compatibleFD", "[", " ", 
        RowBox[{"i1", ",", "#"}], "]"}], "&"}], "/@", 
      RowBox[{"List", "@@", "i2"}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"compatible", "[", 
     RowBox[{"array1_", ",", "array2_"}], "]"}], ":=", " ", 
    RowBox[{"Catch", "[", " ", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"compatibleFD", "@@", "#"}], "===", "False"}], ",", 
          RowBox[{"Throw", "@", "False"}]}], "]"}], "&"}], "/@", 
       RowBox[{"Transpose", "@", 
        RowBox[{"{", 
         RowBox[{"array1", ",", "array2"}], "}"}]}]}], ";", "True"}], "]"}]}],
    ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.892829107762911*^9, 3.8928293053078957`*^9}, {
  3.892829335574605*^9, 3.892829566777763*^9}, {3.89282959849841*^9, 
  3.892830049434402*^9}, {3.892832019879986*^9, 3.892832072210454*^9}, {
  3.8928998406348133`*^9, 3.8928998408126163`*^9}},
 CellLabel->
  "In[509]:=",ExpressionUUID->"a619ffa9-ef93-4cd4-bc23-e6097749b15f"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"polearrays", "=", 
  RowBox[{
   RowBox[{"Function", "[", 
    RowBox[{"sl", ",", 
     RowBox[{
      RowBox[{"Function", "[", 
       RowBox[{"ihard", ",", 
        RowBox[{"hardproj", "[", 
         RowBox[{"sl", ",", "ihard"}], "]"}]}], "]"}], "/@", 
      RowBox[{"Subsets", "[", 
       RowBox[{
        RowBox[{"Range", "@", "n"}], ",", 
        RowBox[{"{", 
         RowBox[{"kk", "-", "2"}], "}"}]}], "]"}]}]}], "]"}], "/@", 
   "poles"}]}], "\[IndentingNewLine]", 
 RowBox[{"Export", "[", 
  RowBox[{
   RowBox[{"\"\<planar_arrays_for_poles_\>\"", "<>", 
    RowBox[{"ToString", "@", "kk"}], "<>", 
    RowBox[{"ToString", "@", "n"}], "<>", "\"\<.m\>\""}], ",", "polearrays"}],
   "]"}], "\[IndentingNewLine]", 
 RowBox[{"compatiblepairs", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"compatible", "@@", 
       RowBox[{"polearrays", "[", 
        RowBox[{"[", "#", "]"}], "]"}]}], ",", "#", ",", "Nothing"}], "]"}], 
    "&"}], "/@", 
   RowBox[{"Subsets", "[", 
    RowBox[{
     RowBox[{"Range", "@", 
      RowBox[{"Length", "@", "poles"}]}], ",", 
     RowBox[{"{", "2", "}"}]}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"Length", "@", "%"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Graph", "[", 
   RowBox[{
    RowBox[{"UndirectedEdge", "@@@", "compatiblepairs"}], ",", 
    RowBox[{"VertexLabels", "->", "\"\<Name\>\""}]}], "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"cliques", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"FindClique", "[", 
     RowBox[{
      RowBox[{"Graph", "[", 
       RowBox[{"UndirectedEdge", "@@@", "compatiblepairs"}], "]"}], ",", 
      "Infinity", ",", "All"}], "]"}], "//", 
    RowBox[{
     RowBox[{"Sort", "/@", "#"}], "&"}]}], "//", 
   "Sort"}]}], "\[IndentingNewLine]", 
 RowBox[{"Length", "@", "%"}], "\[IndentingNewLine]", 
 RowBox[{"Length", "@", 
  RowBox[{"cliques", "[", 
   RowBox[{"[", 
    RowBox[{"-", "1"}], "]"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.892830745814004*^9, 3.892830838800949*^9}, {
  3.892830887026472*^9, 3.892830897266102*^9}, {3.892832054766776*^9, 
  3.892832063007967*^9}, {3.892899893206089*^9, 3.892899893566716*^9}, {
  3.892899923957315*^9, 3.892899951716857*^9}, {3.892900012022777*^9, 
  3.892900021890339*^9}, {3.8929071858700933`*^9, 3.892907187170187*^9}},
 CellLabel->
  "In[519]:=",ExpressionUUID->"0b8159c7-fcdf-491b-83a3-072ec753b6b1"],

Cell[BoxData[
 TemplateBox[<|"shortenedBoxes" -> TagBox[
     RowBox[{"{", 
       RowBox[{
         RowBox[{"{", 
           RowBox[{
             RowBox[{"es", "[", 
               RowBox[{"3", ",", "4", ",", "5", ",", "6"}], "]"}], ",", 
             RowBox[{"es", "[", 
               RowBox[{"3", ",", "4", ",", "5", ",", "6"}], "]"}], ",", "0", 
             ",", "0", ",", "0", ",", "0", ",", 
             RowBox[{"es", "[", 
               RowBox[{"1", ",", "2"}], "]"}]}], "}"}], ",", 
         RowBox[{"{", 
           RowBox[{"0", ",", 
             RowBox[{"es", "[", 
               RowBox[{"3", ",", "4", ",", "5", ",", "6"}], "]"}], ",", 
             RowBox[{"es", "[", 
               RowBox[{"2", ",", "4", ",", "5", ",", "6"}], "]"}], ",", 
             RowBox[{"es", "[", 
               RowBox[{"2", ",", "3", ",", "5", ",", "6"}], "]"}], ",", 
             RowBox[{"es", "[", 
               RowBox[{"2", ",", "3", ",", "4", ",", "6"}], "]"}], ",", 
             RowBox[{"es", "[", 
               RowBox[{"2", ",", "3", ",", "4", ",", "5"}], "]"}], ",", "0"}],
            "}"}], ",", 
         TemplateBox[{"39"}, "OutputSizeLimit`Skeleton"], ",", 
         RowBox[{"{", 
           RowBox[{
             RowBox[{"es", "[", 
               RowBox[{"3", ",", "4", ",", "5"}], "]"}], ",", 
             RowBox[{"es", "[", 
               RowBox[{"3", ",", "4", ",", "5"}], "]"}], ",", 
             RowBox[{"es", "[", 
               RowBox[{"1", ",", "2", ",", "4", ",", "5"}], "]"}], ",", 
             RowBox[{"es", "[", 
               RowBox[{"1", ",", "2", ",", "3"}], "]"}], ",", 
             RowBox[{"es", "[", 
               RowBox[{"1", ",", "2", ",", "3"}], "]"}], ",", 
             RowBox[{
               RowBox[{"es", "[", 
                 RowBox[{"1", ",", "2"}], "]"}], "+", 
               RowBox[{"es", "[", 
                 RowBox[{"4", ",", "5"}], "]"}]}], ",", 
             RowBox[{
               RowBox[{"es", "[", 
                 RowBox[{"1", ",", "2"}], "]"}], "+", 
               RowBox[{"es", "[", 
                 RowBox[{"4", ",", "5"}], "]"}]}]}], "}"}]}], "}"}], 
     Short[#, 5]& ], "line" -> 519, "sessionID" -> 24560138743430450758, 
   "byteCount" -> 32280, "size" -> 5, "stored" -> False, "expr" -> 
   Missing["NotStored"], "wrap" -> OutputSizeLimit`Defer, "version" -> 1|>,
  "OutputSizeLimitTemplate"]], "Output",
 CellChangeTimes->{{3.892830808221789*^9, 3.892830821471353*^9}, 
   3.892830898123427*^9, 3.892831048345943*^9, 3.892831397878839*^9, 
   3.892831577891329*^9, 3.892831999849828*^9, {3.892832056397369*^9, 
   3.8928320635750237`*^9}, 3.892832122974784*^9, 3.892846429115349*^9, 
   3.892847383849324*^9, {3.892899886628903*^9, 3.8928999525154543`*^9}, 
   3.892900022808256*^9, 3.892907187975709*^9, 3.892909155723618*^9, 
   3.893002701176094*^9},
 CellLabel->
  "Out[519]=",ExpressionUUID->"a2d4da9d-162e-49c8-846f-7918e2593e2e"],

Cell[BoxData["\<\"planar_arrays_for_poles_37.m\"\>"], "Output",
 CellChangeTimes->{{3.892830808221789*^9, 3.892830821471353*^9}, 
   3.892830898123427*^9, 3.892831048345943*^9, 3.892831397878839*^9, 
   3.892831577891329*^9, 3.892831999849828*^9, {3.892832056397369*^9, 
   3.8928320635750237`*^9}, 3.892832122974784*^9, 3.892846429115349*^9, 
   3.892847383849324*^9, {3.892899886628903*^9, 3.8928999525154543`*^9}, 
   3.892900022808256*^9, 3.892907187975709*^9, 3.892909155723618*^9, 
   3.893002701242878*^9},
 CellLabel->
  "Out[520]=",ExpressionUUID->"2b2b6b74-be77-42f7-b3e0-a9d6b1444301"],

Cell[BoxData[
 TemplateBox[<|"shortenedBoxes" -> TagBox[
     RowBox[{"{", 
       RowBox[{
         RowBox[{"{", 
           RowBox[{"1", ",", "2"}], "}"}], ",", 
         RowBox[{"{", 
           RowBox[{"1", ",", "3"}], "}"}], ",", 
         RowBox[{"{", 
           RowBox[{"1", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
           RowBox[{"1", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
           RowBox[{"1", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
           RowBox[{"1", ",", "8"}], "}"}], ",", 
         RowBox[{"{", 
           RowBox[{"1", ",", "9"}], "}"}], ",", 
         RowBox[{"{", 
           RowBox[{"1", ",", "10"}], "}"}], ",", 
         RowBox[{"{", 
           RowBox[{"1", ",", "14"}], "}"}], ",", 
         RowBox[{"{", 
           RowBox[{"1", ",", "15"}], "}"}], ",", 
         RowBox[{"{", 
           RowBox[{"1", ",", "18"}], "}"}], ",", 
         RowBox[{"{", 
           RowBox[{"1", ",", "20"}], "}"}], ",", 
         RowBox[{"{", 
           RowBox[{"1", ",", "24"}], "}"}], ",", 
         RowBox[{"{", 
           RowBox[{"1", ",", "25"}], "}"}], ",", 
         RowBox[{"{", 
           RowBox[{"1", ",", "26"}], "}"}], ",", 
         TemplateBox[{"404"}, "OutputSizeLimit`Skeleton"], ",", 
         RowBox[{"{", 
           RowBox[{"37", ",", "38"}], "}"}], ",", 
         RowBox[{"{", 
           RowBox[{"37", ",", "39"}], "}"}], ",", 
         RowBox[{"{", 
           RowBox[{"37", ",", "40"}], "}"}], ",", 
         RowBox[{"{", 
           RowBox[{"37", ",", "41"}], "}"}], ",", 
         RowBox[{"{", 
           RowBox[{"37", ",", "42"}], "}"}], ",", 
         RowBox[{"{", 
           RowBox[{"38", ",", "39"}], "}"}], ",", 
         RowBox[{"{", 
           RowBox[{"38", ",", "40"}], "}"}], ",", 
         RowBox[{"{", 
           RowBox[{"38", ",", "41"}], "}"}], ",", 
         RowBox[{"{", 
           RowBox[{"38", ",", "42"}], "}"}], ",", 
         RowBox[{"{", 
           RowBox[{"39", ",", "40"}], "}"}], ",", 
         RowBox[{"{", 
           RowBox[{"39", ",", "41"}], "}"}], ",", 
         RowBox[{"{", 
           RowBox[{"39", ",", "42"}], "}"}], ",", 
         RowBox[{"{", 
           RowBox[{"40", ",", "41"}], "}"}], ",", 
         RowBox[{"{", 
           RowBox[{"40", ",", "42"}], "}"}], ",", 
         RowBox[{"{", 
           RowBox[{"41", ",", "42"}], "}"}]}], "}"}], Short[#, 5]& ], "line" -> 
   521, "sessionID" -> 24560138743430450758, "byteCount" -> 41776, "size" -> 
   5, "stored" -> False, "expr" -> Missing["NotStored"], "wrap" -> 
   OutputSizeLimit`Defer, "version" -> 1|>,
  "OutputSizeLimitTemplate"]], "Output",
 CellChangeTimes->{{3.892830808221789*^9, 3.892830821471353*^9}, 
   3.892830898123427*^9, 3.892831048345943*^9, 3.892831397878839*^9, 
   3.892831577891329*^9, 3.892831999849828*^9, {3.892832056397369*^9, 
   3.8928320635750237`*^9}, 3.892832122974784*^9, 3.892846429115349*^9, 
   3.892847383849324*^9, {3.892899886628903*^9, 3.8928999525154543`*^9}, 
   3.892900022808256*^9, 3.892907187975709*^9, 3.892909155723618*^9, 
   3.8930027015439253`*^9},
 CellLabel->
  "Out[521]=",ExpressionUUID->"1b9d2c09-d21c-4561-b310-0b3168def7de"],

Cell[BoxData["434"], "Output",
 CellChangeTimes->{{3.892830808221789*^9, 3.892830821471353*^9}, 
   3.892830898123427*^9, 3.892831048345943*^9, 3.892831397878839*^9, 
   3.892831577891329*^9, 3.892831999849828*^9, {3.892832056397369*^9, 
   3.8928320635750237`*^9}, 3.892832122974784*^9, 3.892846429115349*^9, 
   3.892847383849324*^9, {3.892899886628903*^9, 3.8928999525154543`*^9}, 
   3.892900022808256*^9, 3.892907187975709*^9, 3.892909155723618*^9, 
   3.893002701720359*^9},
 CellLabel->
  "Out[522]=",ExpressionUUID->"15b0c7d0-24d2-4867-b86a-92b9463dbd89"],

Cell[BoxData[
 GraphicsBox[
  NamespaceBox["NetworkGraphics",
   DynamicModuleBox[{Typeset`graph = HoldComplete[
     Graph[{1, 2, 3, 4, 5, 6, 8, 9, 10, 14, 15, 18, 20, 24, 25, 26, 27, 29, 
      30, 32, 34, 37, 38, 39, 40, 42, 7, 21, 22, 23, 28, 31, 33, 35, 16, 17, 
      36, 41, 11, 13, 19, 12}, {Null, CompressedData["
1:eJwVxdkVrSYAAMDLDgpuoKiIiIgL5bwSXgPpLRXmZH4m/v3nz1/4+/3+Bb/f
/wMIEMCAAAoY4ECACtRAAgUa0IIO9GAAGhgwgglYMIMFrBBBDAmk0EEGBayg
hApu0MMdNrCFHexhgAM8oIERjvBEGBFEkUMVqlFCF5LIoxb1KKABaWRQRBlN
yKIF3WjFBFPsMMMcC/zgCtf4whIr3OOMJ3zjlVDiCCOKeLKTlnSkJ4EMRJNM
JjKThTrKKKeCPvSlFa1pohf9aKAD1dTQSEd60kwnx5xwjyvudZVL7nLSfU65
zXm3u94FF93psrsZZ4I9rLCXKbaxnTWsY4ENTLODjexkmU1s5oI/vPCXV7zm
iV9c8o8r3nDNDR955hO3fOY3X8UjinhFJaT4hBKbaIQRUYzifMrzPtVTP+m5
Hvl8j3ryMz33s5a3pCLLV1TZii97aUoouhzFlFjGcpZcbJnL/VZv/ab3er83
vPo1b3zH93xzVVepuipZfZWpYjVWZ53qq5b1V+va1Lmealvf9ZquJNOXfApJ
J5Niysmm+5LXd+Vruu5rlZ9UcpNeNrKVvTQySitvuX7mi9/4nWpTXu2qUa3q
VK+ympRVs1rUrdbNb/vWbO3WbWEbtmMzW9zG7fS7b3zrO9/74Aev/eGNjz57
62e/+Htv9nbv9n4P+7Dr/djzPu9L0zZdMzS6ORrTjI1t5rZr+3ZodXu0prXt
3C5d3w2d7o5u7pY+91Nv+7lf+rtfwxB0OIIJMYzhDHnQwzGYIQ7jcOpDGz3q
rCdt9ayXwxzxGI/TRDOa09g4xnM885RtnvOS77xOdpqnZbqn1c52sbdd52W+
53W5l/Ve/wNFfEiy
       "]}, {VertexLabels -> {"Name"}}]]}, 
    TagBox[GraphicsGroupBox[{
       {Hue[0.6, 0.7, 0.5], Opacity[0.7], Arrowheads[0.], 
        ArrowBox[CompressedData["
1:eJyF2WuQjmUYB/B3d+0uY4zDpNHwJUSpCU1Gkp53jBlCs1az5RB2GaaDHCbk
OGQTM4QahymHmWzNWiVaRo6pLYwK0+Z1lsNakV2spRx2yUz15Xd/2GZ8aH7e
573v6/rf1/M83oeHju47PCUWixUmxWLJsX//7FxXf2TF71XRwoltux1+/3pU
3q3jnwM+vBK17jIqe/i5ikivvD7768VF1dFTRdumPVJwK/Cjm18tfy8vKT7p
j7K6HXbF4vrUo1klC+fcjYrG9JrYcOj54PMTN7WaPaheZdRpUUbrA4Xh51cn
F40fOL0y6n6ty+Jh9/9f73Ri1Znq5lXRvNFzbm9vkBR8vjgnZdNX6y5EEwrH
L5s5Nrx+3nef5866v+81BWUrf0xJDXzLK5mpg2NJ8fK7U+ekVaYEXpCfG0vb
ejtquGPIzpyC6mB9PTa2nHe1Viw+PvH9ucIpYX3HLilNbD1VEZW/MHjz3GOl
geeu6Zg39tk7UbPSpbsWf3Yo8Drz3z12ccPNKPbff0H/MjMup3euFU++kv3z
kOzLwee/2Lv4owVnz0eJS8VXfu1zLvC6zfcsG9n1ZtTzrxtLek64Fvj+d9qv
nzTjUjTz1soTbzxxO/B2e7Y9t77yYPRb//N9BmaG+Zk1NbfFp5mp8fzSvIKR
7cPPL6jXdGh6k5T4/MfLrjcadiPwRll5lwZOT46X57R985muYb6ePzRmarsv
U+N3+43ZuWJASeCbD7aoHLEvPT6488c5E6qrg/Ng/nXzr5t/3fzr5l8337r5
1s2vbn5186ubX938BvUnv7r51c2nbj71lqfbbChefiPKbNA/sWJSWJ8ZZ14c
sXb2qWhis44nyyaXBV70cuq4lNSb0ZFxw/dW1Ql9yktDKlqdvhGNPN/0woi5
icAXHH/tk/zskmhL4eVD9yaH/e9Xu8XW3SWJaNqR/JOtS08H3q3bkm/aLDwS
rU7sfb1x3t3A/6/7xsqMXv12VwV5N9+6+dbNt24+deevbn5186ebL9186c5H
3fzpzj/d+ac733Tnm26+dfMbrI986uZPf6Dr5KzDg/6Oxh/rsaNyVtjf+mdn
fjCvbVL8+LBGfX9okh74qp/Wdr9aEYs3e6hW7YyOd4Lr5zTOutVze634+rc3
H8tZci/Is/nVza/ufNZ9PtGd37rnQ/d86J4P3fkenHfOh25+dfOnmz/d/uv2
X6+p/7Wzd/Z+q0N19FhulFj5dGqQB/uv23/d+urOJ937YzBv6Y/u/NKdX7r9
1X3+0p1Puv3XnT+690/d+aSbH/ttf3XPt+751j3fuudbt7+6/dW9P+k+H+nm
Q7e/uv3RvX/oPr/o3l9054teUz6cH3pKcfe5if0Xo7xr678dvi/8/rMlvUct
qr4YxQ9UL027nhbkzXzp5kt3/ug+v+vOH9386eZPN1+6+dKdP7r5031+150v
uvnVfT7Xza9u/nTzp5s//cEn0y+ve/RalJz/y8Vo+a0gb+ZLd37pzi/d5xPd
/OrmVzd/uvNPN5+6+dR9ftfNr+7zk+58051vuvnSfX7SzZ9u/nTnn24+zaP5
082Xbr5086WbH9386M4n3fmke3/UnS+6/dPtn27/dPtnv5wPuv3Trb9u/XXr
r1tf3frqnk/d86nbH93+6PbHeltf3fmpW3/d+ag7H3Xnn259deurO/90559u
f3T7o9sf++F80p1Puu+Xwb+X8f6o21/d/un2T/f86c4/3fdD3fOrmx/d/Ojm
Qzcfek39d36aB/uv23/d53vdfOieb9186D7/6P77gW6+dPOlmy/dfOm+H+jO
F9386OZHNx/mwf7r9l/3/U73/qA7P3Tvz7r50c2Pbn91+6vbX933O93+2A/r
H/xewfnT7Y9uf3T7o1t/3frrnl/d/uj2R7c/uv2x3tZXt7669dWtj259dOuj
Wx/d+ujWx3oEv0/hwe9TuPvXg9+v8OD3Kzz4/QoPfr/CrY8e/L6EO7/Ni/nQ
PX+681E3H7r7192/7r9v6eZH9/lL9/3Jelkf3fro5lc3v7r51c2vbv116x+s
j/rr1l/3+VY337rvL7r3N/tlf3Trr5tv3foG16d+uvXTza9ufnXrr1tf3fcD
3fpbb+unWx/d+ujWR7c+uvvX3b/u/j3v5kv3fOueb937k+77o+75072/6L4f
uF/3p7s/3f3pnj/d/OvuX3f/uv13v+5Pd3+6+9Od37r7092f7v7cj+vXXb/u
+nXXr7t+12P+da+v13R98+/zoPNPtz669dGdn7rzUXc+6p4f3frq1le3vnpN
9XV+685v3XzbL/uj2x/d/uje33T7p9s/3f25H9cfzFPWr7t+3fXr5ks3P7r5
0d2/+3V/uvvTXZ/u9/t9Xl+3frr914P7Hx7c/3DPl+7+3I/r112/7vW9np/X
3b/u/nTnh+76XI/X172+7vXdj/NXt7+650d3/uruT3d/uvtzP65fd/2669dd
v+76XY/fr/v9ut+vWx+/z+vrft6/7/fr7l/3+l7Pz+t+3r+v/wN8+SlV
         "], 0.030062084787246146`]}, 
       {Hue[0.6, 0.2, 0.8], EdgeForm[{GrayLevel[0], Opacity[
        0.7]}], {
         DiskBox[{1.8044294568198749, 1.2829201377385608}, 
          0.030062084787246146], 
         InsetBox["1", Offset[{2, 2}, {1.834491541607121, 1.312982222525807}],
           ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{0.9864935469178399, 1.1182607428380125}, 
          0.030062084787246146], 
         InsetBox["2", 
          Offset[{2, 2}, {1.016555631705086, 1.1483228276252586}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{1.8600060400779597, 1.6037955199682412}, 
          0.030062084787246146], 
         InsetBox["3", 
          Offset[{2, 2}, {1.8900681248652058, 1.6338576047554874}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{2.2048433822557, 2.096292584578745}, 0.030062084787246146], 
         InsetBox["4", Offset[{2, 2}, {2.234905467042946, 2.126354669365991}],
           ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{1.9083413009917356, 0.699471220923009}, 
          0.030062084787246146], 
         InsetBox["5", 
          Offset[{2, 2}, {1.9384033857789817, 0.7295333057102551}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{1.190763023313961, 2.087309176555689}, 
          0.030062084787246146], 
         InsetBox["6", 
          Offset[{2, 2}, {1.2208251081012071, 2.117371261342935}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{1.2185930824199804, 1.2828098134770174}, 
          0.030062084787246146], 
         InsetBox["8", 
          Offset[{2, 2}, {1.2486551672072266, 1.3128718982642635}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{1.7585429014122964, 2.1331729481589203}, 
          0.030062084787246146], 
         InsetBox["9", 
          Offset[{2, 2}, {1.7886049861995426, 2.1632350329461665}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{0.7714456133790526, 2.055424894837695}, 
          0.030062084787246146], 
         InsetBox["10", 
          Offset[{2, 2}, {0.8015076981662987, 2.085486979624941}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{1.1182913916091273, 2.626839868161558}, 
          0.030062084787246146], 
         InsetBox["14", 
          Offset[{2, 2}, {1.1483534763963734, 2.6569019529488043}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{2.1251793303917705, 2.4936648047586147}, 
          0.030062084787246146], 
         InsetBox["15", 
          Offset[{2, 2}, {2.1552414151790167, 2.523726889545861}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{1.6704158802117297, 1.8538529849573175}, 
          0.030062084787246146], 
         InsetBox["18", 
          Offset[{2, 2}, {1.7004779649989759, 1.8839150697445637}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{2.002411932821392, 1.0926999030901616}, 
          0.030062084787246146], 
         InsetBox["20", 
          Offset[{2, 2}, {2.032474017608638, 1.1227619878774078}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{1.1171215396256253, 0.6829279519027388}, 
          0.030062084787246146], 
         InsetBox["24", 
          Offset[{2, 2}, {1.1471836244128715, 0.712990036689985}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{1.7017685294801204, 0.35379547401642397}, 
          0.030062084787246146], 
         InsetBox["25", 
          Offset[{2, 2}, {1.7318306142673665, 0.3838575588036701}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{1.5439241919892785, 0.}, 0.030062084787246146], 
         InsetBox["26", 
          Offset[{2, 2}, {1.5739862767765247, 0.030062084787246146}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{2.528823720737131, 0.9492644283522795}, 
          0.030062084787246146], 
         InsetBox["27", 
          Offset[{2, 2}, {2.558885805524377, 0.9793265131395257}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{0.7151563513746643, 0.634865730672909}, 
          0.030062084787246146], 
         InsetBox["29", 
          Offset[{2, 2}, {0.7452184361619104, 0.6649278154601551}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{1.5162168583939344, 1.153879728022178}, 
          0.030062084787246146], 
         InsetBox["30", 
          Offset[{2, 2}, {1.5462789431811805, 1.1839418128094241}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{0.8594330254816158, 1.6358440988547902}, 
          0.030062084787246146], 
         InsetBox["32", 
          Offset[{2, 2}, {0.889495110268862, 1.6659061836420364}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{0.327373561201159, 1.5823624763630633}, 
          0.030062084787246146], 
         InsetBox["34", 
          Offset[{2, 2}, {0.35743564598840516, 1.6124245611503094}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{2.6648581289769617, 1.6370665194102487}, 
          0.030062084787246146], 
         InsetBox["37", 
          Offset[{2, 2}, {2.694920213764208, 1.6671286041974949}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{2.386732832384673, 1.336688000420256}, 
          0.030062084787246146], 
         InsetBox["38", 
          Offset[{2, 2}, {2.416794917171919, 1.366750085207502}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{2.312187043115622, 0.6955835431536436}, 
          0.030062084787246146], 
         InsetBox["39", 
          Offset[{2, 2}, {2.342249127902868, 0.7256456279408897}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{2.7090768548903545, 0.604811548141498}, 
          0.030062084787246146], 
         InsetBox["40", 
          Offset[{2, 2}, {2.7391389396776007, 0.6348736329287441}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{2.9752940173444493, 1.8743804752773126}, 
          0.030062084787246146], 
         InsetBox["42", 
          Offset[{2, 2}, {3.0053561021316955, 1.9044425600645587}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{1.35078687655733, 1.8421915372755573}, 
          0.030062084787246146], 
         InsetBox["7", 
          Offset[{2, 2}, {1.3808489613445762, 1.8722536220628034}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{0.4926560877861661, 0.8900055237399007}, 
          0.030062084787246146], 
         InsetBox["21", 
          Offset[{2, 2}, {0.5227181725734122, 0.9200676085271469}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{1.501223996359315, 0.8762191709062348}, 
          0.030062084787246146], 
         InsetBox["22", 
          Offset[{2, 2}, {1.5312860811465612, 0.906281255693481}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{1.3672246388061626, 0.3366334215821556}, 
          0.030062084787246146], 
         InsetBox["23", 
          Offset[{2, 2}, {1.3972867235934088, 0.36669550636940174}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{0.6055486694157127, 1.2800291438863225}, 
          0.030062084787246146], 
         InsetBox["28", 
          Offset[{2, 2}, {0.6356107542029589, 1.3100912286735686}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{0.3420273607008588, 0.5279731110774858}, 
          0.030062084787246146], 
         InsetBox["31", 
          Offset[{2, 2}, {0.37208944548810496, 0.5580351958647319}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{0.38379924705902035, 1.9148153431282058}, 
          0.030062084787246146], 
         InsetBox["33", 
          Offset[{2, 2}, {0.4138613318462665, 1.944877427915452}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{0., 1.7984240476500704}, 0.030062084787246146], 
         InsetBox["35", 
          Offset[{2, 2}, {0.030062084787246146, 1.8284861324373165}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{1.4604104365317925, 2.4404063022478177}, 
          0.030062084787246146], 
         InsetBox["16", 
          Offset[{2, 2}, {1.4904725213190386, 2.470468387035064}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{2.1482173018996558, 2.8870912944662286}, 
          0.030062084787246146], 
         InsetBox["17", 
          Offset[{2, 2}, {2.178279386686902, 2.9171533792534747}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{2.1181340789710967, 1.7010031045079534}, 
          0.030062084787246146], 
         InsetBox["36", 
          Offset[{2, 2}, {2.148196163758343, 1.7310651892951996}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{2.591939876469653, 1.974214414956105}, 
          0.030062084787246146], 
         InsetBox["41", 
          Offset[{2, 2}, {2.622001961256899, 2.004276499743351}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{1.8255436895324255, 2.650693574906104}, 
          0.030062084787246146], 
         InsetBox["11", 
          Offset[{2, 2}, {1.8556057743196717, 2.68075565969335}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{0.8064983101199349, 2.4752917192220862}, 
          0.030062084787246146], 
         InsetBox["13", 
          Offset[{2, 2}, {0.836560394907181, 2.5053538040093324}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{0.8122045664123301, 2.8691532015162977}, 
          0.030062084787246146], 
         InsetBox["19", 
          Offset[{2, 2}, {0.8422666511995762, 2.899215286303544}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}, {
         DiskBox[{1.1349334047289452, 1.6006468899526571}, 
          0.030062084787246146], 
         InsetBox["12", 
          Offset[{2, 2}, {1.1649954895161914, 1.6307089747399033}], 
          ImageScaled[{0, 0}],
          BaseStyle->"Graphics"]}}}],
     MouseAppearanceTag["NetworkGraphics"]],
    AllowKernelInitialization->False]],
  DefaultBaseStyle->{
   "NetworkGraphics", FrontEnd`GraphicsHighlightColor -> Hue[0.8, 1., 0.6]},
  FormatType->TraditionalForm,
  FrameTicks->None]], "Output",
 CellChangeTimes->{{3.892830808221789*^9, 3.892830821471353*^9}, 
   3.892830898123427*^9, 3.892831048345943*^9, 3.892831397878839*^9, 
   3.892831577891329*^9, 3.892831999849828*^9, {3.892832056397369*^9, 
   3.8928320635750237`*^9}, 3.892832122974784*^9, 3.892846429115349*^9, 
   3.892847383849324*^9, {3.892899886628903*^9, 3.8928999525154543`*^9}, 
   3.892900022808256*^9, 3.892907187975709*^9, 3.892909155723618*^9, 
   3.89300270182897*^9},
 CellLabel->"Out[523]=",ImageCache->GraphicsData["CompressedBitmap", "\<\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\
\>", "ImageResolution" -> \
144.],ExpressionUUID->"6b093a07-c527-4c94-a1c2-10cac0c735cb"],

Cell[BoxData[
 TemplateBox[<|"shortenedBoxes" -> TagBox[
     RowBox[{"{", 
       RowBox[{
         RowBox[{"{", 
           RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6"}], 
           "}"}], ",", 
         RowBox[{"{", 
           RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "27"}], 
           "}"}], ",", 
         RowBox[{"{", 
           RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "6", ",", "14"}], 
           "}"}], ",", 
         RowBox[{"{", 
           RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "14", ",", "18"}], 
           "}"}], ",", 
         RowBox[{"{", 
           RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "18", ",", "27"}], 
           "}"}], ",", 
         TemplateBox[{"683"}, "OutputSizeLimit`Skeleton"], ",", 
         RowBox[{"{", 
           
           RowBox[{"4", ",", "9", ",", "11", ",", "15", ",", "17", ",", "36", 
             ",", "37", ",", "41", ",", "42"}], "}"}], ",", 
         RowBox[{"{", 
           
           RowBox[{"5", ",", "20", ",", "22", ",", "23", ",", "25", ",", "26",
              ",", "27", ",", "39", ",", "40"}], "}"}], ",", 
         RowBox[{"{", 
           
           RowBox[{"6", ",", "9", ",", "11", ",", "13", ",", "14", ",", "15", 
             ",", "16", ",", "17", ",", "19"}], "}"}], ",", 
         RowBox[{"{", 
           
           RowBox[{"6", ",", "10", ",", "13", ",", "14", ",", "19", ",", "32",
              ",", "33", ",", "34", ",", "35"}], "}"}], ",", 
         RowBox[{"{", 
           
           RowBox[{"20", ",", "27", ",", "36", ",", "37", ",", "38", ",", 
             "39", ",", "40", ",", "41", ",", "42"}], "}"}]}], "}"}], 
     Short[#, 5]& ], "line" -> 524, "sessionID" -> 24560138743430450758, 
   "byteCount" -> 136504, "size" -> 5, "stored" -> False, "expr" -> 
   Missing["NotStored"], "wrap" -> OutputSizeLimit`Defer, "version" -> 1|>,
  "OutputSizeLimitTemplate"]], "Output",
 CellChangeTimes->{{3.892830808221789*^9, 3.892830821471353*^9}, 
   3.892830898123427*^9, 3.892831048345943*^9, 3.892831397878839*^9, 
   3.892831577891329*^9, 3.892831999849828*^9, {3.892832056397369*^9, 
   3.8928320635750237`*^9}, 3.892832122974784*^9, 3.892846429115349*^9, 
   3.892847383849324*^9, {3.892899886628903*^9, 3.8928999525154543`*^9}, 
   3.892900022808256*^9, 3.892907187975709*^9, 3.892909155723618*^9, 
   3.893002701901271*^9},
 CellLabel->
  "Out[524]=",ExpressionUUID->"b85c373c-5e7a-4403-a323-a4c1b38ef009"],

Cell[BoxData["693"], "Output",
 CellChangeTimes->{{3.892830808221789*^9, 3.892830821471353*^9}, 
   3.892830898123427*^9, 3.892831048345943*^9, 3.892831397878839*^9, 
   3.892831577891329*^9, 3.892831999849828*^9, {3.892832056397369*^9, 
   3.8928320635750237`*^9}, 3.892832122974784*^9, 3.892846429115349*^9, 
   3.892847383849324*^9, {3.892899886628903*^9, 3.8928999525154543`*^9}, 
   3.892900022808256*^9, 3.892907187975709*^9, 3.892909155723618*^9, 
   3.89300270196257*^9},
 CellLabel->
  "Out[525]=",ExpressionUUID->"ed87afeb-2a0c-405a-8970-0b0572488c39"],

Cell[BoxData["9"], "Output",
 CellChangeTimes->{{3.892830808221789*^9, 3.892830821471353*^9}, 
   3.892830898123427*^9, 3.892831048345943*^9, 3.892831397878839*^9, 
   3.892831577891329*^9, 3.892831999849828*^9, {3.892832056397369*^9, 
   3.8928320635750237`*^9}, 3.892832122974784*^9, 3.892846429115349*^9, 
   3.892847383849324*^9, {3.892899886628903*^9, 3.8928999525154543`*^9}, 
   3.892900022808256*^9, 3.892907187975709*^9, 3.892909155723618*^9, 
   3.893002701975984*^9},
 CellLabel->
  "Out[526]=",ExpressionUUID->"45eb5113-4d0f-4525-b6a6-6a0b9321802c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"planarArrays", "=", 
  RowBox[{"ParallelMap", "[", 
   RowBox[{
    RowBox[{"Function", "[", 
     RowBox[{"sl", ",", 
      RowBox[{
       RowBox[{
        RowBox[{"polearrays", "[", 
         RowBox[{"[", "sl", "]"}], "]"}], "//", "Transpose"}], "//", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"Union", "@", 
           RowBox[{"Cases", "[", 
            RowBox[{"#", ",", "_es", ",", "Infinity"}], "]"}]}], "&"}], "/@", 
         "#"}], "&"}]}]}], "]"}], ",", 
    RowBox[{"cliques", "[", 
     RowBox[{"[", 
      RowBox[{";;", ";;", 
       RowBox[{"10", "^", "0"}]}], "]"}], "]"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"Map", "[", 
  RowBox[{"Length", ",", "%", ",", 
   RowBox[{"{", "2", "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"%", "//", "Union"}]}], "Input",
 CellChangeTimes->{{3.892899958692865*^9, 3.892899961614779*^9}, 
   3.892900732509781*^9},
 CellLabel->
  "In[527]:=",ExpressionUUID->"1cbe06d6-60b5-4c39-81bd-f134b027921c"],

Cell[BoxData[
 TemplateBox[<|"shortenedBoxes" -> TagBox[
     RowBox[{"{", 
       RowBox[{
         RowBox[{"{", 
           RowBox[{
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"es", "[", 
                   RowBox[{"3", ",", "4"}], "]"}], ",", 
                 RowBox[{"es", "[", 
                   RowBox[{"3", ",", "4", ",", "5"}], "]"}], ",", 
                 RowBox[{"es", "[", 
                   RowBox[{"3", ",", "4", ",", "5", ",", "6"}], "]"}]}], 
               "}"}], ",", 
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"es", "[", 
                   RowBox[{"3", ",", "4"}], "]"}], ",", 
                 RowBox[{"es", "[", 
                   RowBox[{"3", ",", "4", ",", "5"}], "]"}], ",", 
                 RowBox[{"es", "[", 
                   RowBox[{"3", ",", "4", ",", "5", ",", "6"}], "]"}]}], 
               "}"}], ",", 
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"es", "[", 
                   RowBox[{"2", ",", "4"}], "]"}], ",", 
                 RowBox[{"es", "[", 
                   RowBox[{"2", ",", "4", ",", "5"}], "]"}], ",", 
                 RowBox[{"es", "[", 
                   RowBox[{"2", ",", "4", ",", "5", ",", "6"}], "]"}]}], 
               "}"}], ",", 
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"es", "[", 
                   RowBox[{"2", ",", "3"}], "]"}], ",", 
                 RowBox[{"es", "[", 
                   RowBox[{"2", ",", "3", ",", "5"}], "]"}], ",", 
                 RowBox[{"es", "[", 
                   RowBox[{"2", ",", "3", ",", "5", ",", "6"}], "]"}]}], 
               "}"}], ",", 
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"es", "[", 
                   RowBox[{"3", ",", "4"}], "]"}], ",", 
                 RowBox[{"es", "[", 
                   RowBox[{"2", ",", "3", ",", "4"}], "]"}], ",", 
                 RowBox[{"es", "[", 
                   RowBox[{"2", ",", "3", ",", "4", ",", "6"}], "]"}]}], 
               "}"}], ",", 
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"es", "[", 
                   RowBox[{"3", ",", "4"}], "]"}], ",", 
                 RowBox[{"es", "[", 
                   RowBox[{"3", ",", "4", ",", "5"}], "]"}], ",", 
                 RowBox[{"es", "[", 
                   RowBox[{"2", ",", "3", ",", "4", ",", "5"}], "]"}]}], 
               "}"}], ",", 
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"es", "[", 
                   RowBox[{"1", ",", "2"}], "]"}], ",", 
                 RowBox[{"es", "[", 
                   RowBox[{"3", ",", "4"}], "]"}], ",", 
                 RowBox[{"es", "[", 
                   RowBox[{"3", ",", "4", ",", "5"}], "]"}]}], "}"}]}], "}"}],
          ",", 
         TemplateBox[{"691"}, "OutputSizeLimit`Skeleton"], ",", 
         RowBox[{"{", 
           TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"], "}"}]}], "}"}], 
     Short[#, 5]& ], "line" -> 527, "sessionID" -> 24560138743430450758, 
   "byteCount" -> 1929424, "size" -> 5, "stored" -> False, "expr" -> 
   Missing["NotStored"], "wrap" -> OutputSizeLimit`Defer, "version" -> 1|>,
  "OutputSizeLimitTemplate"]], "Output",
 CellChangeTimes->{{3.892899936808169*^9, 3.892899962438211*^9}, 
   3.8929071937396297`*^9, 3.892909162951488*^9, 3.89300270514874*^9},
 CellLabel->
  "Out[527]=",ExpressionUUID->"5331a272-3232-45df-b4b5-c3fbd3852769"],

Cell[BoxData[
 TemplateBox[<|"shortenedBoxes" -> TagBox[
     RowBox[{"{", 
       RowBox[{
         RowBox[{"{", 
           
           RowBox[{"3", ",", "3", ",", "3", ",", "3", ",", "3", ",", "3", ",",
              "3"}], "}"}], ",", 
         RowBox[{"{", 
           
           RowBox[{"3", ",", "3", ",", "3", ",", "3", ",", "3", ",", "3", ",",
              "3"}], "}"}], ",", 
         RowBox[{"{", 
           
           RowBox[{"3", ",", "3", ",", "3", ",", "3", ",", "3", ",", "3", ",",
              "3"}], "}"}], ",", 
         RowBox[{"{", 
           
           RowBox[{"3", ",", "3", ",", "3", ",", "3", ",", "3", ",", "3", ",",
              "3"}], "}"}], ",", 
         RowBox[{"{", 
           
           RowBox[{"3", ",", "3", ",", "3", ",", "3", ",", "3", ",", "3", ",",
              "3"}], "}"}], ",", 
         RowBox[{"{", 
           
           RowBox[{"3", ",", "3", ",", "3", ",", "3", ",", "3", ",", "3", ",",
              "3"}], "}"}], ",", 
         RowBox[{"{", 
           
           RowBox[{"3", ",", "3", ",", "3", ",", "3", ",", "3", ",", "3", ",",
              "3"}], "}"}], ",", 
         TemplateBox[{"679"}, "OutputSizeLimit`Skeleton"], ",", 
         RowBox[{"{", 
           
           RowBox[{"3", ",", "3", ",", "3", ",", "3", ",", "3", ",", "3", ",",
              "3"}], "}"}], ",", 
         RowBox[{"{", 
           
           RowBox[{"3", ",", "3", ",", "3", ",", "3", ",", "3", ",", "3", ",",
              "3"}], "}"}], ",", 
         RowBox[{"{", 
           
           RowBox[{"3", ",", "3", ",", "3", ",", "3", ",", "3", ",", "3", ",",
              "3"}], "}"}], ",", 
         RowBox[{"{", 
           
           RowBox[{"3", ",", "3", ",", "3", ",", "3", ",", "3", ",", "3", ",",
              "3"}], "}"}], ",", 
         RowBox[{"{", 
           
           RowBox[{"3", ",", "3", ",", "3", ",", "3", ",", "3", ",", "3", ",",
              "3"}], "}"}], ",", 
         RowBox[{"{", 
           
           RowBox[{"3", ",", "3", ",", "3", ",", "3", ",", "3", ",", "3", ",",
              "3"}], "}"}], ",", 
         RowBox[{"{", 
           
           RowBox[{"3", ",", "3", ",", "3", ",", "3", ",", "3", ",", "3", ",",
              "3"}], "}"}]}], "}"}], Short[#, 5]& ], "line" -> 528, 
   "sessionID" -> 24560138743430450758, "byteCount" -> 149776, "size" -> 5, 
   "stored" -> False, "expr" -> Missing["NotStored"], "wrap" -> 
   OutputSizeLimit`Defer, "version" -> 1|>,
  "OutputSizeLimitTemplate"]], "Output",
 CellChangeTimes->{{3.892899936808169*^9, 3.892899962438211*^9}, 
   3.8929071937396297`*^9, 3.892909162951488*^9, 3.89300270521731*^9},
 CellLabel->
  "Out[528]=",ExpressionUUID->"2bb00a2a-53fd-4c3d-8f34-cbdcc1c96169"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"3", ",", "3", ",", "3", ",", "3", ",", "3", ",", "3", ",", "3"}], 
   "}"}], "}"}]], "Output",
 CellChangeTimes->{{3.892899936808169*^9, 3.892899962438211*^9}, 
   3.8929071937396297`*^9, 3.892909162951488*^9, 3.893002705294798*^9},
 CellLabel->
  "Out[529]=",ExpressionUUID->"682e1473-011c-4f47-aa20-6f80db767af9"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["(3,8)", "Section",
 CellChangeTimes->{{3.892827344403123*^9, 3.892827346162279*^9}, {
  3.892832112208637*^9, 
  3.892832138053825*^9}},ExpressionUUID->"b74b4929-d114-409d-b6c6-\
6a90270a6e75"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"kk", "=", "3"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"n", "=", "8"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"SetDirectory", "@", 
  RowBox[{"NotebookDirectory", "[", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"poles", "=", " ", 
  RowBox[{"Import", "[", 
   RowBox[{"\"\<poles\>\"", "<>", 
    RowBox[{"ToString", "@", "kk"}], "<>", 
    RowBox[{"ToString", "@", "n"}], "<>", "\"\<.m\>\""}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"Length", "@", "poles"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.892827349397667*^9, 3.892827384035911*^9}, {
   3.8928274480766077`*^9, 3.892827455136896*^9}, {3.8928283106476593`*^9, 
   3.892828330271647*^9}, 3.892828389726883*^9, {3.892828989928388*^9, 
   3.892828992194862*^9}, {3.8928296588458548`*^9, 3.892829668175683*^9}, {
   3.892830151028164*^9, 3.8928301529184732`*^9}, {3.892832100572484*^9, 
   3.892832140105391*^9}, {3.8929001584868717`*^9, 3.892900166625063*^9}},
 CellLabel->
  "In[544]:=",ExpressionUUID->"9fc41e95-d4ed-4a32-b37d-ddcda8b61c7c"],

Cell[BoxData["\<\"/Users/yzhang/Desktop/planar49/anc2pole\"\>"], "Output",
 CellChangeTimes->{{3.892827362093483*^9, 3.892827384525628*^9}, 
   3.892827455556061*^9, {3.892828327525919*^9, 3.892828330462021*^9}, 
   3.892828390032934*^9, 3.892828843661902*^9, 3.892828992490695*^9, 
   3.892829088041325*^9, 3.892829231371608*^9, {3.892829661267398*^9, 
   3.892829668529655*^9}, 3.8928301531438093`*^9, 3.8928301877750196`*^9, 
   3.892832011415309*^9, 3.892832081813936*^9, {3.892832116490469*^9, 
   3.8928321405367804`*^9}, 3.892900166948402*^9, 3.8929008500024433`*^9, 
   3.893002172673337*^9, 3.893002221498474*^9, 3.893002748784257*^9},
 CellLabel->
  "Out[546]=",ExpressionUUID->"6c0d1ab7-f91e-4dd0-a6c6-e66b0912ceb2"],

Cell[BoxData[
 TemplateBox[<|"shortenedBoxes" -> TagBox[
     RowBox[{"{", 
       RowBox[{
         RowBox[{"s", "[", 
           RowBox[{"1", ",", "2", ",", "3"}], "]"}], ",", 
         RowBox[{"s", "[", 
           RowBox[{"2", ",", "3", ",", "4"}], "]"}], ",", 
         TemplateBox[{"117"}, "OutputSizeLimit`Skeleton"], ",", 
         RowBox[{
           RowBox[{"s", "[", 
             RowBox[{"1", ",", "2", ",", "3"}], "]"}], "+", 
           RowBox[{"s", "[", 
             RowBox[{"1", ",", "2", ",", "8"}], "]"}], "+", 
           RowBox[{"s", "[", 
             RowBox[{"1", ",", "3", ",", "8"}], "]"}], "+", 
           RowBox[{"s", "[", 
             RowBox[{"1", ",", "5", ",", "6"}], "]"}], "+", 
           RowBox[{"s", "[", 
             RowBox[{"2", ",", "3", ",", "4"}], "]"}], "+", 
           RowBox[{"s", "[", 
             RowBox[{"2", ",", "3", ",", "5"}], "]"}], "+", 
           RowBox[{"s", "[", 
             RowBox[{"2", ",", "3", ",", "6"}], "]"}], "+", 
           RowBox[{"s", "[", 
             RowBox[{"2", ",", "3", ",", "7"}], "]"}], "+", 
           RowBox[{"s", "[", 
             RowBox[{"2", ",", "3", ",", "8"}], "]"}], "+", 
           RowBox[{"s", "[", 
             RowBox[{"2", ",", "4", ",", "5"}], "]"}], "+", 
           RowBox[{"s", "[", 
             RowBox[{"2", ",", "4", ",", "6"}], "]"}], "+", 
           RowBox[{"s", "[", 
             RowBox[{"2", ",", "5", ",", "6"}], "]"}], "+", 
           RowBox[{"s", "[", 
             RowBox[{"3", ",", "4", ",", "5"}], "]"}], "+", 
           RowBox[{"s", "[", 
             RowBox[{"3", ",", "4", ",", "6"}], "]"}], "+", 
           RowBox[{"s", "[", 
             RowBox[{"3", ",", "5", ",", "6"}], "]"}], "+", 
           RowBox[{"s", "[", 
             RowBox[{"4", ",", "5", ",", "6"}], "]"}], "+", 
           RowBox[{"s", "[", 
             RowBox[{"5", ",", "6", ",", "7"}], "]"}], "+", 
           RowBox[{"s", "[", 
             RowBox[{"5", ",", "6", ",", "8"}], "]"}], "+", 
           RowBox[{"s", "[", 
             RowBox[{"5", ",", "7", ",", "8"}], "]"}], "+", 
           RowBox[{"s", "[", 
             RowBox[{"6", ",", "7", ",", "8"}], "]"}]}]}], "}"}], 
     Short[#, 5]& ], "line" -> 547, "sessionID" -> 24560138743430450758, 
   "byteCount" -> 226560, "size" -> 5, "stored" -> False, "expr" -> 
   Missing["NotStored"], "wrap" -> OutputSizeLimit`Defer, "version" -> 1|>,
  "OutputSizeLimitTemplate"]], "Output",
 CellChangeTimes->{{3.892827362093483*^9, 3.892827384525628*^9}, 
   3.892827455556061*^9, {3.892828327525919*^9, 3.892828330462021*^9}, 
   3.892828390032934*^9, 3.892828843661902*^9, 3.892828992490695*^9, 
   3.892829088041325*^9, 3.892829231371608*^9, {3.892829661267398*^9, 
   3.892829668529655*^9}, 3.8928301531438093`*^9, 3.8928301877750196`*^9, 
   3.892832011415309*^9, 3.892832081813936*^9, {3.892832116490469*^9, 
   3.8928321405367804`*^9}, 3.892900166948402*^9, 3.8929008500024433`*^9, 
   3.893002172673337*^9, 3.893002221498474*^9, 3.8930027488138943`*^9},
 CellLabel->
  "Out[547]=",ExpressionUUID->"51e0e035-450a-4468-a910-e1d3e82de321"],

Cell[BoxData["120"], "Output",
 CellChangeTimes->{{3.892827362093483*^9, 3.892827384525628*^9}, 
   3.892827455556061*^9, {3.892828327525919*^9, 3.892828330462021*^9}, 
   3.892828390032934*^9, 3.892828843661902*^9, 3.892828992490695*^9, 
   3.892829088041325*^9, 3.892829231371608*^9, {3.892829661267398*^9, 
   3.892829668529655*^9}, 3.8928301531438093`*^9, 3.8928301877750196`*^9, 
   3.892832011415309*^9, 3.892832081813936*^9, {3.892832116490469*^9, 
   3.8928321405367804`*^9}, 3.892900166948402*^9, 3.8929008500024433`*^9, 
   3.893002172673337*^9, 3.893002221498474*^9, 3.893002748877233*^9},
 CellLabel->
  "Out[548]=",ExpressionUUID->"d5bcd1f6-8ee4-4ec8-91ca-d257a0d82fe4"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{"SetAttributes", "[", 
  RowBox[{"s", ",", "Orderless"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SetAttributes", "[", 
   RowBox[{"es", ",", "Orderless"}], "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"hardproj", "=", 
    RowBox[{"Function", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"sl", ",", "ihard"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"Block", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "ihardlist", ",", "esbasis", ",", "sl1", ",", "esbasissol", ",", 
          "x"}], "}"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"ihardlist", "=", 
          RowBox[{"Complement", "[", 
           RowBox[{
            RowBox[{"Range", "@", "n"}], ",", "ihard"}], " ", "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"esbasis", "=", 
          RowBox[{
           RowBox[{
            RowBox[{"es", "@@", 
             RowBox[{"ihardlist", "[", 
              RowBox[{"[", 
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], ";;", 
                RowBox[{"#", "[", 
                 RowBox[{"[", 
                  RowBox[{"-", "1"}], "]"}], "]"}]}], "]"}], "]"}]}], "&"}], "/@",
            " ", 
           RowBox[{"Complement", "[", 
            RowBox[{
             RowBox[{"Subsets", "[", 
              RowBox[{
               RowBox[{"Range", "@", 
                RowBox[{"Length", "@", 
                 RowBox[{"ihardlist", "[", 
                  RowBox[{"[", 
                   RowBox[{";;", 
                    RowBox[{"-", "2"}]}], "]"}], "]"}]}]}], ",", 
               RowBox[{"{", "2", "}"}]}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"{", 
               RowBox[{"1", ",", 
                RowBox[{"Length", "@", 
                 RowBox[{"ihardlist", "[", 
                  RowBox[{"[", 
                   RowBox[{";;", 
                    RowBox[{"-", "2"}]}], "]"}], "]"}]}]}], "}"}], "}"}]}], 
            "]"}]}]}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
         RowBox[{"sl1", "=", 
          RowBox[{"sl", "/.", 
           RowBox[{
            RowBox[{"s", "@", "i__"}], ":>", " ", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{"SubsetQ", "[", 
               RowBox[{
                RowBox[{"{", "i", "}"}], ",", "ihard"}], "]"}], ",", 
              RowBox[{"es", "@@", 
               RowBox[{"Complement", "[", 
                RowBox[{
                 RowBox[{"{", "i", "}"}], ",", "ihard"}], "]"}]}], ",", "0"}],
              "]"}]}]}]}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
         
         RowBox[{"esbasissol", "=", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"sl1", "-", 
                RowBox[{"esbasis", ".", 
                 RowBox[{"Array", "[", 
                  RowBox[{"x", ",", 
                   RowBox[{"Length", "@", "esbasis"}]}], "]"}]}]}], "/.", 
               RowBox[{
                RowBox[{"es", "@", "i__"}], ":>", 
                RowBox[{"Plus", "@@", 
                 RowBox[{"es", "@@@", " ", 
                  RowBox[{"Subsets", "[", 
                   RowBox[{
                    RowBox[{"{", "i", "}"}], ",", 
                    RowBox[{"{", "2", "}"}]}], "]"}]}]}]}]}], "/.", 
              RowBox[{
               RowBox[{"es", "[", 
                RowBox[{"i_", ",", 
                 RowBox[{"ihardlist", "[", 
                  RowBox[{"[", 
                   RowBox[{"-", "1"}], "]"}], "]"}]}], "]"}], ":>", 
               RowBox[{
                RowBox[{"-", 
                 RowBox[{"Sum", "[", 
                  RowBox[{
                   RowBox[{"es", "[", 
                    RowBox[{"i", ",", "j"}], "]"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"j", ",", 
                    RowBox[{"Complement", "[", 
                    RowBox[{"ihardlist", "  ", ",", 
                    RowBox[{"{", "i", "}"}]}], "]"}]}], "}"}]}], "]"}]}], "+", 
                RowBox[{"es", "[", 
                 RowBox[{"i", ",", 
                  RowBox[{"ihardlist", "[", 
                   RowBox[{"[", 
                    RowBox[{"-", "1"}], "]"}], "]"}]}], "]"}]}]}]}], "/.", 
             RowBox[{
              RowBox[{"es", "[", 
               RowBox[{
                RowBox[{"ihardlist", "[", 
                 RowBox[{"[", 
                  RowBox[{"-", "3"}], "]"}], "]"}], ",", 
                RowBox[{"ihardlist", "[", 
                 RowBox[{"[", 
                  RowBox[{"-", "2"}], "]"}], "]"}]}], "]"}], ":>", 
              RowBox[{
               RowBox[{"-", 
                RowBox[{"Sum", "[", 
                 RowBox[{
                  RowBox[{"es", "@@", "j"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"j", ",", 
                    RowBox[{"Subsets", "[", 
                    RowBox[{
                    RowBox[{"ihardlist", "[", 
                    RowBox[{"[", 
                    RowBox[{";;", 
                    RowBox[{"-", "2"}]}], "]"}], "]"}], "  ", ",", 
                    RowBox[{"{", "2", "}"}]}], "]"}]}], "}"}]}], "]"}]}], "+", 
               RowBox[{"es", "[", 
                RowBox[{
                 RowBox[{"ihardlist", "[", 
                  RowBox[{"[", 
                   RowBox[{"-", "3"}], "]"}], "]"}], ",", 
                 RowBox[{"ihardlist", "[", 
                  RowBox[{"[", 
                   RowBox[{"-", "2"}], "]"}], "]"}]}], "]"}]}]}]}], "//", 
            RowBox[{
             RowBox[{
              RowBox[{"List", "@@", 
               RowBox[{"Collect", "[", 
                RowBox[{"#", ",", "_es"}], "]"}]}], "/.", 
              RowBox[{"_es", "->", "1"}]}], "&"}]}], "//", 
           RowBox[{
            RowBox[{"Solve", "[", 
             RowBox[{"#", "==", "0"}], "]"}], "&"}]}]}], ";", 
         "\[IndentingNewLine]", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"esbasis", ".", 
           RowBox[{"Array", "[", 
            RowBox[{"x", ",", 
             RowBox[{"Length", "@", "esbasis"}]}], "]"}]}], "/.", 
          RowBox[{"esbasissol", "[", 
           RowBox[{"[", "1", "]"}], "]"}]}]}]}], "]"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Clear", "@", "compatibleFD"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"SetAttributes", "[", 
  RowBox[{"compatibleFD", ",", "Orderless"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"compatibleFD", " ", "[", 
   RowBox[{"0", ",", "i2__"}], "]"}], ":=", "True"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"compatibleFD", "[", 
   RowBox[{
    RowBox[{"i11_.", 
     RowBox[{"es", "@", "i1__"}]}], ",", 
    RowBox[{"i22_.", " ", 
     RowBox[{"es", "@", "i2__"}]}]}], "]"}], ":=", 
  RowBox[{"If", "[", "  ", 
   RowBox[{
    RowBox[{
     RowBox[{"SubsetQ", "[", 
      RowBox[{
       RowBox[{"{", "i1", "}"}], ",", 
       RowBox[{"{", "i2", "}"}]}], "]"}], "||", "  ", 
     RowBox[{"SubsetQ", "[", 
      RowBox[{
       RowBox[{"{", "i2", "}"}], ",", 
       RowBox[{"{", "i1", "}"}]}], "]"}], "||", " ", 
     RowBox[{"!", 
      RowBox[{"IntersectingQ", "[", 
       RowBox[{
        RowBox[{"{", "i1", "}"}], ",", 
        RowBox[{"{", "i2", "}"}]}], "]"}]}]}], ",", "True", ",", "False"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"compatibleFD", "[", 
    RowBox[{
     RowBox[{"i11_.", 
      RowBox[{"es", "@", "i1__"}]}], ",", "i2_Plus"}], "]"}], ":=", 
   RowBox[{"And", "@@", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"compatibleFD", "[", " ", 
        RowBox[{
         RowBox[{"es", "@", "i1"}], ",", "#"}], "]"}], "&"}], "/@", 
      RowBox[{"List", "@@", "i2"}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"compatibleFD", "[", 
    RowBox[{"i1_Plus", ",", "i2_Plus"}], "]"}], ":=", 
   RowBox[{"And", "@@", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"compatibleFD", "[", " ", 
        RowBox[{"i1", ",", "#"}], "]"}], "&"}], "/@", 
      RowBox[{"List", "@@", "i2"}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"compatible", "[", 
     RowBox[{"array1_", ",", "array2_"}], "]"}], ":=", " ", 
    RowBox[{"Catch", "[", " ", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"compatibleFD", "@@", "#"}], "===", "False"}], ",", 
          RowBox[{"Throw", "@", "False"}]}], "]"}], "&"}], "/@", 
       RowBox[{"Transpose", "@", 
        RowBox[{"{", 
         RowBox[{"array1", ",", "array2"}], "}"}]}]}], ";", "True"}], "]"}]}],
    ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.892829107762911*^9, 3.8928293053078957`*^9}, {
  3.892829335574605*^9, 3.892829566777763*^9}, {3.89282959849841*^9, 
  3.892830049434402*^9}, {3.892832019879986*^9, 3.892832072210454*^9}, {
  3.892900161125018*^9, 3.89290016198387*^9}},
 CellLabel->
  "In[549]:=",ExpressionUUID->"8243151a-8dad-40ee-9dfc-17b725011a4b"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"polearrays", "=", 
  RowBox[{
   RowBox[{"Function", "[", 
    RowBox[{"sl", ",", 
     RowBox[{
      RowBox[{"Function", "[", 
       RowBox[{"ihard", ",", 
        RowBox[{"hardproj", "[", 
         RowBox[{"sl", ",", "ihard"}], "]"}]}], "]"}], "/@", 
      RowBox[{"Subsets", "[", 
       RowBox[{
        RowBox[{"Range", "@", "n"}], ",", 
        RowBox[{"{", 
         RowBox[{"kk", "-", "2"}], "}"}]}], "]"}]}]}], "]"}], "/@", 
   "poles"}]}], "\[IndentingNewLine]", 
 RowBox[{"Export", "[", 
  RowBox[{
   RowBox[{"\"\<planar_arrays_for_poles_\>\"", "<>", 
    RowBox[{"ToString", "@", "kk"}], "<>", 
    RowBox[{"ToString", "@", "n"}], "<>", "\"\<.m\>\""}], ",", "polearrays"}],
   "]"}], "\[IndentingNewLine]", 
 RowBox[{"compatiblepairs", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"compatible", "@@", 
       RowBox[{"polearrays", "[", 
        RowBox[{"[", "#", "]"}], "]"}]}], ",", "#", ",", "Nothing"}], "]"}], 
    "&"}], "/@", 
   RowBox[{"Subsets", "[", 
    RowBox[{
     RowBox[{"Range", "@", 
      RowBox[{"Length", "@", "poles"}]}], ",", 
     RowBox[{"{", "2", "}"}]}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"Length", "@", "%"}], "\[IndentingNewLine]", 
 RowBox[{"cliques", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"FindClique", "[", 
     RowBox[{
      RowBox[{"Graph", "[", 
       RowBox[{"UndirectedEdge", "@@@", "compatiblepairs"}], "]"}], ",", 
      "Infinity", ",", "All"}], "]"}], "//", 
    RowBox[{
     RowBox[{"Sort", "/@", "#"}], "&"}]}], "//", 
   "Sort"}]}], "\[IndentingNewLine]", 
 RowBox[{"Length", "@", "%"}], "\[IndentingNewLine]", 
 RowBox[{"Length", "@", 
  RowBox[{"cliques", "[", 
   RowBox[{"[", 
    RowBox[{"-", "1"}], "]"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.892830745814004*^9, 3.892830838800949*^9}, {
   3.892830887026472*^9, 3.892830897266102*^9}, {3.892832054766776*^9, 
   3.892832063007967*^9}, 3.8929002126305532`*^9},
 CellLabel->
  "In[559]:=",ExpressionUUID->"985efbdc-8880-4f64-b67b-e2b334e17c98"],

Cell[BoxData[
 TemplateBox[<|"shortenedBoxes" -> TagBox[
     RowBox[{"{", 
       RowBox[{
         RowBox[{"{", 
           RowBox[{
             RowBox[{"es", "[", 
               RowBox[{"2", ",", "3"}], "]"}], ",", 
             RowBox[{"es", "[", 
               RowBox[{"1", ",", "3"}], "]"}], ",", 
             RowBox[{"es", "[", 
               RowBox[{"1", ",", "2"}], "]"}], ",", "0", ",", "0", ",", "0", 
             ",", "0", ",", "0"}], "}"}], ",", 
         TemplateBox[{"118"}, "OutputSizeLimit`Skeleton"], ",", 
         RowBox[{"{", 
           RowBox[{
             RowBox[{
               RowBox[{"es", "[", 
                 RowBox[{"5", ",", "6"}], "]"}], "+", 
               RowBox[{"es", "[", 
                 RowBox[{"4", ",", "5", ",", "6", ",", "7"}], "]"}]}], ",", 
             RowBox[{
               RowBox[{"es", "[", 
                 RowBox[{"4", ",", "5", ",", "6"}], "]"}], "+", 
               RowBox[{"es", "[", 
                 RowBox[{"3", ",", "4", ",", "5", ",", "6", ",", "7"}], 
                 "]"}]}], ",", 
             RowBox[{
               RowBox[{"es", "[", 
                 RowBox[{"4", ",", "5", ",", "6"}], "]"}], "+", 
               RowBox[{"es", "[", 
                 RowBox[{"2", ",", "4", ",", "5", ",", "6", ",", "7"}], 
                 "]"}]}], ",", 
             RowBox[{"es", "[", 
               RowBox[{"2", ",", "3", ",", "5", ",", "6"}], "]"}], ",", 
             RowBox[{
               RowBox[{"es", "[", 
                 RowBox[{"2", ",", "3", ",", "4"}], "]"}], "+", 
               RowBox[{"es", "[", 
                 RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "6"}], 
                 "]"}]}], ",", 
             RowBox[{
               RowBox[{"es", "[", 
                 RowBox[{"2", ",", "3", ",", "4"}], "]"}], "+", 
               RowBox[{"es", "[", 
                 RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5"}], 
                 "]"}]}], ",", 
             RowBox[{
               RowBox[{"es", "[", 
                 RowBox[{"2", ",", "3"}], "]"}], "+", 
               RowBox[{"es", "[", 
                 RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "]"}]}], ",", 
             RowBox[{
               RowBox[{"es", "[", 
                 RowBox[{"1", ",", "2", ",", "3"}], "]"}], "+", 
               RowBox[{"es", "[", 
                 RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "]"}]}]}], 
           "}"}]}], "}"}], Short[#, 5]& ], "line" -> 559, "sessionID" -> 
   24560138743430450758, "byteCount" -> 148672, "size" -> 5, "stored" -> 
   False, "expr" -> Missing["NotStored"], "wrap" -> OutputSizeLimit`Defer, 
   "version" -> 1|>,
  "OutputSizeLimitTemplate"]], "Output",
 CellChangeTimes->{{3.892830808221789*^9, 3.892830821471353*^9}, 
   3.892830898123427*^9, 3.892831048345943*^9, 3.892831397878839*^9, 
   3.892831577891329*^9, 3.892831999849828*^9, {3.892832056397369*^9, 
   3.8928320635750237`*^9}, {3.892832122974784*^9, 3.8928321485642643`*^9}, 
   3.892900215544607*^9, 3.8929008575090647`*^9, 3.893002230062468*^9, 
   3.893002756067835*^9},
 CellLabel->
  "Out[559]=",ExpressionUUID->"50691dac-5957-4469-a874-a632bcb604ef"],

Cell[BoxData["\<\"planar_arrays_for_poles_38.m\"\>"], "Output",
 CellChangeTimes->{{3.892830808221789*^9, 3.892830821471353*^9}, 
   3.892830898123427*^9, 3.892831048345943*^9, 3.892831397878839*^9, 
   3.892831577891329*^9, 3.892831999849828*^9, {3.892832056397369*^9, 
   3.8928320635750237`*^9}, {3.892832122974784*^9, 3.8928321485642643`*^9}, 
   3.892900215544607*^9, 3.8929008575090647`*^9, 3.893002230062468*^9, 
   3.893002756146326*^9},
 CellLabel->
  "Out[560]=",ExpressionUUID->"d50c7559-1ad0-431f-bc75-3d7f844753e9"],

Cell[BoxData[
 TemplateBox[<|"shortenedBoxes" -> TagBox[
     RowBox[{"{", 
       RowBox[{
         RowBox[{"{", 
           RowBox[{"1", ",", "3"}], "}"}], ",", 
         RowBox[{"{", 
           RowBox[{"1", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
           RowBox[{"1", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
           RowBox[{"1", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
           RowBox[{"1", ",", "7"}], "}"}], ",", 
         RowBox[{"{", 
           RowBox[{"1", ",", "9"}], "}"}], ",", 
         RowBox[{"{", 
           RowBox[{"1", ",", "11"}], "}"}], ",", 
         RowBox[{"{", 
           RowBox[{"1", ",", "12"}], "}"}], ",", 
         RowBox[{"{", 
           RowBox[{"1", ",", "13"}], "}"}], ",", 
         RowBox[{"{", 
           RowBox[{"1", ",", "14"}], "}"}], ",", 
         RowBox[{"{", 
           RowBox[{"1", ",", "16"}], "}"}], ",", 
         RowBox[{"{", 
           RowBox[{"1", ",", "17"}], "}"}], ",", 
         RowBox[{"{", 
           RowBox[{"1", ",", "19"}], "}"}], ",", 
         RowBox[{"{", 
           RowBox[{"1", ",", "20"}], "}"}], ",", 
         TemplateBox[{"2741"}, "OutputSizeLimit`Skeleton"], ",", 
         RowBox[{"{", 
           RowBox[{"111", ",", "117"}], "}"}], ",", 
         RowBox[{"{", 
           RowBox[{"111", ",", "120"}], "}"}], ",", 
         RowBox[{"{", 
           RowBox[{"112", ",", "113"}], "}"}], ",", 
         RowBox[{"{", 
           RowBox[{"112", ",", "115"}], "}"}], ",", 
         RowBox[{"{", 
           RowBox[{"112", ",", "118"}], "}"}], ",", 
         RowBox[{"{", 
           RowBox[{"113", ",", "116"}], "}"}], ",", 
         RowBox[{"{", 
           RowBox[{"113", ",", "118"}], "}"}], ",", 
         RowBox[{"{", 
           RowBox[{"114", ",", "117"}], "}"}], ",", 
         RowBox[{"{", 
           RowBox[{"114", ",", "119"}], "}"}], ",", 
         RowBox[{"{", 
           RowBox[{"115", ",", "118"}], "}"}], ",", 
         RowBox[{"{", 
           RowBox[{"115", ",", "120"}], "}"}], ",", 
         RowBox[{"{", 
           RowBox[{"116", ",", "119"}], "}"}], ",", 
         RowBox[{"{", 
           RowBox[{"117", ",", "120"}], "}"}]}], "}"}], Short[#, 5]& ], 
   "line" -> 561, "sessionID" -> 24560138743430450758, "byteCount" -> 266112, 
   "size" -> 5, "stored" -> False, "expr" -> Missing["NotStored"], "wrap" -> 
   OutputSizeLimit`Defer, "version" -> 1|>,
  "OutputSizeLimitTemplate"]], "Output",
 CellChangeTimes->{{3.892830808221789*^9, 3.892830821471353*^9}, 
   3.892830898123427*^9, 3.892831048345943*^9, 3.892831397878839*^9, 
   3.892831577891329*^9, 3.892831999849828*^9, {3.892832056397369*^9, 
   3.8928320635750237`*^9}, {3.892832122974784*^9, 3.8928321485642643`*^9}, 
   3.892900215544607*^9, 3.8929008575090647`*^9, 3.893002230062468*^9, 
   3.893002757833393*^9},
 CellLabel->
  "Out[561]=",ExpressionUUID->"dad3d96d-b3bc-40ec-b5c6-64f6e67e22d3"],

Cell[BoxData["2768"], "Output",
 CellChangeTimes->{{3.892830808221789*^9, 3.892830821471353*^9}, 
   3.892830898123427*^9, 3.892831048345943*^9, 3.892831397878839*^9, 
   3.892831577891329*^9, 3.892831999849828*^9, {3.892832056397369*^9, 
   3.8928320635750237`*^9}, {3.892832122974784*^9, 3.8928321485642643`*^9}, 
   3.892900215544607*^9, 3.8929008575090647`*^9, 3.893002230062468*^9, 
   3.8930027579034147`*^9},
 CellLabel->
  "Out[562]=",ExpressionUUID->"8e2ffaee-47f6-4529-955a-a051184a0c93"],

Cell[BoxData[
 TemplateBox[<|"shortenedBoxes" -> TagBox[
     RowBox[{"{", 
       RowBox[{
         RowBox[{"{", 
           
           RowBox[{"1", ",", "3", ",", "5", ",", "7", ",", "17", ",", "21", 
             ",", "33", ",", "37"}], "}"}], ",", 
         RowBox[{"{", 
           
           RowBox[{"1", ",", "3", ",", "5", ",", "7", ",", "17", ",", "21", 
             ",", "33", ",", "54"}], "}"}], ",", 
         RowBox[{"{", 
           
           RowBox[{"1", ",", "3", ",", "5", ",", "7", ",", "17", ",", "21", 
             ",", "37", ",", "50"}], "}"}], ",", 
         TemplateBox[{"13607"}, "OutputSizeLimit`Skeleton"], ",", 
         RowBox[{"{", 
           
           RowBox[{"15", ",", "30", ",", "34", ",", "44", ",", "52", ",", 
             "57", ",", "65", ",", "68", ",", "75", ",", "86", ",", "89", ",",
              "98", ",", "103", ",", "105", ",", "108", ",", "114", ",", 
             "119"}], "}"}], ",", 
         RowBox[{"{", 
           
           RowBox[{"16", ",", "31", ",", "35", ",", "45", ",", "53", ",", 
             "58", ",", "66", ",", "69", ",", "76", ",", "87", ",", "90", ",",
              "99", ",", "104", ",", "106", ",", "109", ",", "115", ",", 
             "120"}], "}"}]}], "}"}], Short[#, 5]& ], "line" -> 563, 
   "sessionID" -> 24560138743430450758, "byteCount" -> 3471440, "size" -> 5, 
   "stored" -> False, "expr" -> Missing["NotStored"], "wrap" -> 
   OutputSizeLimit`Defer, "version" -> 1|>,
  "OutputSizeLimitTemplate"]], "Output",
 CellChangeTimes->{{3.892830808221789*^9, 3.892830821471353*^9}, 
   3.892830898123427*^9, 3.892831048345943*^9, 3.892831397878839*^9, 
   3.892831577891329*^9, 3.892831999849828*^9, {3.892832056397369*^9, 
   3.8928320635750237`*^9}, {3.892832122974784*^9, 3.8928321485642643`*^9}, 
   3.892900215544607*^9, 3.8929008575090647`*^9, 3.893002230062468*^9, 
   3.893002758162506*^9},
 CellLabel->
  "Out[563]=",ExpressionUUID->"305262c4-7725-453a-ba7e-f54027b52eeb"],

Cell[BoxData["13612"], "Output",
 CellChangeTimes->{{3.892830808221789*^9, 3.892830821471353*^9}, 
   3.892830898123427*^9, 3.892831048345943*^9, 3.892831397878839*^9, 
   3.892831577891329*^9, 3.892831999849828*^9, {3.892832056397369*^9, 
   3.8928320635750237`*^9}, {3.892832122974784*^9, 3.8928321485642643`*^9}, 
   3.892900215544607*^9, 3.8929008575090647`*^9, 3.893002230062468*^9, 
   3.8930027582335653`*^9},
 CellLabel->
  "Out[564]=",ExpressionUUID->"e615a118-f7fb-43f7-8c85-6e5137be2221"],

Cell[BoxData["17"], "Output",
 CellChangeTimes->{{3.892830808221789*^9, 3.892830821471353*^9}, 
   3.892830898123427*^9, 3.892831048345943*^9, 3.892831397878839*^9, 
   3.892831577891329*^9, 3.892831999849828*^9, {3.892832056397369*^9, 
   3.8928320635750237`*^9}, {3.892832122974784*^9, 3.8928321485642643`*^9}, 
   3.892900215544607*^9, 3.8929008575090647`*^9, 3.893002230062468*^9, 
   3.893002758248584*^9},
 CellLabel->
  "Out[565]=",ExpressionUUID->"9524b445-940d-42f8-9e59-c92a7f7914f1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"planarArrays", "=", 
  RowBox[{"ParallelMap", "[", 
   RowBox[{
    RowBox[{"Function", "[", 
     RowBox[{"sl", ",", 
      RowBox[{
       RowBox[{
        RowBox[{"polearrays", "[", 
         RowBox[{"[", "sl", "]"}], "]"}], "//", "Transpose"}], "//", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"Union", "@", 
           RowBox[{"Cases", "[", 
            RowBox[{"#", ",", "_es", ",", "Infinity"}], "]"}]}], "&"}], "/@", 
         "#"}], "&"}]}]}], "]"}], ",", 
    RowBox[{"cliques", "[", 
     RowBox[{"[", 
      RowBox[{";;", ";;", 
       RowBox[{"10", "^", "0"}]}], "]"}], "]"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"Map", "[", 
  RowBox[{"Length", ",", "%", ",", 
   RowBox[{"{", "2", "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"%", "//", "Union"}]}], "Input",
 CellChangeTimes->{3.89290086663478*^9},
 CellLabel->
  "In[457]:=",ExpressionUUID->"f2cf6b9b-93bc-4b06-a6fc-3d6e3a9adba2"],

Cell[BoxData[
 TemplateBox[<|"shortenedBoxes" -> TagBox[
     RowBox[{"{", 
       RowBox[{
         RowBox[{"{", 
           RowBox[{
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"es", "[", 
                   RowBox[{"2", ",", "3"}], "]"}], ",", 
                 RowBox[{"es", "[", 
                   RowBox[{"2", ",", "3", ",", "4"}], "]"}], ",", 
                 RowBox[{"es", "[", 
                   RowBox[{"2", ",", "3", ",", "4", ",", "5"}], "]"}], ",", 
                 RowBox[{"es", "[", 
                   RowBox[{"2", ",", "3", ",", "4", ",", "5", ",", "6"}], 
                   "]"}]}], "}"}], ",", 
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"es", "[", 
                   RowBox[{"1", ",", "3"}], "]"}], ",", 
                 RowBox[{"es", "[", 
                   RowBox[{"1", ",", "3", ",", "4"}], "]"}], ",", 
                 RowBox[{"es", "[", 
                   RowBox[{"1", ",", "3", ",", "4", ",", "5"}], "]"}], ",", 
                 RowBox[{"es", "[", 
                   RowBox[{"1", ",", "3", ",", "4", ",", "5", ",", "6"}], 
                   "]"}]}], "}"}], ",", 
             TemplateBox[{"4"}, "OutputSizeLimit`Skeleton"], ",", 
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"es", "[", 
                   RowBox[{"3", ",", "4"}], "]"}], ",", 
                 RowBox[{"es", "[", 
                   RowBox[{"5", ",", "6"}], "]"}], ",", 
                 RowBox[{"es", "[", 
                   RowBox[{"2", ",", "3", ",", "4"}], "]"}], ",", 
                 RowBox[{"es", "[", 
                   RowBox[{"2", ",", "3", ",", "4", ",", "5", ",", "6"}], 
                   "]"}]}], "}"}], ",", 
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"es", "[", 
                   RowBox[{"3", ",", "4"}], "]"}], ",", 
                 RowBox[{"es", "[", 
                   RowBox[{"5", ",", "6"}], "]"}], ",", 
                 RowBox[{"es", "[", 
                   RowBox[{"2", ",", "3", ",", "4"}], "]"}], ",", 
                 RowBox[{"es", "[", 
                   RowBox[{"2", ",", "3", ",", "4", ",", "5", ",", "6"}], 
                   "]"}]}], "}"}]}], "}"}], ",", 
         TemplateBox[{"13610"}, "OutputSizeLimit`Skeleton"], ",", 
         RowBox[{"{", 
           RowBox[{
             RowBox[{"{", 
               TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"], "}"}], ",", 
             TemplateBox[{"6"}, "OutputSizeLimit`Skeleton"], ",", 
             RowBox[{"{", 
               TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"], "}"}]}], 
           "}"}]}], "}"}], Short[#, 5]& ], "line" -> 457, "sessionID" -> 
   24560138743430450758, "byteCount" -> 59193320, "size" -> 5, "stored" -> 
   False, "expr" -> Missing["NotStored"], "wrap" -> OutputSizeLimit`Defer, 
   "version" -> 1|>,
  "OutputSizeLimitTemplate"]], "Output",
 CellChangeTimes->{3.892900870177133*^9, 3.893002238955309*^9},
 CellLabel->
  "Out[457]=",ExpressionUUID->"3e02ba3c-dde5-4c96-9d35-2632b7726d03"],

Cell[BoxData[
 TemplateBox[<|"shortenedBoxes" -> TagBox[
     RowBox[{"{", 
       RowBox[{
         RowBox[{"{", 
           
           RowBox[{"4", ",", "4", ",", "4", ",", "4", ",", "4", ",", "4", ",",
              "4", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
           
           RowBox[{"4", ",", "4", ",", "4", ",", "4", ",", "4", ",", "4", ",",
              "4", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
           
           RowBox[{"4", ",", "4", ",", "4", ",", "4", ",", "4", ",", "4", ",",
              "4", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
           
           RowBox[{"4", ",", "4", ",", "4", ",", "4", ",", "4", ",", "4", ",",
              "4", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
           
           RowBox[{"4", ",", "4", ",", "4", ",", "4", ",", "4", ",", "4", ",",
              "4", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
           
           RowBox[{"4", ",", "4", ",", "4", ",", "4", ",", "4", ",", "4", ",",
              "4", ",", "4"}], "}"}], ",", 
         TemplateBox[{"13600"}, "OutputSizeLimit`Skeleton"], ",", 
         RowBox[{"{", 
           
           RowBox[{"4", ",", "4", ",", "4", ",", "4", ",", "4", ",", "4", ",",
              "4", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
           
           RowBox[{"4", ",", "4", ",", "4", ",", "4", ",", "4", ",", "4", ",",
              "4", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
           
           RowBox[{"4", ",", "4", ",", "4", ",", "4", ",", "4", ",", "4", ",",
              "4", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
           
           RowBox[{"4", ",", "4", ",", "4", ",", "4", ",", "4", ",", "4", ",",
              "4", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
           
           RowBox[{"4", ",", "4", ",", "4", ",", "4", ",", "4", ",", "4", ",",
              "4", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
           
           RowBox[{"4", ",", "4", ",", "4", ",", "4", ",", "4", ",", "4", ",",
              "4", ",", "4"}], "}"}]}], "}"}], Short[#, 5]& ], "line" -> 458, 
   "sessionID" -> 24560138743430450758, "byteCount" -> 3266960, "size" -> 5, 
   "stored" -> False, "expr" -> Missing["NotStored"], "wrap" -> 
   OutputSizeLimit`Defer, "version" -> 1|>,
  "OutputSizeLimitTemplate"]], "Output",
 CellChangeTimes->{3.892900870177133*^9, 3.89300223911511*^9},
 CellLabel->
  "Out[458]=",ExpressionUUID->"061d46fd-b501-46fe-8afc-c95bc38d38df"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
   "4", ",", "4", ",", "4", ",", "4", ",", "4", ",", "4", ",", "4", ",", 
    "4"}], "}"}], "}"}]], "Output",
 CellChangeTimes->{3.892900870177133*^9, 3.893002239186194*^9},
 CellLabel->
  "Out[459]=",ExpressionUUID->"648a338a-f147-41e2-93e3-8636625dc979"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["(3,9)", "Section",
 CellChangeTimes->{{3.892827344403123*^9, 3.892827346162279*^9}, {
   3.892832112208637*^9, 3.892832138053825*^9}, 
   3.892832177088982*^9},ExpressionUUID->"1ebc5e6e-65f4-48db-b39c-\
a77652a525ba"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"kk", "=", "3"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"n", "=", "9"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"SetDirectory", "@", 
  RowBox[{"NotebookDirectory", "[", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"poles", "=", " ", 
  RowBox[{"Import", "[", 
   RowBox[{"\"\<poles\>\"", "<>", 
    RowBox[{"ToString", "@", "kk"}], "<>", 
    RowBox[{"ToString", "@", "n"}], "<>", "\"\<.m\>\""}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"Length", "@", "poles"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.892827349397667*^9, 3.892827384035911*^9}, {
   3.8928274480766077`*^9, 3.892827455136896*^9}, {3.8928283106476593`*^9, 
   3.892828330271647*^9}, 3.892828389726883*^9, {3.892828989928388*^9, 
   3.892828992194862*^9}, {3.8928296588458548`*^9, 3.892829668175683*^9}, {
   3.892830151028164*^9, 3.8928301529184732`*^9}, {3.892832100572484*^9, 
   3.892832140105391*^9}, {3.892832180523396*^9, 3.892832217940949*^9}},
 CellLabel->
  "In[573]:=",ExpressionUUID->"5a47af83-d7d1-4f9d-b7fc-4db8b2bedf49"],

Cell[BoxData["\<\"/Users/yzhang/Desktop/planar49/anc2pole\"\>"], "Output",
 CellChangeTimes->{{3.892827362093483*^9, 3.892827384525628*^9}, 
   3.892827455556061*^9, {3.892828327525919*^9, 3.892828330462021*^9}, 
   3.892828390032934*^9, 3.892828843661902*^9, 3.892828992490695*^9, 
   3.892829088041325*^9, 3.892829231371608*^9, {3.892829661267398*^9, 
   3.892829668529655*^9}, 3.8928301531438093`*^9, 3.8928301877750196`*^9, 
   3.892832011415309*^9, 3.892832081813936*^9, {3.892832116490469*^9, 
   3.8928321405367804`*^9}, 3.8928321810315313`*^9, 3.892832218504725*^9, 
   3.892900313637903*^9, 3.893002767636937*^9},
 CellLabel->
  "Out[575]=",ExpressionUUID->"d4f0cef8-fb82-4d92-aef5-534460e389b4"],

Cell[BoxData[
 TemplateBox[<|"shortenedBoxes" -> TagBox[
     RowBox[{"{", 
       RowBox[{
         RowBox[{"s", "[", 
           RowBox[{"1", ",", "8", ",", "9"}], "]"}], ",", 
         RowBox[{"s", "[", 
           RowBox[{"3", ",", "4", ",", "5"}], "]"}], ",", 
         TemplateBox[{"467"}, "OutputSizeLimit`Skeleton"], ",", 
         TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"], ",", 
         RowBox[{
           RowBox[{"s", "[", 
             RowBox[{"1", ",", "4", ",", "5"}], "]"}], "+", 
           RowBox[{"s", "[", 
             RowBox[{"1", ",", "4", ",", "6"}], "]"}], "+", 
           RowBox[{"s", "[", 
             RowBox[{"1", ",", "4", ",", "7"}], "]"}], "+", 
           RowBox[{"s", "[", 
             RowBox[{"1", ",", "4", ",", "8"}], "]"}], "+", 
           RowBox[{"s", "[", 
             RowBox[{"1", ",", "4", ",", "9"}], "]"}], "+", 
           RowBox[{"2", " ", 
             RowBox[{"s", "[", 
               RowBox[{"1", ",", "5", ",", "6"}], "]"}]}], "+", 
           RowBox[{"2", " ", 
             RowBox[{"s", "[", 
               RowBox[{"1", ",", "5", ",", "7"}], "]"}]}], "+", 
           RowBox[{"2", " ", 
             RowBox[{"s", "[", 
               RowBox[{"1", ",", "5", ",", "8"}], "]"}]}], "+", 
           RowBox[{"s", "[", 
             RowBox[{"1", ",", "5", ",", "9"}], "]"}], "+", 
           RowBox[{"3", " ", 
             RowBox[{"s", "[", 
               RowBox[{"1", ",", "6", ",", "7"}], "]"}]}], "+", 
           TemplateBox[{"36"}, "OutputSizeLimit`Skeleton"], "+", 
           RowBox[{"4", " ", 
             RowBox[{"s", "[", 
               RowBox[{"5", ",", "6", ",", "8"}], "]"}]}], "+", 
           RowBox[{"2", " ", 
             RowBox[{"s", "[", 
               RowBox[{"5", ",", "6", ",", "9"}], "]"}]}], "+", 
           RowBox[{"4", " ", 
             RowBox[{"s", "[", 
               RowBox[{"5", ",", "7", ",", "8"}], "]"}]}], "+", 
           RowBox[{"2", " ", 
             RowBox[{"s", "[", 
               RowBox[{"5", ",", "7", ",", "9"}], "]"}]}], "+", 
           RowBox[{"2", " ", 
             RowBox[{"s", "[", 
               RowBox[{"5", ",", "8", ",", "9"}], "]"}]}], "+", 
           RowBox[{"5", " ", 
             RowBox[{"s", "[", 
               RowBox[{"6", ",", "7", ",", "8"}], "]"}]}], "+", 
           RowBox[{"3", " ", 
             RowBox[{"s", "[", 
               RowBox[{"6", ",", "7", ",", "9"}], "]"}]}], "+", 
           RowBox[{"3", " ", 
             RowBox[{"s", "[", 
               RowBox[{"6", ",", "8", ",", "9"}], "]"}]}], "+", 
           RowBox[{"3", " ", 
             RowBox[{"s", "[", 
               RowBox[{"7", ",", "8", ",", "9"}], "]"}]}]}]}], "}"}], 
     Short[#, 5]& ], "line" -> 576, "sessionID" -> 24560138743430450758, 
   "byteCount" -> 3265832, "size" -> 5, "stored" -> False, "expr" -> 
   Missing["NotStored"], "wrap" -> OutputSizeLimit`Defer, "version" -> 1|>,
  "OutputSizeLimitTemplate"]], "Output",
 CellChangeTimes->{{3.892827362093483*^9, 3.892827384525628*^9}, 
   3.892827455556061*^9, {3.892828327525919*^9, 3.892828330462021*^9}, 
   3.892828390032934*^9, 3.892828843661902*^9, 3.892828992490695*^9, 
   3.892829088041325*^9, 3.892829231371608*^9, {3.892829661267398*^9, 
   3.892829668529655*^9}, 3.8928301531438093`*^9, 3.8928301877750196`*^9, 
   3.892832011415309*^9, 3.892832081813936*^9, {3.892832116490469*^9, 
   3.8928321405367804`*^9}, 3.8928321810315313`*^9, 3.892832218504725*^9, 
   3.892900313637903*^9, 3.893002767808865*^9},
 CellLabel->
  "Out[576]=",ExpressionUUID->"b325d61a-9f8a-4a9d-aecb-fb39a508096f"],

Cell[BoxData["471"], "Output",
 CellChangeTimes->{{3.892827362093483*^9, 3.892827384525628*^9}, 
   3.892827455556061*^9, {3.892828327525919*^9, 3.892828330462021*^9}, 
   3.892828390032934*^9, 3.892828843661902*^9, 3.892828992490695*^9, 
   3.892829088041325*^9, 3.892829231371608*^9, {3.892829661267398*^9, 
   3.892829668529655*^9}, 3.8928301531438093`*^9, 3.8928301877750196`*^9, 
   3.892832011415309*^9, 3.892832081813936*^9, {3.892832116490469*^9, 
   3.8928321405367804`*^9}, 3.8928321810315313`*^9, 3.892832218504725*^9, 
   3.892900313637903*^9, 3.893002767870061*^9},
 CellLabel->
  "Out[577]=",ExpressionUUID->"81a62434-4c48-4e76-9d4a-fbbb46562022"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{"SetAttributes", "[", 
  RowBox[{"s", ",", "Orderless"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SetAttributes", "[", 
   RowBox[{"es", ",", "Orderless"}], "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"hardproj", "=", 
    RowBox[{"Function", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"sl", ",", "ihard"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"Block", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "ihardlist", ",", "esbasis", ",", "sl1", ",", "esbasissol", ",", 
          "x"}], "}"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"ihardlist", "=", 
          RowBox[{"Complement", "[", 
           RowBox[{
            RowBox[{"Range", "@", "n"}], ",", "ihard"}], " ", "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"esbasis", "=", 
          RowBox[{
           RowBox[{
            RowBox[{"es", "@@", 
             RowBox[{"ihardlist", "[", 
              RowBox[{"[", 
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], ";;", 
                RowBox[{"#", "[", 
                 RowBox[{"[", 
                  RowBox[{"-", "1"}], "]"}], "]"}]}], "]"}], "]"}]}], "&"}], "/@",
            " ", 
           RowBox[{"Complement", "[", 
            RowBox[{
             RowBox[{"Subsets", "[", 
              RowBox[{
               RowBox[{"Range", "@", 
                RowBox[{"Length", "@", 
                 RowBox[{"ihardlist", "[", 
                  RowBox[{"[", 
                   RowBox[{";;", 
                    RowBox[{"-", "2"}]}], "]"}], "]"}]}]}], ",", 
               RowBox[{"{", "2", "}"}]}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"{", 
               RowBox[{"1", ",", 
                RowBox[{"Length", "@", 
                 RowBox[{"ihardlist", "[", 
                  RowBox[{"[", 
                   RowBox[{";;", 
                    RowBox[{"-", "2"}]}], "]"}], "]"}]}]}], "}"}], "}"}]}], 
            "]"}]}]}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
         RowBox[{"sl1", "=", 
          RowBox[{"sl", "/.", 
           RowBox[{
            RowBox[{"s", "@", "i__"}], ":>", " ", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{"SubsetQ", "[", 
               RowBox[{
                RowBox[{"{", "i", "}"}], ",", "ihard"}], "]"}], ",", 
              RowBox[{"es", "@@", 
               RowBox[{"Complement", "[", 
                RowBox[{
                 RowBox[{"{", "i", "}"}], ",", "ihard"}], "]"}]}], ",", "0"}],
              "]"}]}]}]}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
         
         RowBox[{"esbasissol", "=", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"sl1", "-", 
                RowBox[{"esbasis", ".", 
                 RowBox[{"Array", "[", 
                  RowBox[{"x", ",", 
                   RowBox[{"Length", "@", "esbasis"}]}], "]"}]}]}], "/.", 
               RowBox[{
                RowBox[{"es", "@", "i__"}], ":>", 
                RowBox[{"Plus", "@@", 
                 RowBox[{"es", "@@@", " ", 
                  RowBox[{"Subsets", "[", 
                   RowBox[{
                    RowBox[{"{", "i", "}"}], ",", 
                    RowBox[{"{", "2", "}"}]}], "]"}]}]}]}]}], "/.", 
              RowBox[{
               RowBox[{"es", "[", 
                RowBox[{"i_", ",", 
                 RowBox[{"ihardlist", "[", 
                  RowBox[{"[", 
                   RowBox[{"-", "1"}], "]"}], "]"}]}], "]"}], ":>", 
               RowBox[{
                RowBox[{"-", 
                 RowBox[{"Sum", "[", 
                  RowBox[{
                   RowBox[{"es", "[", 
                    RowBox[{"i", ",", "j"}], "]"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"j", ",", 
                    RowBox[{"Complement", "[", 
                    RowBox[{"ihardlist", "  ", ",", 
                    RowBox[{"{", "i", "}"}]}], "]"}]}], "}"}]}], "]"}]}], "+", 
                RowBox[{"es", "[", 
                 RowBox[{"i", ",", 
                  RowBox[{"ihardlist", "[", 
                   RowBox[{"[", 
                    RowBox[{"-", "1"}], "]"}], "]"}]}], "]"}]}]}]}], "/.", 
             RowBox[{
              RowBox[{"es", "[", 
               RowBox[{
                RowBox[{"ihardlist", "[", 
                 RowBox[{"[", 
                  RowBox[{"-", "3"}], "]"}], "]"}], ",", 
                RowBox[{"ihardlist", "[", 
                 RowBox[{"[", 
                  RowBox[{"-", "2"}], "]"}], "]"}]}], "]"}], ":>", 
              RowBox[{
               RowBox[{"-", 
                RowBox[{"Sum", "[", 
                 RowBox[{
                  RowBox[{"es", "@@", "j"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"j", ",", 
                    RowBox[{"Subsets", "[", 
                    RowBox[{
                    RowBox[{"ihardlist", "[", 
                    RowBox[{"[", 
                    RowBox[{";;", 
                    RowBox[{"-", "2"}]}], "]"}], "]"}], "  ", ",", 
                    RowBox[{"{", "2", "}"}]}], "]"}]}], "}"}]}], "]"}]}], "+", 
               RowBox[{"es", "[", 
                RowBox[{
                 RowBox[{"ihardlist", "[", 
                  RowBox[{"[", 
                   RowBox[{"-", "3"}], "]"}], "]"}], ",", 
                 RowBox[{"ihardlist", "[", 
                  RowBox[{"[", 
                   RowBox[{"-", "2"}], "]"}], "]"}]}], "]"}]}]}]}], "//", 
            RowBox[{
             RowBox[{
              RowBox[{"List", "@@", 
               RowBox[{"Collect", "[", 
                RowBox[{"#", ",", "_es"}], "]"}]}], "/.", 
              RowBox[{"_es", "->", "1"}]}], "&"}]}], "//", 
           RowBox[{
            RowBox[{"Solve", "[", 
             RowBox[{"#", "==", "0"}], "]"}], "&"}]}]}], ";", 
         "\[IndentingNewLine]", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"esbasis", ".", 
           RowBox[{"Array", "[", 
            RowBox[{"x", ",", 
             RowBox[{"Length", "@", "esbasis"}]}], "]"}]}], "/.", 
          RowBox[{"esbasissol", "[", 
           RowBox[{"[", "1", "]"}], "]"}]}]}]}], "]"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Clear", "@", "compatibleFD"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"SetAttributes", "[", 
  RowBox[{"compatibleFD", ",", "Orderless"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"compatibleFD", " ", "[", 
   RowBox[{"0", ",", "i2__"}], "]"}], ":=", "True"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"compatibleFD", "[", 
   RowBox[{
    RowBox[{"i11_.", 
     RowBox[{"es", "@", "i1__"}]}], ",", 
    RowBox[{"i22_.", " ", 
     RowBox[{"es", "@", "i2__"}]}]}], "]"}], ":=", 
  RowBox[{"If", "[", "  ", 
   RowBox[{
    RowBox[{
     RowBox[{"SubsetQ", "[", 
      RowBox[{
       RowBox[{"{", "i1", "}"}], ",", 
       RowBox[{"{", "i2", "}"}]}], "]"}], "||", "  ", 
     RowBox[{"SubsetQ", "[", 
      RowBox[{
       RowBox[{"{", "i2", "}"}], ",", 
       RowBox[{"{", "i1", "}"}]}], "]"}], "||", " ", 
     RowBox[{"!", 
      RowBox[{"IntersectingQ", "[", 
       RowBox[{
        RowBox[{"{", "i1", "}"}], ",", 
        RowBox[{"{", "i2", "}"}]}], "]"}]}]}], ",", "True", ",", "False"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"compatibleFD", "[", 
    RowBox[{
     RowBox[{"i11_.", 
      RowBox[{"es", "@", "i1__"}]}], ",", "i2_Plus"}], "]"}], ":=", 
   RowBox[{"And", "@@", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"compatibleFD", "[", " ", 
        RowBox[{
         RowBox[{"es", "@", "i1"}], ",", "#"}], "]"}], "&"}], "/@", 
      RowBox[{"List", "@@", "i2"}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"compatibleFD", "[", 
    RowBox[{"i1_Plus", ",", "i2_Plus"}], "]"}], ":=", 
   RowBox[{"And", "@@", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"compatibleFD", "[", " ", 
        RowBox[{"i1", ",", "#"}], "]"}], "&"}], "/@", 
      RowBox[{"List", "@@", "i2"}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"compatible", "[", 
    RowBox[{"array1_", ",", "array2_"}], "]"}], ":=", " ", 
   RowBox[{"Catch", "[", " ", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"compatibleFD", "@@", "#"}], "===", "False"}], ",", 
         RowBox[{"Throw", "@", "False"}]}], "]"}], "&"}], "/@", 
      RowBox[{"Transpose", "@", 
       RowBox[{"{", 
        RowBox[{"array1", ",", "array2"}], "}"}]}]}], ";", "True"}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.892829107762911*^9, 3.8928293053078957`*^9}, {
  3.892829335574605*^9, 3.892829566777763*^9}, {3.89282959849841*^9, 
  3.892830049434402*^9}, {3.892832019879986*^9, 3.892832072210454*^9}, {
  3.892832192152582*^9, 3.8928322219042397`*^9}},
 CellLabel->
  "In[578]:=",ExpressionUUID->"21bf9690-d929-4e9a-a7e3-e4bf88d9f3d0"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"polearrays", "=", 
  RowBox[{"ParallelMap", "[", 
   RowBox[{
    RowBox[{"Function", "[", 
     RowBox[{"sl", ",", 
      RowBox[{
       RowBox[{"Function", "[", 
        RowBox[{"ihard", ",", 
         RowBox[{"hardproj", "[", 
          RowBox[{"sl", ",", "ihard"}], "]"}]}], "]"}], "/@", 
       RowBox[{"Subsets", "[", 
        RowBox[{
         RowBox[{"Range", "@", "n"}], ",", 
         RowBox[{"{", 
          RowBox[{"kk", "-", "2"}], "}"}]}], "]"}]}]}], "]"}], ",", "poles"}],
    "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"Export", "[", 
  RowBox[{
   RowBox[{"\"\<planar_arrays_for_poles_\>\"", "<>", 
    RowBox[{"ToString", "@", "kk"}], "<>", 
    RowBox[{"ToString", "@", "n"}], "<>", "\"\<.m\>\""}], ",", "polearrays"}],
   "]"}], "\[IndentingNewLine]", 
 RowBox[{"compatiblepairs", "=", 
  RowBox[{"ParallelMap", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"compatible", "@@", 
        RowBox[{"polearrays", "[", 
         RowBox[{"[", "#", "]"}], "]"}]}], ",", "#", ",", "Nothing"}], "]"}], 
     "&"}], ",", 
    RowBox[{"Subsets", "[", 
     RowBox[{
      RowBox[{"Range", "@", 
       RowBox[{"Length", "@", "poles"}]}], ",", 
      RowBox[{"{", "2", "}"}]}], "]"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"Length", "@", "%"}], "\[IndentingNewLine]", 
 RowBox[{"cliques", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"FindClique", "[", 
     RowBox[{
      RowBox[{"Graph", "[", 
       RowBox[{"UndirectedEdge", "@@@", "compatiblepairs"}], "]"}], ",", 
      "Infinity", ",", "All"}], "]"}], "//", 
    RowBox[{
     RowBox[{"Sort", "/@", "#"}], "&"}]}], "//", 
   "Sort"}]}], "\[IndentingNewLine]", 
 RowBox[{"Length", "@", "%"}], "\[IndentingNewLine]", 
 RowBox[{"Length", "@", 
  RowBox[{"cliques", "[", 
   RowBox[{"[", 
    RowBox[{"-", "1"}], "]"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.892832286260481*^9, 3.892832312232781*^9}, 
   3.8929003354263763`*^9, {3.892900372882985*^9, 3.892900386046526*^9}},
 CellLabel->
  "In[588]:=",ExpressionUUID->"1d78c867-16f2-4306-bc65-eb1ac1a29d6f"],

Cell[BoxData[
 TemplateBox[<|"shortenedBoxes" -> TagBox[
     RowBox[{"{", 
       RowBox[{
         RowBox[{"{", 
           RowBox[{
             RowBox[{"es", "[", 
               
               RowBox[{
                "2", ",", "3", ",", "4", ",", "5", ",", "6", ",", "7"}], 
               "]"}], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
             "0", ",", 
             RowBox[{"es", "[", 
               
               RowBox[{
                "2", ",", "3", ",", "4", ",", "5", ",", "6", ",", "7"}], 
               "]"}], ",", 
             RowBox[{"es", "[", 
               
               RowBox[{
                "2", ",", "3", ",", "4", ",", "5", ",", "6", ",", "7"}], 
               "]"}]}], "}"}], ",", 
         TemplateBox[{"469"}, "OutputSizeLimit`Skeleton"], ",", 
         RowBox[{"{", 
           RowBox[{
             RowBox[{
               RowBox[{"es", "[", 
                 RowBox[{"2", ",", "3"}], "]"}], "+", 
               RowBox[{"es", "[", 
                 RowBox[{"6", ",", "7", ",", "8"}], "]"}], "+", 
               RowBox[{"es", "[", 
                 RowBox[{"5", ",", "6", ",", "7", ",", "8"}], "]"}]}], ",", 
             RowBox[{
               RowBox[{"es", "[", 
                 RowBox[{"6", ",", "7"}], "]"}], "+", 
               RowBox[{"es", "[", 
                 RowBox[{"5", ",", "6", ",", "7", ",", "8"}], "]"}], "+", 
               RowBox[{"es", "[", 
                 RowBox[{"4", ",", "5", ",", "6", ",", "7", ",", "8"}], 
                 "]"}]}], ",", 
             TemplateBox[{"5"}, "OutputSizeLimit`Skeleton"], ",", 
             RowBox[{
               RowBox[{"es", "[", 
                 RowBox[{"3", ",", "4"}], "]"}], "+", 
               RowBox[{"es", "[", 
                 RowBox[{"2", ",", "3", ",", "4", ",", "5"}], "]"}]}], ",", 
             RowBox[{
               RowBox[{"es", "[", 
                 RowBox[{"2", ",", "3"}], "]"}], "+", 
               RowBox[{"es", "[", 
                 RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "]"}], "+", 
               RowBox[{"es", "[", 
                 RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5"}], 
                 "]"}]}]}], "}"}]}], "}"}], Short[#, 5]& ], "line" -> 588, 
   "sessionID" -> 24560138743430450758, "byteCount" -> 1018920, "size" -> 5, 
   "stored" -> False, "expr" -> Missing["NotStored"], "wrap" -> 
   OutputSizeLimit`Defer, "version" -> 1|>,
  "OutputSizeLimitTemplate"]], "Output",
 CellChangeTimes->{3.89283232028786*^9, 3.892900389980096*^9, 
  3.893002777198969*^9},
 CellLabel->
  "Out[588]=",ExpressionUUID->"41ea9abb-1199-45dc-9b17-a03e44631bc3"],

Cell[BoxData["\<\"planar_arrays_for_poles_39.m\"\>"], "Output",
 CellChangeTimes->{3.89283232028786*^9, 3.892900389980096*^9, 
  3.8930027772643957`*^9},
 CellLabel->
  "Out[589]=",ExpressionUUID->"d41e4291-95c9-49dc-b430-e550015289e8"],

Cell[BoxData[
 TemplateBox[<|"shortenedBoxes" -> TagBox[
     RowBox[{"{", 
       RowBox[{
         RowBox[{"{", 
           RowBox[{"1", ",", "2"}], "}"}], ",", 
         RowBox[{"{", 
           RowBox[{"1", ",", "3"}], "}"}], ",", 
         RowBox[{"{", 
           RowBox[{"1", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
           RowBox[{"1", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
           RowBox[{"1", ",", "7"}], "}"}], ",", 
         RowBox[{"{", 
           RowBox[{"1", ",", "8"}], "}"}], ",", 
         RowBox[{"{", 
           RowBox[{"1", ",", "11"}], "}"}], ",", 
         RowBox[{"{", 
           RowBox[{"1", ",", "12"}], "}"}], ",", 
         RowBox[{"{", 
           RowBox[{"1", ",", "14"}], "}"}], ",", 
         RowBox[{"{", 
           RowBox[{"1", ",", "15"}], "}"}], ",", 
         RowBox[{"{", 
           RowBox[{"1", ",", "16"}], "}"}], ",", 
         RowBox[{"{", 
           RowBox[{"1", ",", "20"}], "}"}], ",", 
         RowBox[{"{", 
           RowBox[{"1", ",", "24"}], "}"}], ",", 
         TemplateBox[{"26923"}, "OutputSizeLimit`Skeleton"], ",", 
         RowBox[{"{", 
           RowBox[{"458", ",", "465"}], "}"}], ",", 
         RowBox[{"{", 
           RowBox[{"459", ",", "460"}], "}"}], ",", 
         RowBox[{"{", 
           RowBox[{"459", ",", "465"}], "}"}], ",", 
         RowBox[{"{", 
           RowBox[{"461", ",", "462"}], "}"}], ",", 
         RowBox[{"{", 
           RowBox[{"462", ",", "464"}], "}"}], ",", 
         RowBox[{"{", 
           RowBox[{"463", ",", "465"}], "}"}], ",", 
         RowBox[{"{", 
           RowBox[{"464", ",", "469"}], "}"}], ",", 
         RowBox[{"{", 
           RowBox[{"466", ",", "467"}], "}"}], ",", 
         RowBox[{"{", 
           RowBox[{"466", ",", "468"}], "}"}], ",", 
         RowBox[{"{", 
           RowBox[{"467", ",", "470"}], "}"}], ",", 
         RowBox[{"{", 
           RowBox[{"467", ",", "471"}], "}"}], ",", 
         RowBox[{"{", 
           RowBox[{"468", ",", "471"}], "}"}], ",", 
         RowBox[{"{", 
           RowBox[{"470", ",", "471"}], "}"}]}], "}"}], Short[#, 5]& ], 
   "line" -> 590, "sessionID" -> 24560138743430450758, "byteCount" -> 2587184,
    "size" -> 5, "stored" -> False, "expr" -> Missing["NotStored"], "wrap" -> 
   OutputSizeLimit`Defer, "version" -> 1|>,
  "OutputSizeLimitTemplate"]], "Output",
 CellChangeTimes->{3.89283232028786*^9, 3.892900389980096*^9, 
  3.893002786791657*^9},
 CellLabel->
  "Out[590]=",ExpressionUUID->"4175fee0-a0b4-47e4-8409-71c3d6cde673"],

Cell[BoxData["26949"], "Output",
 CellChangeTimes->{3.89283232028786*^9, 3.892900389980096*^9, 
  3.8930027868574953`*^9},
 CellLabel->
  "Out[591]=",ExpressionUUID->"762087ca-c438-4c0d-b8a4-a755a74b48f3"],

Cell[BoxData[
 TemplateBox[<|"shortenedBoxes" -> TagBox[
     RowBox[{"{", 
       RowBox[{
         RowBox[{"{", 
           
           RowBox[{"1", ",", "2", ",", "6", ",", "11", ",", "16", ",", "30", 
             ",", "39", ",", "86", ",", "146", ",", "201"}], "}"}], ",", 
         TemplateBox[{"346708"}, "OutputSizeLimit`Skeleton"], ",", 
         RowBox[{"{", 
           
           RowBox[{"95", ",", "96", ",", "97", ",", "120", ",", "177", ",", 
             "178", ",", "179", ",", "180", ",", "181", ",", "182", ",", 
             "203", ",", "257", ",", "259", ",", "298", ",", "299", ",", 
             "302", ",", "303", ",", "304", ",", "305", ",", "311", ",", 
             "320", ",", "356", ",", "358", ",", "359", ",", "364", ",", 
             "373", ",", "391", ",", "401", ",", "403", ",", "405", ",", 
             "411", ",", "433", ",", "439", ",", "440", ",", "441", ",", 
             "442", ",", "443", ",", "446", ",", "447", ",", "449", ",", 
             "451", ",", "452", ",", "453", ",", "454", ",", "466", ",", 
             "468"}], "}"}]}], "}"}], Short[#, 5]& ], "line" -> 592, 
   "sessionID" -> 24560138743430450758, "byteCount" -> 113159456, "size" -> 5,
    "stored" -> False, "expr" -> Missing["NotStored"], "wrap" -> 
   OutputSizeLimit`Defer, "version" -> 1|>,
  "OutputSizeLimitTemplate"]], "Output",
 CellChangeTimes->{3.89283232028786*^9, 3.892900389980096*^9, 
  3.893002803864843*^9},
 CellLabel->
  "Out[592]=",ExpressionUUID->"0be42067-b615-4341-a521-95d8bb283646"],

Cell[BoxData["346710"], "Output",
 CellChangeTimes->{3.89283232028786*^9, 3.892900389980096*^9, 
  3.8930028039346857`*^9},
 CellLabel->
  "Out[593]=",ExpressionUUID->"7fbac814-e204-497c-b713-5ae9e9c5a435"],

Cell[BoxData["46"], "Output",
 CellChangeTimes->{3.89283232028786*^9, 3.892900389980096*^9, 
  3.8930028039475718`*^9},
 CellLabel->
  "Out[594]=",ExpressionUUID->"5fca9996-9706-4ca3-9082-eb7e5ea995db"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"planarArrays", "=", 
  RowBox[{"ParallelMap", "[", 
   RowBox[{
    RowBox[{"Function", "[", 
     RowBox[{"sl", ",", 
      RowBox[{
       RowBox[{
        RowBox[{"polearrays", "[", 
         RowBox[{"[", "sl", "]"}], "]"}], "//", "Transpose"}], "//", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"Union", "@", 
           RowBox[{"Cases", "[", 
            RowBox[{"#", ",", "_es", ",", "Infinity"}], "]"}]}], "&"}], "/@", 
         "#"}], "&"}]}]}], "]"}], ",", 
    RowBox[{"cliques", "[", 
     RowBox[{"[", 
      RowBox[{";;", ";;", 
       RowBox[{"10", "^", "0"}]}], "]"}], "]"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"Map", "[", 
  RowBox[{"Length", ",", "%", ",", 
   RowBox[{"{", "2", "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"%", "//", "Union"}]}], "Input",
 CellChangeTimes->{{3.892900617245152*^9, 3.892900701881716*^9}},
 CellLabel->
  "In[374]:=",ExpressionUUID->"55950f96-03a9-40e9-828c-22f55826ad74"],

Cell[BoxData[
 TemplateBox[<|"shortenedBoxes" -> TagBox[
     RowBox[{"{", 
       RowBox[{
         RowBox[{"{", 
           RowBox[{
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"es", "[", 
                   RowBox[{"4", ",", "5"}], "]"}], ",", 
                 RowBox[{"es", "[", 
                   RowBox[{"4", ",", "5", ",", "6"}], "]"}], ",", 
                 RowBox[{"es", "[", 
                   RowBox[{"4", ",", "5", ",", "6", ",", "7"}], "]"}], ",", 
                 RowBox[{"es", "[", 
                   RowBox[{"3", ",", "4", ",", "5", ",", "6", ",", "7"}], 
                   "]"}], ",", 
                 RowBox[{"es", "[", 
                   
                   RowBox[{
                    "2", ",", "3", ",", "4", ",", "5", ",", "6", ",", "7"}], 
                   "]"}]}], "}"}], ",", 
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"es", "[", 
                   RowBox[{"4", ",", "5"}], "]"}], ",", 
                 RowBox[{"es", "[", 
                   RowBox[{"4", ",", "5", ",", "6"}], "]"}], ",", 
                 RowBox[{"es", "[", 
                   RowBox[{"4", ",", "5", ",", "6", ",", "7"}], "]"}], ",", 
                 RowBox[{"es", "[", 
                   RowBox[{"3", ",", "4", ",", "5", ",", "6", ",", "7"}], 
                   "]"}], ",", 
                 RowBox[{"es", "[", 
                   
                   RowBox[{
                    "3", ",", "4", ",", "5", ",", "6", ",", "7", ",", "8"}], 
                   "]"}]}], "}"}], ",", 
             TemplateBox[{"6"}, "OutputSizeLimit`Skeleton"], ",", 
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"es", "[", 
                   RowBox[{"4", ",", "5"}], "]"}], ",", 
                 RowBox[{"es", "[", 
                   RowBox[{"4", ",", "5", ",", "6"}], "]"}], ",", 
                 RowBox[{"es", "[", 
                   RowBox[{"4", ",", "5", ",", "6", ",", "7"}], "]"}], ",", 
                 RowBox[{"es", "[", 
                   RowBox[{"3", ",", "4", ",", "5", ",", "6", ",", "7"}], 
                   "]"}], ",", 
                 RowBox[{"es", "[", 
                   
                   RowBox[{
                    "2", ",", "3", ",", "4", ",", "5", ",", "6", ",", "7"}], 
                   "]"}]}], "}"}]}], "}"}], ",", 
         TemplateBox[{"346708"}, "OutputSizeLimit`Skeleton"], ",", 
         RowBox[{"{", 
           RowBox[{
             RowBox[{"{", 
               TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"], "}"}], ",", 
             TemplateBox[{"7"}, "OutputSizeLimit`Skeleton"], ",", 
             RowBox[{"{", 
               TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"], "}"}]}], 
           "}"}]}], "}"}], Short[#, 5]& ], "line" -> 374, "sessionID" -> 
   24559627369006315820, "byteCount" -> 2196359216, "size" -> 5, "stored" -> 
   False, "expr" -> Missing["NotAvailable", "NewSessionID"], "wrap" -> 
   OutputSizeLimit`Defer, "version" -> 1|>,
  "OutputSizeLimitTemplate"]], "Output",
 CellChangeTimes->{{3.892900636100877*^9, 3.892900655772729*^9}, 
   3.8929008270270023`*^9},
 CellLabel->
  "Out[374]=",ExpressionUUID->"5740ac22-167f-4c6d-afaf-18cb8d0c25e2"],

Cell[BoxData[
 TemplateBox[<|"shortenedBoxes" -> TagBox[
     RowBox[{"{", 
       RowBox[{
         RowBox[{"{", 
           
           RowBox[{"5", ",", "5", ",", "5", ",", "5", ",", "5", ",", "5", ",",
              "5", ",", "5", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
           
           RowBox[{"5", ",", "5", ",", "5", ",", "5", ",", "5", ",", "5", ",",
              "5", ",", "5", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
           
           RowBox[{"5", ",", "5", ",", "5", ",", "5", ",", "5", ",", "5", ",",
              "5", ",", "5", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
           
           RowBox[{"5", ",", "5", ",", "5", ",", "5", ",", "5", ",", "5", ",",
              "5", ",", "5", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
           
           RowBox[{"5", ",", "5", ",", "5", ",", "5", ",", "5", ",", "5", ",",
              "5", ",", "5", ",", "5"}], "}"}], ",", 
         TemplateBox[{"346700"}, "OutputSizeLimit`Skeleton"], ",", 
         RowBox[{"{", 
           
           RowBox[{"5", ",", "5", ",", "5", ",", "5", ",", "5", ",", "5", ",",
              "5", ",", "5", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
           
           RowBox[{"5", ",", "5", ",", "5", ",", "5", ",", "5", ",", "5", ",",
              "5", ",", "5", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
           
           RowBox[{"5", ",", "5", ",", "5", ",", "5", ",", "5", ",", "5", ",",
              "5", ",", "5", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
           
           RowBox[{"5", ",", "5", ",", "5", ",", "5", ",", "5", ",", "5", ",",
              "5", ",", "5", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
           
           RowBox[{"5", ",", "5", ",", "5", ",", "5", ",", "5", ",", "5", ",",
              "5", ",", "5", ",", "5"}], "}"}]}], "}"}], Short[#, 5]& ], 
   "line" -> 375, "sessionID" -> 24559627369006315820, "byteCount" -> 
   91531520, "size" -> 5, "stored" -> False, "expr" -> 
   Missing["NotAvailable", "NewSessionID"], "wrap" -> OutputSizeLimit`Defer, 
   "version" -> 1|>,
  "OutputSizeLimitTemplate"]], "Output",
 CellChangeTimes->{{3.892900636100877*^9, 3.892900655772729*^9}, 
   3.8929008321247377`*^9},
 CellLabel->
  "Out[375]=",ExpressionUUID->"96d424be-9e13-4dc8-8c46-c61767bcfa32"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
   "5", ",", "5", ",", "5", ",", "5", ",", "5", ",", "5", ",", "5", ",", "5", 
    ",", "5"}], "}"}], "}"}]], "Output",
 CellChangeTimes->{{3.892900636100877*^9, 3.892900655772729*^9}, 
   3.892900832183461*^9},
 CellLabel->
  "Out[376]=",ExpressionUUID->"daeacfef-cf8b-4209-9b26-5a1b7324fdf6"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["(3,10)", "Section",
 CellChangeTimes->{{3.892827344403123*^9, 3.892827346162279*^9}, {
   3.892832112208637*^9, 3.892832138053825*^9}, 3.892832177088982*^9, {
   3.892832361715913*^9, 
   3.892832362405851*^9}},ExpressionUUID->"a63167a3-57f0-49d8-84ae-\
68d2e872039e"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"kk", "=", "3"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"n", "=", "10"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"SetDirectory", "@", 
  RowBox[{"NotebookDirectory", "[", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"poles", "=", " ", 
  RowBox[{"Import", "[", 
   RowBox[{"\"\<poles\>\"", "<>", 
    RowBox[{"ToString", "@", "kk"}], "<>", 
    RowBox[{"ToString", "@", "n"}], "<>", "\"\<.m\>\""}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"Length", "@", "poles"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.892827349397667*^9, 3.892827384035911*^9}, {
   3.8928274480766077`*^9, 3.892827455136896*^9}, {3.8928283106476593`*^9, 
   3.892828330271647*^9}, 3.892828389726883*^9, {3.892828989928388*^9, 
   3.892828992194862*^9}, {3.8928296588458548`*^9, 3.892829668175683*^9}, {
   3.892830151028164*^9, 3.8928301529184732`*^9}, {3.892832100572484*^9, 
   3.892832140105391*^9}, {3.892832180523396*^9, 3.892832217940949*^9}, {
   3.89283236470566*^9, 3.892832365370637*^9}},
 CellLabel->
  "In[615]:=",ExpressionUUID->"5e1afc82-57bf-4027-a2e1-9bea1310467b"],

Cell[BoxData["\<\"/Users/yzhang/Desktop/planar49/anc2pole\"\>"], "Output",
 CellChangeTimes->{{3.892827362093483*^9, 3.892827384525628*^9}, 
   3.892827455556061*^9, {3.892828327525919*^9, 3.892828330462021*^9}, 
   3.892828390032934*^9, 3.892828843661902*^9, 3.892828992490695*^9, 
   3.892829088041325*^9, 3.892829231371608*^9, {3.892829661267398*^9, 
   3.892829668529655*^9}, 3.8928301531438093`*^9, 3.8928301877750196`*^9, 
   3.892832011415309*^9, 3.892832081813936*^9, {3.892832116490469*^9, 
   3.8928321405367804`*^9}, 3.8928321810315313`*^9, 3.892832218504725*^9, 
   3.892832365862832*^9, 3.892898534223688*^9, 3.892906341859441*^9, 
   3.892906809874905*^9, 3.893002937463828*^9},
 CellLabel->
  "Out[617]=",ExpressionUUID->"b03135f0-c409-4cf5-b34c-0ea564183eff"],

Cell[BoxData[
 TemplateBox[<|"shortenedBoxes" -> TagBox[
     RowBox[{"{", 
       RowBox[{
         RowBox[{"s", "[", 
           RowBox[{"1", ",", "9", ",", "10"}], "]"}], ",", 
         RowBox[{"s", "[", 
           RowBox[{"3", ",", "4", ",", "5"}], "]"}], ",", 
         TemplateBox[{"3136"}, "OutputSizeLimit`Skeleton"], ",", 
         TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"], ",", 
         RowBox[{
           RowBox[{"s", "[", 
             RowBox[{"1", ",", "4", ",", "5"}], "]"}], "+", 
           RowBox[{"s", "[", 
             RowBox[{"1", ",", "4", ",", "6"}], "]"}], "+", 
           RowBox[{"s", "[", 
             RowBox[{"1", ",", "4", ",", "7"}], "]"}], "+", 
           RowBox[{"s", "[", 
             RowBox[{"1", ",", "4", ",", "8"}], "]"}], "+", 
           RowBox[{"s", "[", 
             RowBox[{"1", ",", "4", ",", "9"}], "]"}], "+", 
           RowBox[{"s", "[", 
             RowBox[{"1", ",", "4", ",", "10"}], "]"}], "+", 
           RowBox[{"3", " ", 
             RowBox[{"s", "[", 
               RowBox[{"1", ",", "5", ",", "6"}], "]"}]}], "+", 
           RowBox[{"3", " ", 
             RowBox[{"s", "[", 
               RowBox[{"1", ",", "5", ",", "7"}], "]"}]}], "+", 
           RowBox[{"3", " ", 
             RowBox[{"s", "[", 
               RowBox[{"1", ",", "5", ",", "8"}], "]"}]}], "+", 
           TemplateBox[{"68"}, "OutputSizeLimit`Skeleton"], "+", 
           RowBox[{"6", " ", 
             RowBox[{"s", "[", 
               RowBox[{"6", ",", "7", ",", "9"}], "]"}]}], "+", 
           RowBox[{"4", " ", 
             RowBox[{"s", "[", 
               RowBox[{"6", ",", "7", ",", "10"}], "]"}]}], "+", 
           RowBox[{"6", " ", 
             RowBox[{"s", "[", 
               RowBox[{"6", ",", "8", ",", "9"}], "]"}]}], "+", 
           RowBox[{"4", " ", 
             RowBox[{"s", "[", 
               RowBox[{"6", ",", "8", ",", "10"}], "]"}]}], "+", 
           RowBox[{"4", " ", 
             RowBox[{"s", "[", 
               RowBox[{"6", ",", "9", ",", "10"}], "]"}]}], "+", 
           RowBox[{"7", " ", 
             RowBox[{"s", "[", 
               RowBox[{"7", ",", "8", ",", "9"}], "]"}]}], "+", 
           RowBox[{"5", " ", 
             RowBox[{"s", "[", 
               RowBox[{"7", ",", "8", ",", "10"}], "]"}]}], "+", 
           RowBox[{"4", " ", 
             RowBox[{"s", "[", 
               RowBox[{"7", ",", "9", ",", "10"}], "]"}]}], "+", 
           RowBox[{"4", " ", 
             RowBox[{"s", "[", 
               RowBox[{"8", ",", "9", ",", "10"}], "]"}]}]}]}], "}"}], 
     Short[#, 5]& ], "line" -> 618, "sessionID" -> 24560138743430450758, 
   "byteCount" -> 37490760, "size" -> 5, "stored" -> False, "expr" -> 
   Missing["NotStored"], "wrap" -> OutputSizeLimit`Defer, "version" -> 1|>,
  "OutputSizeLimitTemplate"]], "Output",
 CellChangeTimes->{{3.892827362093483*^9, 3.892827384525628*^9}, 
   3.892827455556061*^9, {3.892828327525919*^9, 3.892828330462021*^9}, 
   3.892828390032934*^9, 3.892828843661902*^9, 3.892828992490695*^9, 
   3.892829088041325*^9, 3.892829231371608*^9, {3.892829661267398*^9, 
   3.892829668529655*^9}, 3.8928301531438093`*^9, 3.8928301877750196`*^9, 
   3.892832011415309*^9, 3.892832081813936*^9, {3.892832116490469*^9, 
   3.8928321405367804`*^9}, 3.8928321810315313`*^9, 3.892832218504725*^9, 
   3.892832365862832*^9, 3.892898534223688*^9, 3.892906341859441*^9, 
   3.892906809874905*^9, 3.893002939343799*^9},
 CellLabel->
  "Out[618]=",ExpressionUUID->"c771b2d1-b53e-4d63-83fb-e1cef2776074"],

Cell[BoxData["3140"], "Output",
 CellChangeTimes->{{3.892827362093483*^9, 3.892827384525628*^9}, 
   3.892827455556061*^9, {3.892828327525919*^9, 3.892828330462021*^9}, 
   3.892828390032934*^9, 3.892828843661902*^9, 3.892828992490695*^9, 
   3.892829088041325*^9, 3.892829231371608*^9, {3.892829661267398*^9, 
   3.892829668529655*^9}, 3.8928301531438093`*^9, 3.8928301877750196`*^9, 
   3.892832011415309*^9, 3.892832081813936*^9, {3.892832116490469*^9, 
   3.8928321405367804`*^9}, 3.8928321810315313`*^9, 3.892832218504725*^9, 
   3.892832365862832*^9, 3.892898534223688*^9, 3.892906341859441*^9, 
   3.892906809874905*^9, 3.893002939414352*^9},
 CellLabel->
  "Out[619]=",ExpressionUUID->"7a4053ca-8493-4146-bd1a-87840097629e"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{"SetAttributes", "[", 
  RowBox[{"s", ",", "Orderless"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SetAttributes", "[", 
   RowBox[{"es", ",", "Orderless"}], "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"hardproj", "=", 
    RowBox[{"Function", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"sl", ",", "ihard"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"Block", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "ihardlist", ",", "esbasis", ",", "sl1", ",", "esbasissol", ",", 
          "x"}], "}"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"ihardlist", "=", 
          RowBox[{"Complement", "[", 
           RowBox[{
            RowBox[{"Range", "@", "n"}], ",", "ihard"}], " ", "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"esbasis", "=", 
          RowBox[{
           RowBox[{
            RowBox[{"es", "@@", 
             RowBox[{"ihardlist", "[", 
              RowBox[{"[", 
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], ";;", 
                RowBox[{"#", "[", 
                 RowBox[{"[", 
                  RowBox[{"-", "1"}], "]"}], "]"}]}], "]"}], "]"}]}], "&"}], "/@",
            " ", 
           RowBox[{"Complement", "[", 
            RowBox[{
             RowBox[{"Subsets", "[", 
              RowBox[{
               RowBox[{"Range", "@", 
                RowBox[{"Length", "@", 
                 RowBox[{"ihardlist", "[", 
                  RowBox[{"[", 
                   RowBox[{";;", 
                    RowBox[{"-", "2"}]}], "]"}], "]"}]}]}], ",", 
               RowBox[{"{", "2", "}"}]}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"{", 
               RowBox[{"1", ",", 
                RowBox[{"Length", "@", 
                 RowBox[{"ihardlist", "[", 
                  RowBox[{"[", 
                   RowBox[{";;", 
                    RowBox[{"-", "2"}]}], "]"}], "]"}]}]}], "}"}], "}"}]}], 
            "]"}]}]}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
         RowBox[{"sl1", "=", 
          RowBox[{"sl", "/.", 
           RowBox[{
            RowBox[{"s", "@", "i__"}], ":>", " ", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{"SubsetQ", "[", 
               RowBox[{
                RowBox[{"{", "i", "}"}], ",", "ihard"}], "]"}], ",", 
              RowBox[{"es", "@@", 
               RowBox[{"Complement", "[", 
                RowBox[{
                 RowBox[{"{", "i", "}"}], ",", "ihard"}], "]"}]}], ",", "0"}],
              "]"}]}]}]}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
         
         RowBox[{"esbasissol", "=", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"sl1", "-", 
                RowBox[{"esbasis", ".", 
                 RowBox[{"Array", "[", 
                  RowBox[{"x", ",", 
                   RowBox[{"Length", "@", "esbasis"}]}], "]"}]}]}], "/.", 
               RowBox[{
                RowBox[{"es", "@", "i__"}], ":>", 
                RowBox[{"Plus", "@@", 
                 RowBox[{"es", "@@@", " ", 
                  RowBox[{"Subsets", "[", 
                   RowBox[{
                    RowBox[{"{", "i", "}"}], ",", 
                    RowBox[{"{", "2", "}"}]}], "]"}]}]}]}]}], "/.", 
              RowBox[{
               RowBox[{"es", "[", 
                RowBox[{"i_", ",", 
                 RowBox[{"ihardlist", "[", 
                  RowBox[{"[", 
                   RowBox[{"-", "1"}], "]"}], "]"}]}], "]"}], ":>", 
               RowBox[{
                RowBox[{"-", 
                 RowBox[{"Sum", "[", 
                  RowBox[{
                   RowBox[{"es", "[", 
                    RowBox[{"i", ",", "j"}], "]"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"j", ",", 
                    RowBox[{"Complement", "[", 
                    RowBox[{"ihardlist", "  ", ",", 
                    RowBox[{"{", "i", "}"}]}], "]"}]}], "}"}]}], "]"}]}], "+", 
                RowBox[{"es", "[", 
                 RowBox[{"i", ",", 
                  RowBox[{"ihardlist", "[", 
                   RowBox[{"[", 
                    RowBox[{"-", "1"}], "]"}], "]"}]}], "]"}]}]}]}], "/.", 
             RowBox[{
              RowBox[{"es", "[", 
               RowBox[{
                RowBox[{"ihardlist", "[", 
                 RowBox[{"[", 
                  RowBox[{"-", "3"}], "]"}], "]"}], ",", 
                RowBox[{"ihardlist", "[", 
                 RowBox[{"[", 
                  RowBox[{"-", "2"}], "]"}], "]"}]}], "]"}], ":>", 
              RowBox[{
               RowBox[{"-", 
                RowBox[{"Sum", "[", 
                 RowBox[{
                  RowBox[{"es", "@@", "j"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"j", ",", 
                    RowBox[{"Subsets", "[", 
                    RowBox[{
                    RowBox[{"ihardlist", "[", 
                    RowBox[{"[", 
                    RowBox[{";;", 
                    RowBox[{"-", "2"}]}], "]"}], "]"}], "  ", ",", 
                    RowBox[{"{", "2", "}"}]}], "]"}]}], "}"}]}], "]"}]}], "+", 
               RowBox[{"es", "[", 
                RowBox[{
                 RowBox[{"ihardlist", "[", 
                  RowBox[{"[", 
                   RowBox[{"-", "3"}], "]"}], "]"}], ",", 
                 RowBox[{"ihardlist", "[", 
                  RowBox[{"[", 
                   RowBox[{"-", "2"}], "]"}], "]"}]}], "]"}]}]}]}], "//", 
            RowBox[{
             RowBox[{
              RowBox[{"List", "@@", 
               RowBox[{"Collect", "[", 
                RowBox[{"#", ",", "_es"}], "]"}]}], "/.", 
              RowBox[{"_es", "->", "1"}]}], "&"}]}], "//", 
           RowBox[{
            RowBox[{"Solve", "[", 
             RowBox[{"#", "==", "0"}], "]"}], "&"}]}]}], ";", 
         "\[IndentingNewLine]", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"esbasis", ".", 
           RowBox[{"Array", "[", 
            RowBox[{"x", ",", 
             RowBox[{"Length", "@", "esbasis"}]}], "]"}]}], "/.", 
          RowBox[{"esbasissol", "[", 
           RowBox[{"[", "1", "]"}], "]"}]}]}]}], "]"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Clear", "@", "compatibleFD"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"SetAttributes", "[", 
  RowBox[{"compatibleFD", ",", "Orderless"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"compatibleFD", " ", "[", 
   RowBox[{"0", ",", "i2__"}], "]"}], ":=", "True"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"compatibleFD", "[", 
   RowBox[{
    RowBox[{"i11_.", 
     RowBox[{"es", "@", "i1__"}]}], ",", 
    RowBox[{"i22_.", " ", 
     RowBox[{"es", "@", "i2__"}]}]}], "]"}], ":=", 
  RowBox[{"If", "[", "  ", 
   RowBox[{
    RowBox[{
     RowBox[{"SubsetQ", "[", 
      RowBox[{
       RowBox[{"{", "i1", "}"}], ",", 
       RowBox[{"{", "i2", "}"}]}], "]"}], "||", "  ", 
     RowBox[{"SubsetQ", "[", 
      RowBox[{
       RowBox[{"{", "i2", "}"}], ",", 
       RowBox[{"{", "i1", "}"}]}], "]"}], "||", " ", 
     RowBox[{"!", 
      RowBox[{"IntersectingQ", "[", 
       RowBox[{
        RowBox[{"{", "i1", "}"}], ",", 
        RowBox[{"{", "i2", "}"}]}], "]"}]}]}], ",", "True", ",", "False"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"compatibleFD", "[", 
    RowBox[{
     RowBox[{"i11_.", 
      RowBox[{"es", "@", "i1__"}]}], ",", "i2_Plus"}], "]"}], ":=", 
   RowBox[{"And", "@@", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"compatibleFD", "[", " ", 
        RowBox[{
         RowBox[{"es", "@", "i1"}], ",", "#"}], "]"}], "&"}], "/@", 
      RowBox[{"List", "@@", "i2"}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"compatibleFD", "[", 
    RowBox[{"i1_Plus", ",", "i2_Plus"}], "]"}], ":=", 
   RowBox[{"And", "@@", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"compatibleFD", "[", " ", 
        RowBox[{"i1", ",", "#"}], "]"}], "&"}], "/@", 
      RowBox[{"List", "@@", "i2"}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"compatible", "[", 
    RowBox[{"array1_", ",", "array2_"}], "]"}], ":=", " ", 
   RowBox[{"Catch", "[", " ", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"compatibleFD", "@@", "#"}], "===", "False"}], ",", 
         RowBox[{"Throw", "@", "False"}]}], "]"}], "&"}], "/@", 
      RowBox[{"Transpose", "@", 
       RowBox[{"{", 
        RowBox[{"array1", ",", "array2"}], "}"}]}]}], ";", "True"}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.892829107762911*^9, 3.8928293053078957`*^9}, {
  3.892829335574605*^9, 3.892829566777763*^9}, {3.89282959849841*^9, 
  3.892830049434402*^9}, {3.892832019879986*^9, 3.892832072210454*^9}, {
  3.892832192152582*^9, 3.8928322219042397`*^9}},
 CellLabel->
  "In[564]:=",ExpressionUUID->"4de9ac6e-f7ad-4ffb-9876-c0d5d825a12d"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"polearrays", "=", 
   RowBox[{"ParallelMap", "[", 
    RowBox[{
     RowBox[{"Function", "[", 
      RowBox[{"sl", ",", 
       RowBox[{
        RowBox[{"Function", "[", 
         RowBox[{"ihard", ",", 
          RowBox[{"hardproj", "[", 
           RowBox[{"sl", ",", "ihard"}], "]"}]}], "]"}], "/@", 
        RowBox[{"Subsets", "[", 
         RowBox[{
          RowBox[{"Range", "@", "n"}], ",", 
          RowBox[{"{", 
           RowBox[{"kk", "-", "2"}], "}"}]}], "]"}]}]}], "]"}], ",", 
     "poles"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Export", "[", 
  RowBox[{
   RowBox[{"\"\<planar_arrays_for_poles_\>\"", "<>", 
    RowBox[{"ToString", "@", "kk"}], "<>", 
    RowBox[{"ToString", "@", "n"}], "<>", "\"\<.m\>\""}], ",", "polearrays"}],
   "]"}]}], "Input",
 CellChangeTimes->{{3.892906356534306*^9, 3.89290638293128*^9}},
 CellLabel->
  "In[574]:=",ExpressionUUID->"9ae77d52-94ba-4dc9-a9de-400c94a92707"],

Cell[BoxData["\<\"planar_arrays_for_poles_310.m\"\>"], "Output",
 CellChangeTimes->{3.892906432650538*^9, 3.892906866135157*^9},
 CellLabel->
  "Out[575]=",ExpressionUUID->"89b06042-18d8-4744-89af-5ff74d8962cf"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.892906804315547*^9, 
  3.892906805704426*^9}},ExpressionUUID->"d9f03a60-4193-4d41-9cba-\
087930b61701"],

Cell[CellGroupData[{

Cell["It may take 15 minutes to get all compatible pairs.", "Subsection",
 CellChangeTimes->{{3.892833203771755*^9, 
  3.892833220445488*^9}},ExpressionUUID->"1dc90e0c-da38-440c-b506-\
6885bb7c3b09"],

Cell[BoxData[
 RowBox[{
  RowBox[{"compatiblepairs", "=", 
   RowBox[{"ParallelMap", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"compatible", "@@", 
         RowBox[{"polearrays", "[", 
          RowBox[{"[", "#", "]"}], "]"}]}], ",", "#", ",", "Nothing"}], "]"}],
       "&"}], ",", 
     RowBox[{"Subsets", "[", 
      RowBox[{
       RowBox[{"Range", "@", 
        RowBox[{"Length", "@", "poles"}]}], ",", 
       RowBox[{"{", "2", "}"}]}], "]"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.892832286260481*^9, 3.892832312232781*^9}, 
   3.892845366960147*^9, 3.892906352358426*^9, {3.892906472249839*^9, 
   3.8929064751842413`*^9}},ExpressionUUID->"9e126be0-f70d-4406-9924-\
fe0249980537"]
}, Open  ]],

Cell[CellGroupData[{

Cell["It may take two hours to get all 11 187 660 pole sets.", "Subsection",
 CellChangeTimes->{{3.8928453752482243`*^9, 3.892845396448474*^9}, {
  3.8928555781358843`*^9, 3.89285558158991*^9}, {3.892885285766841*^9, 
  3.8928852873727922`*^9}},ExpressionUUID->"60ec4cd0-997e-490c-afed-\
058435eef1f4"],

Cell[BoxData[{
 RowBox[{"cliques", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"FindClique", "[", 
     RowBox[{
      RowBox[{"Graph", "[", 
       RowBox[{"UndirectedEdge", "@@@", "compatiblepairs"}], "]"}], ",", 
      "Infinity", ",", "All"}], "]"}], "//", 
    RowBox[{
     RowBox[{"Sort", "/@", "#"}], "&"}]}], "//", 
   "Sort"}]}], "\[IndentingNewLine]", 
 RowBox[{"Length", "@", "%"}], "\[IndentingNewLine]", 
 RowBox[{"Length", "@", 
  RowBox[{"cliques", "[", 
   RowBox[{"[", 
    RowBox[{"-", "1"}], "]"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.892832286260481*^9, 3.892832312232781*^9}, 
   3.892845366960147*^9, {3.892906857466537*^9, 
   3.892906861203875*^9}},ExpressionUUID->"aa2c7156-1789-4158-9e8c-\
971ac7237cd7"]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Here is an example to recover some planar matrices of Feynman diagrams\
\>", "Subsection",
 CellChangeTimes->{{3.892902939002029*^9, 
  3.892902963525052*^9}},ExpressionUUID->"3fc27037-714f-4b85-bf62-\
c2b7187f84d6"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"planarArrays", "=", 
  RowBox[{"Map", "[", 
   RowBox[{
    RowBox[{"Function", "[", 
     RowBox[{"sl", ",", 
      RowBox[{
       RowBox[{
        RowBox[{"polearrays", "[", 
         RowBox[{"[", "sl", "]"}], "]"}], "//", "Transpose"}], "//", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"Union", "@", 
           RowBox[{"Cases", "[", 
            RowBox[{"#", ",", "_es", ",", "Infinity"}], "]"}]}], "&"}], "/@", 
         "#"}], "&"}]}]}], "]"}], ",", 
    RowBox[{"cliques", "[", 
     RowBox[{"[", 
      RowBox[{";;", ";;", 
       RowBox[{"10", "^", "3"}]}], "]"}], "]"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"Map", "[", 
  RowBox[{"Length", ",", "%", ",", 
   RowBox[{"{", "2", "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"%", "//", "Union"}]}], "Input",
 CellChangeTimes->{{3.892902973010169*^9, 3.892902980283164*^9}, {
  3.892907026814425*^9, 3.892907029186781*^9}},
 CellLabel->
  "In[585]:=",ExpressionUUID->"8332848b-b5f1-40ff-a54c-35cdedcc3735"],

Cell[BoxData[
 TemplateBox[<|"shortenedBoxes" -> TagBox[
     RowBox[{"{", 
       RowBox[{
         RowBox[{"{", 
           RowBox[{
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"es", "[", 
                   RowBox[{"4", ",", "5"}], "]"}], ",", 
                 RowBox[{"es", "[", 
                   RowBox[{"4", ",", "5", ",", "6"}], "]"}], ",", 
                 RowBox[{"es", "[", 
                   RowBox[{"4", ",", "5", ",", "6", ",", "7"}], "]"}], ",", 
                 RowBox[{"es", "[", 
                   RowBox[{"4", ",", "5", ",", "6", ",", "7", ",", "8"}], 
                   "]"}], ",", 
                 RowBox[{"es", "[", 
                   
                   RowBox[{
                    "3", ",", "4", ",", "5", ",", "6", ",", "7", ",", "8"}], 
                   "]"}], ",", 
                 RowBox[{"es", "[", 
                   
                   RowBox[{
                    "2", ",", "3", ",", "4", ",", "5", ",", "6", ",", "7", 
                    ",", "8"}], "]"}]}], "}"}], ",", 
             TemplateBox[{"8"}, "OutputSizeLimit`Skeleton"], ",", 
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"es", "[", 
                   RowBox[{"4", ",", "5"}], "]"}], ",", 
                 RowBox[{"es", "[", 
                   RowBox[{"4", ",", "5", ",", "6"}], "]"}], ",", 
                 RowBox[{"es", "[", 
                   RowBox[{"4", ",", "5", ",", "6", ",", "7"}], "]"}], ",", 
                 RowBox[{"es", "[", 
                   RowBox[{"4", ",", "5", ",", "6", ",", "7", ",", "8"}], 
                   "]"}], ",", 
                 RowBox[{"es", "[", 
                   
                   RowBox[{
                    "3", ",", "4", ",", "5", ",", "6", ",", "7", ",", "8"}], 
                   "]"}], ",", 
                 RowBox[{"es", "[", 
                   
                   RowBox[{
                    "2", ",", "3", ",", "4", ",", "5", ",", "6", ",", "7", 
                    ",", "8"}], "]"}]}], "}"}]}], "}"}], ",", 
         TemplateBox[{"11186"}, "OutputSizeLimit`Skeleton"], ",", 
         RowBox[{"{", 
           RowBox[{
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"es", "[", 
                   RowBox[{"4", ",", "5"}], "]"}], ",", 
                 TemplateBox[{"4"}, "OutputSizeLimit`Skeleton"], ",", 
                 RowBox[{"es", "[", 
                   RowBox[{"2", ",", "3", ",", "4", ",", "5", ",", "6"}], 
                   "]"}]}], "}"}], ",", 
             TemplateBox[{"8"}, "OutputSizeLimit`Skeleton"], ",", 
             RowBox[{"{", 
               TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"], "}"}]}], 
           "}"}]}], "}"}], Short[#, 5]& ], "line" -> 585, "sessionID" -> 
   24559627369006315820, "byteCount" -> 98281808, "size" -> 5, "stored" -> 
   False, "expr" -> Missing["NotAvailable", "NewSessionID"], "wrap" -> 
   OutputSizeLimit`Defer, "version" -> 1|>,
  "OutputSizeLimitTemplate"]], "Output",
 CellChangeTimes->{{3.8929070239855556`*^9, 3.8929070334580936`*^9}},
 CellLabel->
  "Out[585]=",ExpressionUUID->"df26e5a4-6f44-4b65-881c-5fb715745c9a"],

Cell[BoxData[
 TemplateBox[<|"shortenedBoxes" -> TagBox[
     RowBox[{"{", 
       RowBox[{
         RowBox[{"{", 
           
           RowBox[{"6", ",", "6", ",", "6", ",", "6", ",", "6", ",", "6", ",",
              "6", ",", "6", ",", "6", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
           
           RowBox[{"6", ",", "6", ",", "6", ",", "6", ",", "6", ",", "6", ",",
              "6", ",", "6", ",", "6", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
           
           RowBox[{"6", ",", "6", ",", "6", ",", "6", ",", "6", ",", "6", ",",
              "6", ",", "6", ",", "6", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
           
           RowBox[{"6", ",", "6", ",", "6", ",", "6", ",", "6", ",", "6", ",",
              "6", ",", "6", ",", "6", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
           
           RowBox[{"6", ",", "6", ",", "6", ",", "6", ",", "6", ",", "6", ",",
              "6", ",", "6", ",", "6", ",", "6"}], "}"}], ",", 
         TemplateBox[{"11178"}, "OutputSizeLimit`Skeleton"], ",", 
         RowBox[{"{", 
           
           RowBox[{"6", ",", "6", ",", "6", ",", "6", ",", "6", ",", "6", ",",
              "6", ",", "6", ",", "6", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
           
           RowBox[{"6", ",", "6", ",", "6", ",", "6", ",", "6", ",", "6", ",",
              "6", ",", "6", ",", "6", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
           
           RowBox[{"6", ",", "6", ",", "6", ",", "6", ",", "6", ",", "6", ",",
              "6", ",", "6", ",", "6", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
           
           RowBox[{"6", ",", "6", ",", "6", ",", "6", ",", "6", ",", "6", ",",
              "6", ",", "6", ",", "6", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
           
           RowBox[{"6", ",", "6", ",", "6", ",", "6", ",", "6", ",", "6", ",",
              "6", ",", "6", ",", "6", ",", "6"}], "}"}]}], "}"}], 
     Short[#, 5]& ], "line" -> 586, "sessionID" -> 24559627369006315820, 
   "byteCount" -> 3222224, "size" -> 5, "stored" -> False, "expr" -> 
   Missing["NotAvailable", "NewSessionID"], "wrap" -> OutputSizeLimit`Defer, 
   "version" -> 1|>,
  "OutputSizeLimitTemplate"]], "Output",
 CellChangeTimes->{{3.8929070239855556`*^9, 3.89290703368712*^9}},
 CellLabel->
  "Out[586]=",ExpressionUUID->"a115cd14-fe41-4eab-a668-0975bf82e9c4"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
   "6", ",", "6", ",", "6", ",", "6", ",", "6", ",", "6", ",", "6", ",", "6", 
    ",", "6", ",", "6"}], "}"}], "}"}]], "Output",
 CellChangeTimes->{{3.8929070239855556`*^9, 3.892907033747285*^9}},
 CellLabel->
  "Out[587]=",ExpressionUUID->"2d264a72-ce07-4967-b597-9570570fe36a"]
}, Open  ]]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["(4,7)", "Section",
 CellChangeTimes->{{3.892827344403123*^9, 3.892827346162279*^9}, {
   3.892832112208637*^9, 3.892832138053825*^9}, 3.892832177088982*^9, {
   3.892832361715913*^9, 3.892832362405851*^9}, {3.8928332518346157`*^9, 
   3.892833253823247*^9}},ExpressionUUID->"5587b24d-3b45-474b-b7ae-\
17116b0d09d7"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"kk", "=", "4"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"n", "=", "7"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"SetDirectory", "@", 
  RowBox[{"NotebookDirectory", "[", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"poles", "=", " ", 
  RowBox[{"Import", "[", 
   RowBox[{"\"\<poles\>\"", "<>", 
    RowBox[{"ToString", "@", "kk"}], "<>", 
    RowBox[{"ToString", "@", "n"}], "<>", "\"\<.m\>\""}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"Length", "@", "poles"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.892827349397667*^9, 3.892827384035911*^9}, {
   3.8928274480766077`*^9, 3.892827455136896*^9}, {3.8928283106476593`*^9, 
   3.892828330271647*^9}, 3.892828389726883*^9, {3.892828989928388*^9, 
   3.892828992194862*^9}, {3.8928296588458548`*^9, 3.892829668175683*^9}, {
   3.892830151028164*^9, 3.8928301529184732`*^9}, {3.892832100572484*^9, 
   3.892832140105391*^9}, {3.892832180523396*^9, 3.892832217940949*^9}, {
   3.89283236470566*^9, 3.892832365370637*^9}, {3.8928332553671093`*^9, 
   3.8928332569580793`*^9}},
 CellLabel->
  "In[629]:=",ExpressionUUID->"1a69bf0c-4959-4cb9-93a9-e940205fca70"],

Cell[BoxData["\<\"/Users/yzhang/Desktop/planar49/anc2pole\"\>"], "Output",
 CellChangeTimes->{{3.892827362093483*^9, 3.892827384525628*^9}, 
   3.892827455556061*^9, {3.892828327525919*^9, 3.892828330462021*^9}, 
   3.892828390032934*^9, 3.892828843661902*^9, 3.892828992490695*^9, 
   3.892829088041325*^9, 3.892829231371608*^9, {3.892829661267398*^9, 
   3.892829668529655*^9}, 3.8928301531438093`*^9, 3.8928301877750196`*^9, 
   3.892832011415309*^9, 3.892832081813936*^9, {3.892832116490469*^9, 
   3.8928321405367804`*^9}, 3.8928321810315313`*^9, 3.892832218504725*^9, 
   3.892832365862832*^9, 3.892833257386446*^9, 3.892900975733562*^9, 
   3.892909210121965*^9, 3.8930030726776667`*^9},
 CellLabel->
  "Out[631]=",ExpressionUUID->"3f7baefc-b4a1-4d57-9dfe-b2162f0e026d"],

Cell[BoxData[
 TemplateBox[<|"shortenedBoxes" -> TagBox[
     RowBox[{"{", 
       RowBox[{
         RowBox[{"s", "[", 
           RowBox[{"3", ",", "4", ",", "5", ",", "6"}], "]"}], ",", 
         RowBox[{
           RowBox[{"s", "[", 
             RowBox[{"2", ",", "3", ",", "4", ",", "5"}], "]"}], "+", 
           RowBox[{"s", "[", 
             RowBox[{"2", ",", "3", ",", "4", ",", "6"}], "]"}], "+", 
           RowBox[{"s", "[", 
             RowBox[{"2", ",", "3", ",", "5", ",", "6"}], "]"}], "+", 
           RowBox[{"s", "[", 
             RowBox[{"2", ",", "4", ",", "5", ",", "6"}], "]"}], "+", 
           RowBox[{"s", "[", 
             RowBox[{"3", ",", "4", ",", "5", ",", "6"}], "]"}]}], ",", 
         TemplateBox[{"39"}, "OutputSizeLimit`Skeleton"], ",", 
         RowBox[{
           RowBox[{"s", "[", 
             RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "]"}], "+", 
           RowBox[{"s", "[", 
             RowBox[{"1", ",", "2", ",", "3", ",", "5"}], "]"}], "+", 
           RowBox[{"s", "[", 
             RowBox[{"1", ",", "2", ",", "3", ",", "6"}], "]"}], "+", 
           RowBox[{"s", "[", 
             RowBox[{"1", ",", "2", ",", "3", ",", "7"}], "]"}], "+", 
           RowBox[{"s", "[", 
             RowBox[{"1", ",", "2", ",", "4", ",", "5"}], "]"}], "+", 
           RowBox[{"s", "[", 
             RowBox[{"1", ",", "3", ",", "4", ",", "5"}], "]"}], "+", 
           RowBox[{"s", "[", 
             RowBox[{"2", ",", "3", ",", "4", ",", "5"}], "]"}], "+", 
           RowBox[{"s", "[", 
             RowBox[{"3", ",", "4", ",", "5", ",", "6"}], "]"}], "+", 
           RowBox[{"s", "[", 
             RowBox[{"3", ",", "4", ",", "5", ",", "7"}], "]"}]}]}], "}"}], 
     Short[#, 5]& ], "line" -> 632, "sessionID" -> 24560138743430450758, 
   "byteCount" -> 34992, "size" -> 5, "stored" -> False, "expr" -> 
   Missing["NotStored"], "wrap" -> OutputSizeLimit`Defer, "version" -> 1|>,
  "OutputSizeLimitTemplate"]], "Output",
 CellChangeTimes->{{3.892827362093483*^9, 3.892827384525628*^9}, 
   3.892827455556061*^9, {3.892828327525919*^9, 3.892828330462021*^9}, 
   3.892828390032934*^9, 3.892828843661902*^9, 3.892828992490695*^9, 
   3.892829088041325*^9, 3.892829231371608*^9, {3.892829661267398*^9, 
   3.892829668529655*^9}, 3.8928301531438093`*^9, 3.8928301877750196`*^9, 
   3.892832011415309*^9, 3.892832081813936*^9, {3.892832116490469*^9, 
   3.8928321405367804`*^9}, 3.8928321810315313`*^9, 3.892832218504725*^9, 
   3.892832365862832*^9, 3.892833257386446*^9, 3.892900975733562*^9, 
   3.892909210121965*^9, 3.893003072692711*^9},
 CellLabel->
  "Out[632]=",ExpressionUUID->"b0494c33-d4f4-4a9a-806a-53f7323a39f4"],

Cell[BoxData["42"], "Output",
 CellChangeTimes->{{3.892827362093483*^9, 3.892827384525628*^9}, 
   3.892827455556061*^9, {3.892828327525919*^9, 3.892828330462021*^9}, 
   3.892828390032934*^9, 3.892828843661902*^9, 3.892828992490695*^9, 
   3.892829088041325*^9, 3.892829231371608*^9, {3.892829661267398*^9, 
   3.892829668529655*^9}, 3.8928301531438093`*^9, 3.8928301877750196`*^9, 
   3.892832011415309*^9, 3.892832081813936*^9, {3.892832116490469*^9, 
   3.8928321405367804`*^9}, 3.8928321810315313`*^9, 3.892832218504725*^9, 
   3.892832365862832*^9, 3.892833257386446*^9, 3.892900975733562*^9, 
   3.892909210121965*^9, 3.893003072756998*^9},
 CellLabel->
  "Out[633]=",ExpressionUUID->"744e71c2-8a94-43b2-b0b9-10081be88a1c"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{"SetAttributes", "[", 
  RowBox[{"s", ",", "Orderless"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SetAttributes", "[", 
   RowBox[{"es", ",", "Orderless"}], "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"hardproj", "=", 
    RowBox[{"Function", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"sl", ",", "ihard"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"Block", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "ihardlist", ",", "esbasis", ",", "sl1", ",", "esbasissol", ",", 
          "x"}], "}"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"ihardlist", "=", 
          RowBox[{"Complement", "[", 
           RowBox[{
            RowBox[{"Range", "@", "n"}], ",", "ihard"}], " ", "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"esbasis", "=", 
          RowBox[{
           RowBox[{
            RowBox[{"es", "@@", 
             RowBox[{"ihardlist", "[", 
              RowBox[{"[", 
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], ";;", 
                RowBox[{"#", "[", 
                 RowBox[{"[", 
                  RowBox[{"-", "1"}], "]"}], "]"}]}], "]"}], "]"}]}], "&"}], "/@",
            " ", 
           RowBox[{"Complement", "[", 
            RowBox[{
             RowBox[{"Subsets", "[", 
              RowBox[{
               RowBox[{"Range", "@", 
                RowBox[{"Length", "@", 
                 RowBox[{"ihardlist", "[", 
                  RowBox[{"[", 
                   RowBox[{";;", 
                    RowBox[{"-", "2"}]}], "]"}], "]"}]}]}], ",", 
               RowBox[{"{", "2", "}"}]}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"{", 
               RowBox[{"1", ",", 
                RowBox[{"Length", "@", 
                 RowBox[{"ihardlist", "[", 
                  RowBox[{"[", 
                   RowBox[{";;", 
                    RowBox[{"-", "2"}]}], "]"}], "]"}]}]}], "}"}], "}"}]}], 
            "]"}]}]}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
         RowBox[{"sl1", "=", 
          RowBox[{"sl", "/.", 
           RowBox[{
            RowBox[{"s", "@", "i__"}], ":>", " ", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{"SubsetQ", "[", 
               RowBox[{
                RowBox[{"{", "i", "}"}], ",", "ihard"}], "]"}], ",", 
              RowBox[{"es", "@@", 
               RowBox[{"Complement", "[", 
                RowBox[{
                 RowBox[{"{", "i", "}"}], ",", "ihard"}], "]"}]}], ",", "0"}],
              "]"}]}]}]}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
         
         RowBox[{"esbasissol", "=", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"sl1", "-", 
                RowBox[{"esbasis", ".", 
                 RowBox[{"Array", "[", 
                  RowBox[{"x", ",", 
                   RowBox[{"Length", "@", "esbasis"}]}], "]"}]}]}], "/.", 
               RowBox[{
                RowBox[{"es", "@", "i__"}], ":>", 
                RowBox[{"Plus", "@@", 
                 RowBox[{"es", "@@@", " ", 
                  RowBox[{"Subsets", "[", 
                   RowBox[{
                    RowBox[{"{", "i", "}"}], ",", 
                    RowBox[{"{", "2", "}"}]}], "]"}]}]}]}]}], "/.", 
              RowBox[{
               RowBox[{"es", "[", 
                RowBox[{"i_", ",", 
                 RowBox[{"ihardlist", "[", 
                  RowBox[{"[", 
                   RowBox[{"-", "1"}], "]"}], "]"}]}], "]"}], ":>", 
               RowBox[{
                RowBox[{"-", 
                 RowBox[{"Sum", "[", 
                  RowBox[{
                   RowBox[{"es", "[", 
                    RowBox[{"i", ",", "j"}], "]"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"j", ",", 
                    RowBox[{"Complement", "[", 
                    RowBox[{"ihardlist", "  ", ",", 
                    RowBox[{"{", "i", "}"}]}], "]"}]}], "}"}]}], "]"}]}], "+", 
                RowBox[{"es", "[", 
                 RowBox[{"i", ",", 
                  RowBox[{"ihardlist", "[", 
                   RowBox[{"[", 
                    RowBox[{"-", "1"}], "]"}], "]"}]}], "]"}]}]}]}], "/.", 
             RowBox[{
              RowBox[{"es", "[", 
               RowBox[{
                RowBox[{"ihardlist", "[", 
                 RowBox[{"[", 
                  RowBox[{"-", "3"}], "]"}], "]"}], ",", 
                RowBox[{"ihardlist", "[", 
                 RowBox[{"[", 
                  RowBox[{"-", "2"}], "]"}], "]"}]}], "]"}], ":>", 
              RowBox[{
               RowBox[{"-", 
                RowBox[{"Sum", "[", 
                 RowBox[{
                  RowBox[{"es", "@@", "j"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"j", ",", 
                    RowBox[{"Subsets", "[", 
                    RowBox[{
                    RowBox[{"ihardlist", "[", 
                    RowBox[{"[", 
                    RowBox[{";;", 
                    RowBox[{"-", "2"}]}], "]"}], "]"}], "  ", ",", 
                    RowBox[{"{", "2", "}"}]}], "]"}]}], "}"}]}], "]"}]}], "+", 
               RowBox[{"es", "[", 
                RowBox[{
                 RowBox[{"ihardlist", "[", 
                  RowBox[{"[", 
                   RowBox[{"-", "3"}], "]"}], "]"}], ",", 
                 RowBox[{"ihardlist", "[", 
                  RowBox[{"[", 
                   RowBox[{"-", "2"}], "]"}], "]"}]}], "]"}]}]}]}], "//", 
            RowBox[{
             RowBox[{
              RowBox[{"List", "@@", 
               RowBox[{"Collect", "[", 
                RowBox[{"#", ",", "_es"}], "]"}]}], "/.", 
              RowBox[{"_es", "->", "1"}]}], "&"}]}], "//", 
           RowBox[{
            RowBox[{"Solve", "[", 
             RowBox[{"#", "==", "0"}], "]"}], "&"}]}]}], ";", 
         "\[IndentingNewLine]", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"esbasis", ".", 
           RowBox[{"Array", "[", 
            RowBox[{"x", ",", 
             RowBox[{"Length", "@", "esbasis"}]}], "]"}]}], "/.", 
          RowBox[{"esbasissol", "[", 
           RowBox[{"[", "1", "]"}], "]"}]}]}]}], "]"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Clear", "@", "compatibleFD"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"SetAttributes", "[", 
  RowBox[{"compatibleFD", ",", "Orderless"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"compatibleFD", " ", "[", 
   RowBox[{"0", ",", "i2__"}], "]"}], ":=", "True"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"compatibleFD", "[", 
   RowBox[{
    RowBox[{"i11_.", 
     RowBox[{"es", "@", "i1__"}]}], ",", 
    RowBox[{"i22_.", " ", 
     RowBox[{"es", "@", "i2__"}]}]}], "]"}], ":=", 
  RowBox[{"If", "[", "  ", 
   RowBox[{
    RowBox[{
     RowBox[{"SubsetQ", "[", 
      RowBox[{
       RowBox[{"{", "i1", "}"}], ",", 
       RowBox[{"{", "i2", "}"}]}], "]"}], "||", "  ", 
     RowBox[{"SubsetQ", "[", 
      RowBox[{
       RowBox[{"{", "i2", "}"}], ",", 
       RowBox[{"{", "i1", "}"}]}], "]"}], "||", " ", 
     RowBox[{"!", 
      RowBox[{"IntersectingQ", "[", 
       RowBox[{
        RowBox[{"{", "i1", "}"}], ",", 
        RowBox[{"{", "i2", "}"}]}], "]"}]}]}], ",", "True", ",", "False"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"compatibleFD", "[", 
    RowBox[{
     RowBox[{"i11_.", 
      RowBox[{"es", "@", "i1__"}]}], ",", "i2_Plus"}], "]"}], ":=", 
   RowBox[{"And", "@@", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"compatibleFD", "[", " ", 
        RowBox[{
         RowBox[{"es", "@", "i1"}], ",", "#"}], "]"}], "&"}], "/@", 
      RowBox[{"List", "@@", "i2"}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"compatibleFD", "[", 
    RowBox[{"i1_Plus", ",", "i2_Plus"}], "]"}], ":=", 
   RowBox[{"And", "@@", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"compatibleFD", "[", " ", 
        RowBox[{"i1", ",", "#"}], "]"}], "&"}], "/@", 
      RowBox[{"List", "@@", "i2"}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"compatible", "[", 
    RowBox[{"array1_", ",", "array2_"}], "]"}], ":=", " ", 
   RowBox[{"Catch", "[", " ", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"compatibleFD", "@@", "#"}], "===", "False"}], ",", 
         RowBox[{"Throw", "@", "False"}]}], "]"}], "&"}], "/@", 
      RowBox[{"Transpose", "@", 
       RowBox[{"{", 
        RowBox[{"array1", ",", "array2"}], "}"}]}]}], ";", "True"}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.892829107762911*^9, 3.8928293053078957`*^9}, {
  3.892829335574605*^9, 3.892829566777763*^9}, {3.89282959849841*^9, 
  3.892830049434402*^9}, {3.892832019879986*^9, 3.892832072210454*^9}, {
  3.892832192152582*^9, 3.8928322219042397`*^9}},
 CellLabel->"In[62]:=",ExpressionUUID->"f5e625cd-0613-4318-a766-d4562326f9f2"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"polearrays", "=", 
  RowBox[{
   RowBox[{"Function", "[", 
    RowBox[{"sl", ",", 
     RowBox[{
      RowBox[{"Function", "[", 
       RowBox[{"ihard", ",", 
        RowBox[{"hardproj", "[", 
         RowBox[{"sl", ",", "ihard"}], "]"}]}], "]"}], "/@", 
      RowBox[{"Subsets", "[", 
       RowBox[{
        RowBox[{"Range", "@", "n"}], ",", 
        RowBox[{"{", 
         RowBox[{"kk", "-", "2"}], "}"}]}], "]"}]}]}], "]"}], "/@", 
   "poles"}]}], "\[IndentingNewLine]", 
 RowBox[{"Export", "[", 
  RowBox[{
   RowBox[{"\"\<planar_arrays_for_poles_\>\"", "<>", 
    RowBox[{"ToString", "@", "kk"}], "<>", 
    RowBox[{"ToString", "@", "n"}], "<>", "\"\<.m\>\""}], ",", "polearrays"}],
   "]"}], "\[IndentingNewLine]", 
 RowBox[{"compatiblepairs", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"compatible", "@@", 
       RowBox[{"polearrays", "[", 
        RowBox[{"[", "#", "]"}], "]"}]}], ",", "#", ",", "Nothing"}], "]"}], 
    "&"}], "/@", 
   RowBox[{"Subsets", "[", 
    RowBox[{
     RowBox[{"Range", "@", 
      RowBox[{"Length", "@", "poles"}]}], ",", 
     RowBox[{"{", "2", "}"}]}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"Length", "@", "%"}], "\[IndentingNewLine]", 
 RowBox[{"cliques", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"FindClique", "[", 
     RowBox[{
      RowBox[{"Graph", "[", 
       RowBox[{"UndirectedEdge", "@@@", "compatiblepairs"}], "]"}], ",", 
      "Infinity", ",", "All"}], "]"}], "//", 
    RowBox[{
     RowBox[{"Sort", "/@", "#"}], "&"}]}], "//", 
   "Sort"}]}], "\[IndentingNewLine]", 
 RowBox[{"Length", "@", "%"}], "\[IndentingNewLine]", 
 RowBox[{"Length", "@", 
  RowBox[{"cliques", "[", 
   RowBox[{"[", 
    RowBox[{"-", "1"}], "]"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.892832286260481*^9, 3.892832312232781*^9}, 
   3.892901090257558*^9},
 CellLabel->"In[72]:=",ExpressionUUID->"1e6d9dfa-bd4c-420b-94e4-488e8dda47b2"],

Cell[BoxData[
 TemplateBox[<|"shortenedBoxes" -> TagBox[
     RowBox[{"{", 
       RowBox[{
         RowBox[{"{", 
           
           RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
              "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
             RowBox[{"es", "[", 
               RowBox[{"5", ",", "6"}], "]"}], ",", 
             RowBox[{"es", "[", 
               RowBox[{"4", ",", "6"}], "]"}], ",", 
             RowBox[{"es", "[", 
               RowBox[{"4", ",", "5"}], "]"}], ",", "0", ",", 
             RowBox[{"es", "[", 
               RowBox[{"3", ",", "6"}], "]"}], ",", 
             RowBox[{"es", "[", 
               RowBox[{"3", ",", "5"}], "]"}], ",", "0", ",", 
             RowBox[{"es", "[", 
               RowBox[{"3", ",", "4"}], "]"}], ",", "0", ",", "0"}], "}"}], 
         ",", 
         TemplateBox[{"40"}, "OutputSizeLimit`Skeleton"], ",", 
         RowBox[{"{", 
           RowBox[{
             RowBox[{"es", "[", 
               RowBox[{"4", ",", "5"}], "]"}], ",", 
             RowBox[{"es", "[", 
               RowBox[{"4", ",", "5"}], "]"}], ",", 
             RowBox[{"es", "[", 
               RowBox[{"2", ",", "3", ",", "5"}], "]"}], ",", 
             RowBox[{"es", "[", 
               RowBox[{"2", ",", "3", ",", "4"}], "]"}], ",", 
             RowBox[{"es", "[", 
               RowBox[{"2", ",", "3"}], "]"}], ",", 
             RowBox[{"es", "[", 
               RowBox[{"2", ",", "3"}], "]"}], ",", 
             RowBox[{"es", "[", 
               RowBox[{"4", ",", "5"}], "]"}], ",", 
             RowBox[{"es", "[", 
               RowBox[{"1", ",", "3", ",", "5"}], "]"}], ",", 
             TemplateBox[{"6"}, "OutputSizeLimit`Skeleton"], ",", 
             RowBox[{
               RowBox[{"es", "[", 
                 RowBox[{"1", ",", "2"}], "]"}], "+", 
               RowBox[{"es", "[", 
                 RowBox[{"4", ",", "5"}], "]"}]}], ",", 
             RowBox[{"es", "[", 
               RowBox[{"1", ",", "2"}], "]"}], ",", 
             RowBox[{"es", "[", 
               RowBox[{"3", ",", "5"}], "]"}], ",", 
             RowBox[{"es", "[", 
               RowBox[{"3", ",", "5"}], "]"}], ",", 
             RowBox[{"es", "[", 
               RowBox[{"3", ",", "4"}], "]"}], ",", 
             RowBox[{"es", "[", 
               RowBox[{"3", ",", "4"}], "]"}], ",", "0"}], "}"}]}], "}"}], 
     Short[#, 5]& ], "line" -> 72, "sessionID" -> 24559995048347928984, 
   "byteCount" -> 70968, "size" -> 5, "stored" -> False, "expr" -> 
   Missing["NotAvailable", "NewSessionID"], "wrap" -> OutputSizeLimit`Defer, 
   "version" -> 1|>,
  "OutputSizeLimitTemplate"]], "Output",
 CellChangeTimes->{3.89283232028786*^9, 3.892832427414679*^9, 
  3.892833267693081*^9, 3.892901091187903*^9, 3.8929092153042316`*^9},
 CellLabel->"Out[72]=",ExpressionUUID->"ed39e546-87bb-4c22-aef2-c2c195a208f5"],

Cell[BoxData["\<\"planar_arrays_for_poles_47.m\"\>"], "Output",
 CellChangeTimes->{3.89283232028786*^9, 3.892832427414679*^9, 
  3.892833267693081*^9, 3.892901091187903*^9, 3.892909215364435*^9},
 CellLabel->"Out[73]=",ExpressionUUID->"5dd539b6-a91a-4be2-bd01-1586bf14f811"],

Cell[BoxData[
 TemplateBox[<|"shortenedBoxes" -> TagBox[
     RowBox[{"{", 
       RowBox[{
         RowBox[{"{", 
           RowBox[{"1", ",", "2"}], "}"}], ",", 
         RowBox[{"{", 
           RowBox[{"1", ",", "3"}], "}"}], ",", 
         RowBox[{"{", 
           RowBox[{"1", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
           RowBox[{"1", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
           RowBox[{"1", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
           RowBox[{"1", ",", "8"}], "}"}], ",", 
         RowBox[{"{", 
           RowBox[{"1", ",", "9"}], "}"}], ",", 
         RowBox[{"{", 
           RowBox[{"1", ",", "10"}], "}"}], ",", 
         RowBox[{"{", 
           RowBox[{"1", ",", "14"}], "}"}], ",", 
         RowBox[{"{", 
           RowBox[{"1", ",", "15"}], "}"}], ",", 
         RowBox[{"{", 
           RowBox[{"1", ",", "18"}], "}"}], ",", 
         RowBox[{"{", 
           RowBox[{"1", ",", "20"}], "}"}], ",", 
         RowBox[{"{", 
           RowBox[{"1", ",", "24"}], "}"}], ",", 
         RowBox[{"{", 
           RowBox[{"1", ",", "25"}], "}"}], ",", 
         RowBox[{"{", 
           RowBox[{"1", ",", "26"}], "}"}], ",", 
         TemplateBox[{"404"}, "OutputSizeLimit`Skeleton"], ",", 
         RowBox[{"{", 
           RowBox[{"37", ",", "38"}], "}"}], ",", 
         RowBox[{"{", 
           RowBox[{"37", ",", "39"}], "}"}], ",", 
         RowBox[{"{", 
           RowBox[{"37", ",", "40"}], "}"}], ",", 
         RowBox[{"{", 
           RowBox[{"37", ",", "41"}], "}"}], ",", 
         RowBox[{"{", 
           RowBox[{"37", ",", "42"}], "}"}], ",", 
         RowBox[{"{", 
           RowBox[{"38", ",", "39"}], "}"}], ",", 
         RowBox[{"{", 
           RowBox[{"38", ",", "40"}], "}"}], ",", 
         RowBox[{"{", 
           RowBox[{"38", ",", "41"}], "}"}], ",", 
         RowBox[{"{", 
           RowBox[{"38", ",", "42"}], "}"}], ",", 
         RowBox[{"{", 
           RowBox[{"39", ",", "40"}], "}"}], ",", 
         RowBox[{"{", 
           RowBox[{"39", ",", "41"}], "}"}], ",", 
         RowBox[{"{", 
           RowBox[{"39", ",", "42"}], "}"}], ",", 
         RowBox[{"{", 
           RowBox[{"40", ",", "41"}], "}"}], ",", 
         RowBox[{"{", 
           RowBox[{"40", ",", "42"}], "}"}], ",", 
         RowBox[{"{", 
           RowBox[{"41", ",", "42"}], "}"}]}], "}"}], Short[#, 5]& ], "line" -> 
   74, "sessionID" -> 24559995048347928984, "byteCount" -> 41776, "size" -> 5,
    "stored" -> False, "expr" -> Missing["NotAvailable", "NewSessionID"], 
   "wrap" -> OutputSizeLimit`Defer, "version" -> 1|>,
  "OutputSizeLimitTemplate"]], "Output",
 CellChangeTimes->{3.89283232028786*^9, 3.892832427414679*^9, 
  3.892833267693081*^9, 3.892901091187903*^9, 3.8929092155432587`*^9},
 CellLabel->"Out[74]=",ExpressionUUID->"657c0e24-8532-4eac-b47d-0e1b4b1ca2d8"],

Cell[BoxData["434"], "Output",
 CellChangeTimes->{3.89283232028786*^9, 3.892832427414679*^9, 
  3.892833267693081*^9, 3.892901091187903*^9, 3.892909215609344*^9},
 CellLabel->"Out[75]=",ExpressionUUID->"4eba969f-3b8f-43fc-86aa-3e9293d2cb89"],

Cell[BoxData[
 TemplateBox[<|"shortenedBoxes" -> TagBox[
     RowBox[{"{", 
       RowBox[{
         RowBox[{"{", 
           RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6"}], 
           "}"}], ",", 
         RowBox[{"{", 
           RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "27"}], 
           "}"}], ",", 
         RowBox[{"{", 
           RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "6", ",", "14"}], 
           "}"}], ",", 
         RowBox[{"{", 
           RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "14", ",", "18"}], 
           "}"}], ",", 
         RowBox[{"{", 
           RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "18", ",", "27"}], 
           "}"}], ",", 
         TemplateBox[{"683"}, "OutputSizeLimit`Skeleton"], ",", 
         RowBox[{"{", 
           
           RowBox[{"4", ",", "9", ",", "11", ",", "15", ",", "17", ",", "36", 
             ",", "37", ",", "41", ",", "42"}], "}"}], ",", 
         RowBox[{"{", 
           
           RowBox[{"5", ",", "20", ",", "22", ",", "23", ",", "25", ",", "26",
              ",", "27", ",", "39", ",", "40"}], "}"}], ",", 
         RowBox[{"{", 
           
           RowBox[{"6", ",", "9", ",", "11", ",", "13", ",", "14", ",", "15", 
             ",", "16", ",", "17", ",", "19"}], "}"}], ",", 
         RowBox[{"{", 
           
           RowBox[{"6", ",", "10", ",", "13", ",", "14", ",", "19", ",", "32",
              ",", "33", ",", "34", ",", "35"}], "}"}], ",", 
         RowBox[{"{", 
           
           RowBox[{"20", ",", "27", ",", "36", ",", "37", ",", "38", ",", 
             "39", ",", "40", ",", "41", ",", "42"}], "}"}]}], "}"}], 
     Short[#, 5]& ], "line" -> 76, "sessionID" -> 24559995048347928984, 
   "byteCount" -> 136504, "size" -> 5, "stored" -> False, "expr" -> 
   Missing["NotAvailable", "NewSessionID"], "wrap" -> OutputSizeLimit`Defer, 
   "version" -> 1|>,
  "OutputSizeLimitTemplate"]], "Output",
 CellChangeTimes->{3.89283232028786*^9, 3.892832427414679*^9, 
  3.892833267693081*^9, 3.892901091187903*^9, 3.892909215622651*^9},
 CellLabel->"Out[76]=",ExpressionUUID->"43391c0e-3851-49bb-b75d-df86441fb516"],

Cell[BoxData["693"], "Output",
 CellChangeTimes->{3.89283232028786*^9, 3.892832427414679*^9, 
  3.892833267693081*^9, 3.892901091187903*^9, 3.8929092156901712`*^9},
 CellLabel->"Out[77]=",ExpressionUUID->"c76b587f-490f-4652-bfda-c87e13fbb2bc"],

Cell[BoxData["9"], "Output",
 CellChangeTimes->{3.89283232028786*^9, 3.892832427414679*^9, 
  3.892833267693081*^9, 3.892901091187903*^9, 3.892909215701737*^9},
 CellLabel->"Out[78]=",ExpressionUUID->"7309e2b0-e551-4610-9e0a-d9773ac6c903"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"planarArrays", "=", 
  RowBox[{"ParallelMap", "[", 
   RowBox[{
    RowBox[{"Function", "[", 
     RowBox[{"sl", ",", 
      RowBox[{
       RowBox[{
        RowBox[{"polearrays", "[", 
         RowBox[{"[", "sl", "]"}], "]"}], "//", "Transpose"}], "//", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"Union", "@", 
           RowBox[{"Cases", "[", 
            RowBox[{"#", ",", "_es", ",", "Infinity"}], "]"}]}], "&"}], "/@", 
         "#"}], "&"}]}]}], "]"}], ",", 
    RowBox[{"cliques", "[", 
     RowBox[{"[", 
      RowBox[{";;", ";;", 
       RowBox[{"10", "^", "0"}]}], "]"}], "]"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"Map", "[", 
  RowBox[{"Length", ",", "%", ",", 
   RowBox[{"{", "2", "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"%", "//", "Union"}]}], "Input",
 CellLabel->"In[79]:=",ExpressionUUID->"e74d7563-2a20-473b-b608-53a381f1dcc5"],

Cell[BoxData[
 TemplateBox[<|"shortenedBoxes" -> TagBox[
     RowBox[{"{", 
       RowBox[{
         RowBox[{"{", 
           RowBox[{
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"es", "[", 
                   RowBox[{"3", ",", "4"}], "]"}], ",", 
                 RowBox[{"es", "[", 
                   RowBox[{"3", ",", "4", ",", "5"}], "]"}]}], "}"}], ",", 
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"es", "[", 
                   RowBox[{"4", ",", "5"}], "]"}], ",", 
                 RowBox[{"es", "[", 
                   RowBox[{"2", ",", "4", ",", "5"}], "]"}]}], "}"}], ",", 
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"es", "[", 
                   RowBox[{"3", ",", "5"}], "]"}], ",", 
                 RowBox[{"es", "[", 
                   RowBox[{"2", ",", "3", ",", "5"}], "]"}]}], "}"}], ",", 
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"es", "[", 
                   RowBox[{"3", ",", "4"}], "]"}], ",", 
                 RowBox[{"es", "[", 
                   RowBox[{"2", ",", "3", ",", "4"}], "]"}]}], "}"}], ",", 
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"es", "[", 
                   RowBox[{"3", ",", "4"}], "]"}], ",", 
                 RowBox[{"es", "[", 
                   RowBox[{"2", ",", "3", ",", "4"}], "]"}]}], "}"}], ",", 
             TemplateBox[{"11"}, "OutputSizeLimit`Skeleton"], ",", 
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"es", "[", 
                   RowBox[{"3", ",", "5"}], "]"}], ",", 
                 RowBox[{"es", "[", 
                   RowBox[{"2", ",", "3", ",", "5"}], "]"}]}], "}"}], ",", 
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"es", "[", 
                   RowBox[{"3", ",", "5"}], "]"}], ",", 
                 RowBox[{"es", "[", 
                   RowBox[{"2", ",", "3", ",", "5"}], "]"}]}], "}"}], ",", 
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"es", "[", 
                   RowBox[{"3", ",", "4"}], "]"}], ",", 
                 RowBox[{"es", "[", 
                   RowBox[{"2", ",", "3", ",", "4"}], "]"}]}], "}"}], ",", 
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"es", "[", 
                   RowBox[{"3", ",", "4"}], "]"}], ",", 
                 RowBox[{"es", "[", 
                   RowBox[{"2", ",", "3", ",", "4"}], "]"}]}], "}"}], ",", 
             RowBox[{"{", 
               RowBox[{
                 RowBox[{"es", "[", 
                   RowBox[{"3", ",", "4"}], "]"}], ",", 
                 RowBox[{"es", "[", 
                   RowBox[{"2", ",", "3", ",", "4"}], "]"}]}], "}"}]}], "}"}],
          ",", 
         TemplateBox[{"691"}, "OutputSizeLimit`Skeleton"], ",", 
         RowBox[{"{", 
           TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"], "}"}]}], "}"}], 
     Short[#, 5]& ], "line" -> 79, "sessionID" -> 24559995048347928984, 
   "byteCount" -> 3804640, "size" -> 5, "stored" -> False, "expr" -> 
   Missing["NotAvailable", "NewSessionID"], "wrap" -> OutputSizeLimit`Defer, 
   "version" -> 1|>,
  "OutputSizeLimitTemplate"]], "Output",
 CellChangeTimes->{3.892901111587764*^9, 3.892909218089189*^9},
 CellLabel->"Out[79]=",ExpressionUUID->"da168995-1ed3-4e98-893b-ac4a5482855f"],

Cell[BoxData[
 TemplateBox[<|"shortenedBoxes" -> TagBox[
     RowBox[{"{", 
       RowBox[{
         RowBox[{"{", 
           
           RowBox[{"2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",",
              "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2",
              ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",",
              "2", ",", "2"}], "}"}], ",", 
         RowBox[{"{", 
           
           RowBox[{"2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",",
              "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2",
              ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",",
              "2", ",", "2"}], "}"}], ",", 
         RowBox[{"{", 
           
           RowBox[{"2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",",
              "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2",
              ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",",
              "2", ",", "2"}], "}"}], ",", 
         TemplateBox[{"688"}, "OutputSizeLimit`Skeleton"], ",", 
         RowBox[{"{", 
           
           RowBox[{"2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",",
              "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2",
              ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",",
              "2", ",", "2"}], "}"}], ",", 
         RowBox[{"{", 
           
           RowBox[{"2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",",
              "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2",
              ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",",
              "2", ",", "2"}], "}"}]}], "}"}], Short[#, 5]& ], "line" -> 80, 
   "sessionID" -> 24559995048347928984, "byteCount" -> 382624, "size" -> 5, 
   "stored" -> False, "expr" -> Missing["NotAvailable", "NewSessionID"], 
   "wrap" -> OutputSizeLimit`Defer, "version" -> 1|>,
  "OutputSizeLimitTemplate"]], "Output",
 CellChangeTimes->{3.892901111587764*^9, 3.892909218156887*^9},
 CellLabel->"Out[80]=",ExpressionUUID->"c3eab2f0-614e-47c3-9a37-354e7c403605"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
   "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", 
    ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2", ",",
     "2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2"}], "}"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.892901111587764*^9, 3.892909218217855*^9},
 CellLabel->"Out[81]=",ExpressionUUID->"bed17e96-16cf-410d-82d5-894b061f4268"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["(4,8)", "Section",
 CellChangeTimes->{{3.892827344403123*^9, 3.892827346162279*^9}, {
   3.892832112208637*^9, 3.892832138053825*^9}, 3.892832177088982*^9, {
   3.892832361715913*^9, 3.892832362405851*^9}, {3.8928332518346157`*^9, 
   3.892833253823247*^9}, 
   3.892833286825706*^9},ExpressionUUID->"d4703fc9-ebe0-485d-b5fd-\
70d13f318574"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"kk", "=", "4"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"n", "=", "8"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"SetDirectory", "@", 
  RowBox[{"NotebookDirectory", "[", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"poles", "=", " ", 
  RowBox[{"Import", "[", 
   RowBox[{"\"\<poles\>\"", "<>", 
    RowBox[{"ToString", "@", "kk"}], "<>", 
    RowBox[{"ToString", "@", "n"}], "<>", "\"\<.m\>\""}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"Length", "@", "poles"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.892827349397667*^9, 3.892827384035911*^9}, {
   3.8928274480766077`*^9, 3.892827455136896*^9}, {3.8928283106476593`*^9, 
   3.892828330271647*^9}, 3.892828389726883*^9, {3.892828989928388*^9, 
   3.892828992194862*^9}, {3.8928296588458548`*^9, 3.892829668175683*^9}, {
   3.892830151028164*^9, 3.8928301529184732`*^9}, {3.892832100572484*^9, 
   3.892832140105391*^9}, {3.892832180523396*^9, 3.892832217940949*^9}, {
   3.89283236470566*^9, 3.892832365370637*^9}, {3.8928332553671093`*^9, 
   3.8928332569580793`*^9}, 3.892833290698985*^9},
 CellLabel->
  "In[643]:=",ExpressionUUID->"adcf3008-6dbe-4d73-b3de-cf590fbcfc17"],

Cell[BoxData["\<\"/Users/yzhang/Desktop/planar49/anc2pole\"\>"], "Output",
 CellChangeTimes->{{3.892827362093483*^9, 3.892827384525628*^9}, 
   3.892827455556061*^9, {3.892828327525919*^9, 3.892828330462021*^9}, 
   3.892828390032934*^9, 3.892828843661902*^9, 3.892828992490695*^9, 
   3.892829088041325*^9, 3.892829231371608*^9, {3.892829661267398*^9, 
   3.892829668529655*^9}, 3.8928301531438093`*^9, 3.8928301877750196`*^9, 
   3.892832011415309*^9, 3.892832081813936*^9, {3.892832116490469*^9, 
   3.8928321405367804`*^9}, 3.8928321810315313`*^9, 3.892832218504725*^9, 
   3.892832365862832*^9, 3.892833257386446*^9, 3.8928332911244497`*^9, 
   3.892901121238378*^9, 3.892905883104501*^9, 3.8930031244092693`*^9},
 CellLabel->
  "Out[645]=",ExpressionUUID->"703d33cf-b1ba-4195-86e3-6b24a22325d8"],

Cell[BoxData[
 TemplateBox[<|"shortenedBoxes" -> TagBox[
     RowBox[{"{", 
       RowBox[{
         RowBox[{
           RowBox[{"s", "[", 
             RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "]"}], "+", 
           RowBox[{"s", "[", 
             RowBox[{"1", ",", "2", ",", "3", ",", "5"}], "]"}], "+", 
           RowBox[{"s", "[", 
             RowBox[{"1", ",", "2", ",", "3", ",", "6"}], "]"}], "+", 
           RowBox[{"s", "[", 
             RowBox[{"1", ",", "2", ",", "3", ",", "7"}], "]"}], "+", 
           RowBox[{"s", "[", 
             RowBox[{"1", ",", "2", ",", "3", ",", "8"}], "]"}], "+", 
           RowBox[{"s", "[", 
             RowBox[{"1", ",", "2", ",", "4", ",", "5"}], "]"}], "+", 
           RowBox[{"s", "[", 
             RowBox[{"1", ",", "2", ",", "4", ",", "6"}], "]"}], "+", 
           RowBox[{"s", "[", 
             RowBox[{"1", ",", "2", ",", "4", ",", "7"}], "]"}], "+", 
           RowBox[{"s", "[", 
             RowBox[{"1", ",", "2", ",", "4", ",", "8"}], "]"}], "+", 
           RowBox[{"s", "[", 
             RowBox[{"1", ",", "2", ",", "5", ",", "6"}], "]"}], "+", 
           RowBox[{"s", "[", 
             RowBox[{"1", ",", "2", ",", "5", ",", "7"}], "]"}], "+", 
           RowBox[{"s", "[", 
             RowBox[{"1", ",", "2", ",", "5", ",", "8"}], "]"}], "+", 
           RowBox[{"s", "[", 
             RowBox[{"1", ",", "2", ",", "6", ",", "7"}], "]"}], "+", 
           RowBox[{"s", "[", 
             RowBox[{"1", ",", "2", ",", "6", ",", "8"}], "]"}], "+", 
           RowBox[{"s", "[", 
             RowBox[{"1", ",", "2", ",", "7", ",", "8"}], "]"}]}], ",", 
         TemplateBox[{"358"}, "OutputSizeLimit`Skeleton"], ",", 
         RowBox[{
           RowBox[{"3", " ", 
             RowBox[{"s", "[", 
               RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "]"}]}], "+", 
           RowBox[{"2", " ", 
             RowBox[{"s", "[", 
               RowBox[{"1", ",", "2", ",", "3", ",", "5"}], "]"}]}], "+", 
           TemplateBox[{"44"}, "OutputSizeLimit`Skeleton"], "+", 
           RowBox[{"s", "[", 
             RowBox[{"3", ",", "4", ",", "6", ",", "8"}], "]"}], "+", 
           RowBox[{"s", "[", 
             RowBox[{"3", ",", "4", ",", "7", ",", "8"}], "]"}]}]}], "}"}], 
     Short[#, 5]& ], "line" -> 646, "sessionID" -> 24560138743430450758, 
   "byteCount" -> 2458400, "size" -> 5, "stored" -> False, "expr" -> 
   Missing["NotStored"], "wrap" -> OutputSizeLimit`Defer, "version" -> 1|>,
  "OutputSizeLimitTemplate"]], "Output",
 CellChangeTimes->{{3.892827362093483*^9, 3.892827384525628*^9}, 
   3.892827455556061*^9, {3.892828327525919*^9, 3.892828330462021*^9}, 
   3.892828390032934*^9, 3.892828843661902*^9, 3.892828992490695*^9, 
   3.892829088041325*^9, 3.892829231371608*^9, {3.892829661267398*^9, 
   3.892829668529655*^9}, 3.8928301531438093`*^9, 3.8928301877750196`*^9, 
   3.892832011415309*^9, 3.892832081813936*^9, {3.892832116490469*^9, 
   3.8928321405367804`*^9}, 3.8928321810315313`*^9, 3.892832218504725*^9, 
   3.892832365862832*^9, 3.892833257386446*^9, 3.8928332911244497`*^9, 
   3.892901121238378*^9, 3.892905883104501*^9, 3.893003124540291*^9},
 CellLabel->
  "Out[646]=",ExpressionUUID->"e3d82fe6-1ac7-4e8d-9c94-b359a43e8143"],

Cell[BoxData["360"], "Output",
 CellChangeTimes->{{3.892827362093483*^9, 3.892827384525628*^9}, 
   3.892827455556061*^9, {3.892828327525919*^9, 3.892828330462021*^9}, 
   3.892828390032934*^9, 3.892828843661902*^9, 3.892828992490695*^9, 
   3.892829088041325*^9, 3.892829231371608*^9, {3.892829661267398*^9, 
   3.892829668529655*^9}, 3.8928301531438093`*^9, 3.8928301877750196`*^9, 
   3.892832011415309*^9, 3.892832081813936*^9, {3.892832116490469*^9, 
   3.8928321405367804`*^9}, 3.8928321810315313`*^9, 3.892832218504725*^9, 
   3.892832365862832*^9, 3.892833257386446*^9, 3.8928332911244497`*^9, 
   3.892901121238378*^9, 3.892905883104501*^9, 3.893003124604684*^9},
 CellLabel->
  "Out[647]=",ExpressionUUID->"7c506ea8-45c8-48cf-a768-b9a2b26a16d9"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{"SetAttributes", "[", 
  RowBox[{"s", ",", "Orderless"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SetAttributes", "[", 
   RowBox[{"es", ",", "Orderless"}], "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"hardproj", "=", 
    RowBox[{"Function", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"sl", ",", "ihard"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"Block", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "ihardlist", ",", "esbasis", ",", "sl1", ",", "esbasissol", ",", 
          "x"}], "}"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"ihardlist", "=", 
          RowBox[{"Complement", "[", 
           RowBox[{
            RowBox[{"Range", "@", "n"}], ",", "ihard"}], " ", "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"esbasis", "=", 
          RowBox[{
           RowBox[{
            RowBox[{"es", "@@", 
             RowBox[{"ihardlist", "[", 
              RowBox[{"[", 
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], ";;", 
                RowBox[{"#", "[", 
                 RowBox[{"[", 
                  RowBox[{"-", "1"}], "]"}], "]"}]}], "]"}], "]"}]}], "&"}], "/@",
            " ", 
           RowBox[{"Complement", "[", 
            RowBox[{
             RowBox[{"Subsets", "[", 
              RowBox[{
               RowBox[{"Range", "@", 
                RowBox[{"Length", "@", 
                 RowBox[{"ihardlist", "[", 
                  RowBox[{"[", 
                   RowBox[{";;", 
                    RowBox[{"-", "2"}]}], "]"}], "]"}]}]}], ",", 
               RowBox[{"{", "2", "}"}]}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"{", 
               RowBox[{"1", ",", 
                RowBox[{"Length", "@", 
                 RowBox[{"ihardlist", "[", 
                  RowBox[{"[", 
                   RowBox[{";;", 
                    RowBox[{"-", "2"}]}], "]"}], "]"}]}]}], "}"}], "}"}]}], 
            "]"}]}]}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
         RowBox[{"sl1", "=", 
          RowBox[{"sl", "/.", 
           RowBox[{
            RowBox[{"s", "@", "i__"}], ":>", " ", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{"SubsetQ", "[", 
               RowBox[{
                RowBox[{"{", "i", "}"}], ",", "ihard"}], "]"}], ",", 
              RowBox[{"es", "@@", 
               RowBox[{"Complement", "[", 
                RowBox[{
                 RowBox[{"{", "i", "}"}], ",", "ihard"}], "]"}]}], ",", "0"}],
              "]"}]}]}]}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
         
         RowBox[{"esbasissol", "=", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"sl1", "-", 
                RowBox[{"esbasis", ".", 
                 RowBox[{"Array", "[", 
                  RowBox[{"x", ",", 
                   RowBox[{"Length", "@", "esbasis"}]}], "]"}]}]}], "/.", 
               RowBox[{
                RowBox[{"es", "@", "i__"}], ":>", 
                RowBox[{"Plus", "@@", 
                 RowBox[{"es", "@@@", " ", 
                  RowBox[{"Subsets", "[", 
                   RowBox[{
                    RowBox[{"{", "i", "}"}], ",", 
                    RowBox[{"{", "2", "}"}]}], "]"}]}]}]}]}], "/.", 
              RowBox[{
               RowBox[{"es", "[", 
                RowBox[{"i_", ",", 
                 RowBox[{"ihardlist", "[", 
                  RowBox[{"[", 
                   RowBox[{"-", "1"}], "]"}], "]"}]}], "]"}], ":>", 
               RowBox[{
                RowBox[{"-", 
                 RowBox[{"Sum", "[", 
                  RowBox[{
                   RowBox[{"es", "[", 
                    RowBox[{"i", ",", "j"}], "]"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"j", ",", 
                    RowBox[{"Complement", "[", 
                    RowBox[{"ihardlist", "  ", ",", 
                    RowBox[{"{", "i", "}"}]}], "]"}]}], "}"}]}], "]"}]}], "+", 
                RowBox[{"es", "[", 
                 RowBox[{"i", ",", 
                  RowBox[{"ihardlist", "[", 
                   RowBox[{"[", 
                    RowBox[{"-", "1"}], "]"}], "]"}]}], "]"}]}]}]}], "/.", 
             RowBox[{
              RowBox[{"es", "[", 
               RowBox[{
                RowBox[{"ihardlist", "[", 
                 RowBox[{"[", 
                  RowBox[{"-", "3"}], "]"}], "]"}], ",", 
                RowBox[{"ihardlist", "[", 
                 RowBox[{"[", 
                  RowBox[{"-", "2"}], "]"}], "]"}]}], "]"}], ":>", 
              RowBox[{
               RowBox[{"-", 
                RowBox[{"Sum", "[", 
                 RowBox[{
                  RowBox[{"es", "@@", "j"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"j", ",", 
                    RowBox[{"Subsets", "[", 
                    RowBox[{
                    RowBox[{"ihardlist", "[", 
                    RowBox[{"[", 
                    RowBox[{";;", 
                    RowBox[{"-", "2"}]}], "]"}], "]"}], "  ", ",", 
                    RowBox[{"{", "2", "}"}]}], "]"}]}], "}"}]}], "]"}]}], "+", 
               RowBox[{"es", "[", 
                RowBox[{
                 RowBox[{"ihardlist", "[", 
                  RowBox[{"[", 
                   RowBox[{"-", "3"}], "]"}], "]"}], ",", 
                 RowBox[{"ihardlist", "[", 
                  RowBox[{"[", 
                   RowBox[{"-", "2"}], "]"}], "]"}]}], "]"}]}]}]}], "//", 
            RowBox[{
             RowBox[{
              RowBox[{"List", "@@", 
               RowBox[{"Collect", "[", 
                RowBox[{"#", ",", "_es"}], "]"}]}], "/.", 
              RowBox[{"_es", "->", "1"}]}], "&"}]}], "//", 
           RowBox[{
            RowBox[{"Solve", "[", 
             RowBox[{"#", "==", "0"}], "]"}], "&"}]}]}], ";", 
         "\[IndentingNewLine]", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"esbasis", ".", 
           RowBox[{"Array", "[", 
            RowBox[{"x", ",", 
             RowBox[{"Length", "@", "esbasis"}]}], "]"}]}], "/.", 
          RowBox[{"esbasissol", "[", 
           RowBox[{"[", "1", "]"}], "]"}]}]}]}], "]"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Clear", "@", "compatibleFD"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"SetAttributes", "[", 
  RowBox[{"compatibleFD", ",", "Orderless"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"compatibleFD", " ", "[", 
   RowBox[{"0", ",", "i2__"}], "]"}], ":=", "True"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"compatibleFD", "[", 
   RowBox[{
    RowBox[{"i11_.", 
     RowBox[{"es", "@", "i1__"}]}], ",", 
    RowBox[{"i22_.", " ", 
     RowBox[{"es", "@", "i2__"}]}]}], "]"}], ":=", 
  RowBox[{"If", "[", "  ", 
   RowBox[{
    RowBox[{
     RowBox[{"SubsetQ", "[", 
      RowBox[{
       RowBox[{"{", "i1", "}"}], ",", 
       RowBox[{"{", "i2", "}"}]}], "]"}], "||", "  ", 
     RowBox[{"SubsetQ", "[", 
      RowBox[{
       RowBox[{"{", "i2", "}"}], ",", 
       RowBox[{"{", "i1", "}"}]}], "]"}], "||", " ", 
     RowBox[{"!", 
      RowBox[{"IntersectingQ", "[", 
       RowBox[{
        RowBox[{"{", "i1", "}"}], ",", 
        RowBox[{"{", "i2", "}"}]}], "]"}]}]}], ",", "True", ",", "False"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"compatibleFD", "[", 
    RowBox[{
     RowBox[{"i11_.", 
      RowBox[{"es", "@", "i1__"}]}], ",", "i2_Plus"}], "]"}], ":=", 
   RowBox[{"And", "@@", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"compatibleFD", "[", " ", 
        RowBox[{
         RowBox[{"es", "@", "i1"}], ",", "#"}], "]"}], "&"}], "/@", 
      RowBox[{"List", "@@", "i2"}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"compatibleFD", "[", 
    RowBox[{"i1_Plus", ",", "i2_Plus"}], "]"}], ":=", 
   RowBox[{"And", "@@", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"compatibleFD", "[", " ", 
        RowBox[{"i1", ",", "#"}], "]"}], "&"}], "/@", 
      RowBox[{"List", "@@", "i2"}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"compatible", "[", 
    RowBox[{"array1_", ",", "array2_"}], "]"}], ":=", " ", 
   RowBox[{"Catch", "[", " ", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"compatibleFD", "@@", "#"}], "===", "False"}], ",", 
         RowBox[{"Throw", "@", "False"}]}], "]"}], "&"}], "/@", 
      RowBox[{"Transpose", "@", 
       RowBox[{"{", 
        RowBox[{"array1", ",", "array2"}], "}"}]}]}], ";", "True"}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.892829107762911*^9, 3.8928293053078957`*^9}, {
  3.892829335574605*^9, 3.892829566777763*^9}, {3.89282959849841*^9, 
  3.892830049434402*^9}, {3.892832019879986*^9, 3.892832072210454*^9}, {
  3.892832192152582*^9, 3.8928322219042397`*^9}},
 CellLabel->
  "In[492]:=",ExpressionUUID->"f1318720-2ca9-4c60-9631-4c5c9ccc5900"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"polearrays", "=", 
  RowBox[{"ParallelMap", "[", 
   RowBox[{
    RowBox[{"Function", "[", 
     RowBox[{"sl", ",", 
      RowBox[{
       RowBox[{"Function", "[", 
        RowBox[{"ihard", ",", 
         RowBox[{"hardproj", "[", 
          RowBox[{"sl", ",", "ihard"}], "]"}]}], "]"}], "/@", 
       RowBox[{"Subsets", "[", 
        RowBox[{
         RowBox[{"Range", "@", "n"}], ",", 
         RowBox[{"{", 
          RowBox[{"kk", "-", "2"}], "}"}]}], "]"}]}]}], "]"}], ",", "poles"}],
    "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"Export", "[", 
  RowBox[{
   RowBox[{"\"\<planar_arrays_for_poles_\>\"", "<>", 
    RowBox[{"ToString", "@", "kk"}], "<>", 
    RowBox[{"ToString", "@", "n"}], "<>", "\"\<.m\>\""}], ",", "polearrays"}],
   "]"}], "\[IndentingNewLine]", 
 RowBox[{"compatiblepairs", "=", 
  RowBox[{"ParallelMap", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"compatible", "@@", 
        RowBox[{"polearrays", "[", 
         RowBox[{"[", "#", "]"}], "]"}]}], ",", "#", ",", "Nothing"}], "]"}], 
     "&"}], ",", 
    RowBox[{"Subsets", "[", 
     RowBox[{
      RowBox[{"Range", "@", 
       RowBox[{"Length", "@", "poles"}]}], ",", 
      RowBox[{"{", "2", "}"}]}], "]"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"Length", "@", "%"}], "\[IndentingNewLine]", 
 RowBox[{"cliques", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"FindClique", "[", 
     RowBox[{
      RowBox[{"Graph", "[", 
       RowBox[{"UndirectedEdge", "@@@", "compatiblepairs"}], "]"}], ",", 
      "Infinity", ",", "All"}], "]"}], "//", 
    RowBox[{
     RowBox[{"Sort", "/@", "#"}], "&"}]}], "//", 
   "Sort"}]}], "\[IndentingNewLine]", 
 RowBox[{"Length", "@", "%"}], "\[IndentingNewLine]", 
 RowBox[{"Length", "@", 
  RowBox[{"cliques", "[", 
   RowBox[{"[", 
    RowBox[{"-", "1"}], "]"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.892832286260481*^9, 3.892832312232781*^9}, {
  3.8929011745701847`*^9, 3.892901178448859*^9}},
 CellLabel->
  "In[502]:=",ExpressionUUID->"ca2eaf2c-f2e1-4ab5-952e-9c08115ec427"],

Cell[BoxData[
 TemplateBox[<|"shortenedBoxes" -> TagBox[
     RowBox[{"{", 
       RowBox[{
         RowBox[{"{", 
           
           RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",",
              "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0",
              ",", 
             RowBox[{"es", "[", 
               RowBox[{"1", ",", "2"}], "]"}], ",", 
             RowBox[{"es", "[", 
               RowBox[{"1", ",", "2"}], "]"}], ",", 
             RowBox[{"es", "[", 
               RowBox[{"1", ",", "2"}], "]"}], ",", 
             RowBox[{"es", "[", 
               RowBox[{"1", ",", "2"}], "]"}], ",", 
             RowBox[{"es", "[", 
               RowBox[{"1", ",", "2"}], "]"}], ",", 
             RowBox[{"es", "[", 
               RowBox[{"1", ",", "2"}], "]"}], ",", 
             RowBox[{"es", "[", 
               RowBox[{"1", ",", "2"}], "]"}], ",", 
             RowBox[{"es", "[", 
               RowBox[{"1", ",", "2"}], "]"}], ",", 
             RowBox[{"es", "[", 
               RowBox[{"1", ",", "2"}], "]"}], ",", 
             RowBox[{"es", "[", 
               RowBox[{"1", ",", "2"}], "]"}], ",", 
             RowBox[{"es", "[", 
               RowBox[{"1", ",", "2"}], "]"}], ",", 
             RowBox[{"es", "[", 
               RowBox[{"1", ",", "2"}], "]"}], ",", 
             RowBox[{"es", "[", 
               RowBox[{"1", ",", "2"}], "]"}], ",", 
             RowBox[{"es", "[", 
               RowBox[{"1", ",", "2"}], "]"}], ",", 
             RowBox[{"es", "[", 
               RowBox[{"1", ",", "2"}], "]"}]}], "}"}], ",", 
         TemplateBox[{"358"}, "OutputSizeLimit`Skeleton"], ",", 
         RowBox[{"{", 
           RowBox[{
             RowBox[{
               RowBox[{"es", "[", 
                 RowBox[{"3", ",", "4", ",", "5"}], "]"}], "+", 
               RowBox[{"es", "[", 
                 RowBox[{"3", ",", "4", ",", "5", ",", "6"}], "]"}]}], ",", 
             RowBox[{
               RowBox[{"es", "[", 
                 RowBox[{"2", ",", "4", ",", "5"}], "]"}], "+", 
               RowBox[{"es", "[", 
                 RowBox[{"2", ",", "4", ",", "5", ",", "6"}], "]"}]}], ",", 
             TemplateBox[{"24"}, "OutputSizeLimit`Skeleton"], ",", 
             RowBox[{"es", "[", 
               RowBox[{"2", ",", "3", ",", "4"}], "]"}], ",", 
             RowBox[{
               RowBox[{"es", "[", 
                 RowBox[{"2", ",", "3"}], "]"}], "+", 
               RowBox[{"es", "[", 
                 RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "]"}]}]}], 
           "}"}]}], "}"}], Short[#, 5]& ], "line" -> 502, "sessionID" -> 
   24559627369006315820, "byteCount" -> 1598320, "size" -> 5, "stored" -> 
   False, "expr" -> Missing["NotAvailable", "NewSessionID"], "wrap" -> 
   OutputSizeLimit`Defer, "version" -> 1|>,
  "OutputSizeLimitTemplate"]], "Output",
 CellChangeTimes->{3.89283232028786*^9, 3.892832427414679*^9, 
  3.892833267693081*^9, 3.892833300597105*^9, 3.892901182057775*^9, 
  3.892905890794091*^9},
 CellLabel->
  "Out[502]=",ExpressionUUID->"dae1fea1-867c-4e8b-a131-fa7202b2fb25"],

Cell[BoxData["\<\"planar_arrays_for_poles_48.m\"\>"], "Output",
 CellChangeTimes->{3.89283232028786*^9, 3.892832427414679*^9, 
  3.892833267693081*^9, 3.892833300597105*^9, 3.892901182057775*^9, 
  3.8929058908555403`*^9},
 CellLabel->
  "Out[503]=",ExpressionUUID->"028bfedb-84b3-4016-acaf-e1b1335e01e4"],

Cell[BoxData[
 TemplateBox[<|"shortenedBoxes" -> TagBox[
     RowBox[{"{", 
       RowBox[{
         RowBox[{"{", 
           RowBox[{"1", ",", "2"}], "}"}], ",", 
         RowBox[{"{", 
           RowBox[{"1", ",", "3"}], "}"}], ",", 
         RowBox[{"{", 
           RowBox[{"1", ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
           RowBox[{"1", ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
           RowBox[{"1", ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
           RowBox[{"1", ",", "7"}], "}"}], ",", 
         RowBox[{"{", 
           RowBox[{"1", ",", "8"}], "}"}], ",", 
         RowBox[{"{", 
           RowBox[{"1", ",", "9"}], "}"}], ",", 
         RowBox[{"{", 
           RowBox[{"1", ",", "13"}], "}"}], ",", 
         RowBox[{"{", 
           RowBox[{"1", ",", "14"}], "}"}], ",", 
         RowBox[{"{", 
           RowBox[{"1", ",", "15"}], "}"}], ",", 
         RowBox[{"{", 
           RowBox[{"1", ",", "16"}], "}"}], ",", 
         RowBox[{"{", 
           RowBox[{"1", ",", "17"}], "}"}], ",", 
         RowBox[{"{", 
           RowBox[{"1", ",", "18"}], "}"}], ",", 
         TemplateBox[{"16100"}, "OutputSizeLimit`Skeleton"], ",", 
         RowBox[{"{", 
           RowBox[{"351", ",", "353"}], "}"}], ",", 
         RowBox[{"{", 
           RowBox[{"351", ",", "354"}], "}"}], ",", 
         RowBox[{"{", 
           RowBox[{"351", ",", "355"}], "}"}], ",", 
         RowBox[{"{", 
           RowBox[{"351", ",", "356"}], "}"}], ",", 
         RowBox[{"{", 
           RowBox[{"351", ",", "357"}], "}"}], ",", 
         RowBox[{"{", 
           RowBox[{"352", ",", "353"}], "}"}], ",", 
         RowBox[{"{", 
           RowBox[{"352", ",", "357"}], "}"}], ",", 
         RowBox[{"{", 
           RowBox[{"353", ",", "356"}], "}"}], ",", 
         RowBox[{"{", 
           RowBox[{"353", ",", "357"}], "}"}], ",", 
         RowBox[{"{", 
           RowBox[{"354", ",", "355"}], "}"}], ",", 
         RowBox[{"{", 
           RowBox[{"354", ",", "356"}], "}"}], ",", 
         RowBox[{"{", 
           RowBox[{"355", ",", "356"}], "}"}], ",", 
         RowBox[{"{", 
           RowBox[{"356", ",", "357"}], "}"}], ",", 
         RowBox[{"{", 
           RowBox[{"358", ",", "360"}], "}"}]}], "}"}], Short[#, 5]& ], 
   "line" -> 504, "sessionID" -> 24559627369006315820, "byteCount" -> 1548368,
    "size" -> 5, "stored" -> False, "expr" -> 
   Missing["NotAvailable", "NewSessionID"], "wrap" -> OutputSizeLimit`Defer, 
   "version" -> 1|>,
  "OutputSizeLimitTemplate"]], "Output",
 CellChangeTimes->{3.89283232028786*^9, 3.892832427414679*^9, 
  3.892833267693081*^9, 3.892833300597105*^9, 3.892901182057775*^9, 
  3.892905897982676*^9},
 CellLabel->
  "Out[504]=",ExpressionUUID->"47736f9f-574a-41c4-98f5-e928fa95059f"],

Cell[BoxData["16128"], "Output",
 CellChangeTimes->{3.89283232028786*^9, 3.892832427414679*^9, 
  3.892833267693081*^9, 3.892833300597105*^9, 3.892901182057775*^9, 
  3.892905898041173*^9},
 CellLabel->
  "Out[505]=",ExpressionUUID->"bec412c0-f525-4ec1-badd-ab44b01c82a6"],

Cell[BoxData[
 TemplateBox[<|"shortenedBoxes" -> TagBox[
     RowBox[{"{", 
       RowBox[{
         RowBox[{"{", 
           
           RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6", ",",
              "7", ",", "8", ",", "9"}], "}"}], ",", 
         RowBox[{"{", 
           
           RowBox[{"1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6", ",",
              "7", ",", "8", ",", "52"}], "}"}], ",", 
         TemplateBox[{"90605"}, "OutputSizeLimit`Skeleton"], ",", 
         RowBox[{"{", 
           
           RowBox[{"57", ",", "58", ",", "78", ",", "79", ",", "139", ",", 
             "140", ",", "141", ",", "144", ",", "147", ",", "148", ",", 
             "149", ",", "153", ",", "154", ",", "174", ",", "175", ",", 
             "197", ",", "198", ",", "199", ",", "200", ",", "201", ",", 
             "202", ",", "203", ",", "204", ",", "205", ",", "206", ",", 
             "243", ",", "245", ",", "246", ",", "247", ",", "257", ",", 
             "258", ",", "302", ",", "303", ",", "304", ",", "306", ",", 
             "307", ",", "308", ",", "309", ",", "310", ",", "315", ",", 
             "316", ",", "317", ",", "319", ",", "320", ",", "321", ",", 
             "346", ",", "348", ",", "354", ",", "355"}], "}"}]}], "}"}], 
     Short[#, 5]& ], "line" -> 506, "sessionID" -> 24559627369006315820, 
   "byteCount" -> 26976912, "size" -> 5, "stored" -> False, "expr" -> 
   Missing["NotAvailable", "NewSessionID"], "wrap" -> OutputSizeLimit`Defer, 
   "version" -> 1|>,
  "OutputSizeLimitTemplate"]], "Output",
 CellChangeTimes->{3.89283232028786*^9, 3.892832427414679*^9, 
  3.892833267693081*^9, 3.892833300597105*^9, 3.892901182057775*^9, 
  3.892905900956833*^9},
 CellLabel->
  "Out[506]=",ExpressionUUID->"f635ad0b-290a-4b78-b53d-435fc73627c8"],

Cell[BoxData["90608"], "Output",
 CellChangeTimes->{3.89283232028786*^9, 3.892832427414679*^9, 
  3.892833267693081*^9, 3.892833300597105*^9, 3.892901182057775*^9, 
  3.892905901019512*^9},
 CellLabel->
  "Out[507]=",ExpressionUUID->"1105132f-0fff-48d1-b595-9ad27e76cb1f"],

Cell[BoxData["49"], "Output",
 CellChangeTimes->{3.89283232028786*^9, 3.892832427414679*^9, 
  3.892833267693081*^9, 3.892833300597105*^9, 3.892901182057775*^9, 
  3.892905901029306*^9},
 CellLabel->
  "Out[508]=",ExpressionUUID->"3a52ba72-d5f2-48c5-aae1-985bd3336494"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"planarArrays", "=", 
   RowBox[{"ParallelMap", "[", 
    RowBox[{
     RowBox[{"Function", "[", 
      RowBox[{"sl", ",", 
       RowBox[{
        RowBox[{
         RowBox[{"polearrays", "[", 
          RowBox[{"[", "sl", "]"}], "]"}], "//", "Transpose"}], "//", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"Union", "@", 
            RowBox[{"Cases", "[", 
             RowBox[{"#", ",", "_es", ",", "Infinity"}], "]"}]}], "&"}], "/@",
           "#"}], "&"}]}]}], "]"}], ",", 
     RowBox[{"cliques", "[", 
      RowBox[{"[", 
       RowBox[{";;", ";;", 
        RowBox[{"10", "^", "0"}]}], "]"}], "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Map", "[", 
  RowBox[{"Length", ",", "%", ",", 
   RowBox[{"{", "2", "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"%", "//", "Union"}]}], "Input",
 CellChangeTimes->{{3.8929058960525837`*^9, 3.892905919780052*^9}},
 CellLabel->
  "In[518]:=",ExpressionUUID->"5e266b20-59d8-49bd-802a-28eafa83e115"],

Cell[BoxData[
 TemplateBox[<|"shortenedBoxes" -> TagBox[
     RowBox[{"{", 
       RowBox[{
         RowBox[{"{", 
           
           RowBox[{"3", ",", "3", ",", "3", ",", "3", ",", "3", ",", "3", ",",
              "3", ",", "3", ",", "3", ",", "3", ",", "3", ",", "3", ",", "3",
              ",", "3", ",", "3", ",", "3", ",", "3", ",", "3", ",", "3", ",",
              "3", ",", "3", ",", "3", ",", "3", ",", "3", ",", "3", ",", "3",
              ",", "3", ",", "3"}], "}"}], ",", 
         RowBox[{"{", 
           
           RowBox[{"3", ",", "3", ",", "3", ",", "3", ",", "3", ",", "3", ",",
              "3", ",", "3", ",", "3", ",", "3", ",", "3", ",", "3", ",", "3",
              ",", "3", ",", "3", ",", "3", ",", "3", ",", "3", ",", "3", ",",
              "3", ",", "3", ",", "3", ",", "3", ",", "3", ",", "3", ",", "3",
              ",", "3", ",", "3"}], "}"}], ",", 
         TemplateBox[{"90604"}, "OutputSizeLimit`Skeleton"], ",", 
         RowBox[{"{", 
           
           RowBox[{"3", ",", "3", ",", "3", ",", "3", ",", "3", ",", "3", ",",
              "3", ",", "3", ",", "3", ",", "3", ",", "3", ",", "3", ",", "3",
              ",", "3", ",", "3", ",", "3", ",", "3", ",", "3", ",", "3", ",",
              "3", ",", "3", ",", "3", ",", "3", ",", "3", ",", "3", ",", "3",
              ",", "3", ",", "3"}], "}"}], ",", 
         RowBox[{"{", 
           
           RowBox[{"3", ",", "3", ",", "3", ",", "3", ",", "3", ",", "3", ",",
              "3", ",", "3", ",", "3", ",", "3", ",", "3", ",", "3", ",", "3",
              ",", "3", ",", "3", ",", "3", ",", "3", ",", "3", ",", "3", ",",
              "3", ",", "3", ",", "3", ",", "3", ",", "3", ",", "3", ",", "3",
              ",", "3", ",", "3"}], "}"}]}], "}"}], Short[#, 5]& ], "line" -> 
   519, "sessionID" -> 24559627369006315820, "byteCount" -> 65962704, "size" -> 
   5, "stored" -> False, "expr" -> Missing["NotAvailable", "NewSessionID"], 
   "wrap" -> OutputSizeLimit`Defer, "version" -> 1|>,
  "OutputSizeLimitTemplate"]], "Output",
 CellChangeTimes->{{3.892905901427575*^9, 3.892905940305431*^9}},
 CellLabel->
  "Out[519]=",ExpressionUUID->"0209aafe-7a15-49a6-83ed-5612c97a798d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
   "3", ",", "3", ",", "3", ",", "3", ",", "3", ",", "3", ",", "3", ",", "3", 
    ",", "3", ",", "3", ",", "3", ",", "3", ",", "3", ",", "3", ",", "3", ",",
     "3", ",", "3", ",", "3", ",", "3", ",", "3", ",", "3", ",", "3", ",", 
    "3", ",", "3", ",", "3", ",", "3", ",", "3", ",", "3"}], "}"}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.892905901427575*^9, 3.892905940361252*^9}},
 CellLabel->
  "Out[520]=",ExpressionUUID->"f447fc38-3754-4c3c-abdd-3a3c31d51322"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["(4,9)", "Section",
 CellChangeTimes->{{3.892827344403123*^9, 3.892827346162279*^9}, {
   3.892832112208637*^9, 3.892832138053825*^9}, 3.892832177088982*^9, {
   3.892832361715913*^9, 3.892832362405851*^9}, {3.8928332518346157`*^9, 
   3.892833253823247*^9}, 3.892833286825706*^9, 3.8928333801396093`*^9, {
   3.89284831507493*^9, 
   3.892848323107093*^9}},ExpressionUUID->"b07d7029-0cbc-4104-b9bc-\
f73a5d225e07"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"kk", "=", "4"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"n", "=", "9"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"SetDirectory", "@", 
  RowBox[{"NotebookDirectory", "[", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"polesseed", "=", " ", 
  RowBox[{
  "Import", "[", "\"\<poles49seed.m\>\"", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"polesseed", "=", 
   RowBox[{"polesseed", "/.", 
    RowBox[{"Association", "[", 
     RowBox[{
      RowBox[{"Variables", "@", "polesseed"}], "//", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"#", "->", 
          RowBox[{"s", "@@", 
           RowBox[{"ToExpression", "/@", " ", 
            RowBox[{
             RowBox[{"StringSplit", "[", 
              RowBox[{
               RowBox[{"ToString", "@", "#"}], ",", "\"\<\>\""}], "]"}], "[", 
             
             RowBox[{"[", 
              RowBox[{"2", ";;"}], "]"}], "]"}]}]}]}], "&"}], "/@", "#"}], 
       "&"}]}], "]"}]}]}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Length", "@", "polesseed"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"poles", "=", 
   RowBox[{"Sequence", "@@@", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"polesseed", "/.", 
       RowBox[{
        RowBox[{"s", "@", "i__"}], ":>", " ", 
        RowBox[{"s", "@@", 
         RowBox[{"Mod", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"{", "i", "}"}], "+", "j"}], ",", "n", ",", "1"}], 
          "]"}]}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "n"}], "}"}]}], "]"}]}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Length", "@", "poles"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.892827349397667*^9, 3.892827384035911*^9}, {
   3.8928274480766077`*^9, 3.892827455136896*^9}, {3.8928283106476593`*^9, 
   3.892828330271647*^9}, 3.892828389726883*^9, {3.892828989928388*^9, 
   3.892828992194862*^9}, {3.8928296588458548`*^9, 3.892829668175683*^9}, {
   3.892830151028164*^9, 3.8928301529184732`*^9}, {3.892832100572484*^9, 
   3.892832140105391*^9}, {3.892832180523396*^9, 3.892832217940949*^9}, {
   3.89283236470566*^9, 3.892832365370637*^9}, {3.8928332553671093`*^9, 
   3.8928332569580793`*^9}, 3.892833290698985*^9, 3.8928333838957148`*^9, {
   3.8928335857573757`*^9, 3.8928336007719*^9}, 3.892848408553708*^9, {
   3.8928484408408623`*^9, 3.892848574903853*^9}},
 CellLabel->
  "In[786]:=",ExpressionUUID->"868d3778-f2f0-43a1-9f11-2323108b876d"],

Cell[BoxData["\<\"/Users/yzhang/Desktop/planar49/anc2pole\"\>"], "Output",
 CellChangeTimes->{{3.892827362093483*^9, 3.892827384525628*^9}, 
   3.892827455556061*^9, {3.892828327525919*^9, 3.892828330462021*^9}, 
   3.892828390032934*^9, 3.892828843661902*^9, 3.892828992490695*^9, 
   3.892829088041325*^9, 3.892829231371608*^9, {3.892829661267398*^9, 
   3.892829668529655*^9}, 3.8928301531438093`*^9, 3.8928301877750196`*^9, 
   3.892832011415309*^9, 3.892832081813936*^9, {3.892832116490469*^9, 
   3.8928321405367804`*^9}, 3.8928321810315313`*^9, 3.892832218504725*^9, 
   3.892832365862832*^9, 3.892833257386446*^9, 3.8928332911244497`*^9, 
   3.89283338434997*^9, 3.892833484045054*^9, 3.892833601575029*^9, 
   3.892835968016797*^9, 3.892838078245605*^9, 3.892848325786175*^9, 
   3.892848575145656*^9, 3.892901251607802*^9, 3.89290650899583*^9, 
   3.8930032638833303`*^9, 3.893003740675791*^9, 3.893004599352152*^9},
 CellLabel->
  "Out[788]=",ExpressionUUID->"235c8631-0ef3-4ac8-b016-d6485b68b483"],

Cell[BoxData[
 TemplateBox[<|"shortenedBoxes" -> TagBox[
     RowBox[{"{", 
       RowBox[{"s1239", ",", 
         TemplateBox[{"2153"}, "OutputSizeLimit`Skeleton"], ",", 
         RowBox[{
           RowBox[{"4", " ", "s1234"}], "+", 
           RowBox[{"4", " ", "s1235"}], "+", 
           RowBox[{"4", " ", "s1236"}], "+", 
           RowBox[{"4", " ", "s1237"}], "+", 
           RowBox[{"7", " ", "s1238"}], "+", 
           RowBox[{"8", " ", "s1239"}], "+", 
           RowBox[{"3", " ", "s1245"}], "+", 
           RowBox[{"3", " ", "s1246"}], "+", 
           RowBox[{"3", " ", "s1247"}], "+", 
           RowBox[{"6", " ", "s1248"}], "+", 
           RowBox[{"7", " ", "s1249"}], "+", 
           RowBox[{"3", " ", "s1256"}], "+", 
           RowBox[{"3", " ", "s1257"}], "+", 
           RowBox[{"6", " ", "s1258"}], "+", 
           TemplateBox[{"65"}, "OutputSizeLimit`Skeleton"], "+", "s3678", "+",
            "s3679", "+", 
           RowBox[{"4", " ", "s3689"}], "+", 
           RowBox[{"6", " ", "s3789"}], "+", 
           RowBox[{"3", " ", "s4589"}], "+", "s4678", "+", "s4679", "+", 
           RowBox[{"4", " ", "s4689"}], "+", 
           RowBox[{"6", " ", "s4789"}], "+", 
           RowBox[{"3", " ", "s5678"}], "+", 
           RowBox[{"3", " ", "s5679"}], "+", 
           RowBox[{"6", " ", "s5689"}], "+", 
           RowBox[{"6", " ", "s5789"}], "+", 
           RowBox[{"7", " ", "s6789"}]}]}], "}"}], Short[#, 5]& ], "line" -> 
   789, "sessionID" -> 24560138743430450758, "byteCount" -> 8545984, "size" -> 
   5, "stored" -> False, "expr" -> Missing["NotStored"], "wrap" -> 
   OutputSizeLimit`Defer, "version" -> 1|>,
  "OutputSizeLimitTemplate"]], "Output",
 CellChangeTimes->{{3.892827362093483*^9, 3.892827384525628*^9}, 
   3.892827455556061*^9, {3.892828327525919*^9, 3.892828330462021*^9}, 
   3.892828390032934*^9, 3.892828843661902*^9, 3.892828992490695*^9, 
   3.892829088041325*^9, 3.892829231371608*^9, {3.892829661267398*^9, 
   3.892829668529655*^9}, 3.8928301531438093`*^9, 3.8928301877750196`*^9, 
   3.892832011415309*^9, 3.892832081813936*^9, {3.892832116490469*^9, 
   3.8928321405367804`*^9}, 3.8928321810315313`*^9, 3.892832218504725*^9, 
   3.892832365862832*^9, 3.892833257386446*^9, 3.8928332911244497`*^9, 
   3.89283338434997*^9, 3.892833484045054*^9, 3.892833601575029*^9, 
   3.892835968016797*^9, 3.892838078245605*^9, 3.892848325786175*^9, 
   3.892848575145656*^9, 3.892901251607802*^9, 3.89290650899583*^9, 
   3.8930032638833303`*^9, 3.893003740675791*^9, 3.893004599862379*^9},
 CellLabel->
  "Out[789]=",ExpressionUUID->"abd7dd73-b0be-4b98-a63f-bad7459497b9"],

Cell[BoxData[
 TemplateBox[<|"shortenedBoxes" -> TagBox[
     RowBox[{"{", 
       RowBox[{
         RowBox[{"s", "[", 
           RowBox[{"1", ",", "2", ",", "3", ",", "9"}], "]"}], ",", 
         TemplateBox[{"2153"}, "OutputSizeLimit`Skeleton"], ",", 
         RowBox[{
           RowBox[{"4", " ", 
             RowBox[{"s", "[", 
               RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "]"}]}], "+", 
           RowBox[{"4", " ", 
             RowBox[{"s", "[", 
               RowBox[{"1", ",", "2", ",", "3", ",", "5"}], "]"}]}], "+", 
           RowBox[{"4", " ", 
             RowBox[{"s", "[", 
               RowBox[{"1", ",", "2", ",", "3", ",", "6"}], "]"}]}], "+", 
           RowBox[{"4", " ", 
             RowBox[{"s", "[", 
               RowBox[{"1", ",", "2", ",", "3", ",", "7"}], "]"}]}], "+", 
           RowBox[{"7", " ", 
             RowBox[{"s", "[", 
               RowBox[{"1", ",", "2", ",", "3", ",", "8"}], "]"}]}], "+", 
           RowBox[{"8", " ", 
             RowBox[{"s", "[", 
               RowBox[{"1", ",", "2", ",", "3", ",", "9"}], "]"}]}], "+", 
           RowBox[{"3", " ", 
             RowBox[{"s", "[", 
               RowBox[{"1", ",", "2", ",", "4", ",", "5"}], "]"}]}], "+", 
           RowBox[{"3", " ", 
             RowBox[{"s", "[", 
               RowBox[{"1", ",", "2", ",", "4", ",", "6"}], "]"}]}], "+", 
           TemplateBox[{"77"}, "OutputSizeLimit`Skeleton"], "+", 
           RowBox[{"s", "[", 
             RowBox[{"4", ",", "6", ",", "7", ",", "9"}], "]"}], "+", 
           RowBox[{"4", " ", 
             RowBox[{"s", "[", 
               RowBox[{"4", ",", "6", ",", "8", ",", "9"}], "]"}]}], "+", 
           RowBox[{"6", " ", 
             RowBox[{"s", "[", 
               RowBox[{"4", ",", "7", ",", "8", ",", "9"}], "]"}]}], "+", 
           RowBox[{"3", " ", 
             RowBox[{"s", "[", 
               RowBox[{"5", ",", "6", ",", "7", ",", "8"}], "]"}]}], "+", 
           RowBox[{"3", " ", 
             RowBox[{"s", "[", 
               RowBox[{"5", ",", "6", ",", "7", ",", "9"}], "]"}]}], "+", 
           RowBox[{"6", " ", 
             RowBox[{"s", "[", 
               RowBox[{"5", ",", "6", ",", "8", ",", "9"}], "]"}]}], "+", 
           RowBox[{"6", " ", 
             RowBox[{"s", "[", 
               RowBox[{"5", ",", "7", ",", "8", ",", "9"}], "]"}]}], "+", 
           RowBox[{"7", " ", 
             RowBox[{"s", "[", 
               RowBox[{"6", ",", "7", ",", "8", ",", "9"}], "]"}]}]}]}], 
       "}"}], Short[#, 5]& ], "line" -> 790, "sessionID" -> 
   24560138743430450758, "byteCount" -> 31618112, "size" -> 5, "stored" -> 
   False, "expr" -> Missing["NotStored"], "wrap" -> OutputSizeLimit`Defer, 
   "version" -> 1|>,
  "OutputSizeLimitTemplate"]], "Output",
 CellChangeTimes->{{3.892827362093483*^9, 3.892827384525628*^9}, 
   3.892827455556061*^9, {3.892828327525919*^9, 3.892828330462021*^9}, 
   3.892828390032934*^9, 3.892828843661902*^9, 3.892828992490695*^9, 
   3.892829088041325*^9, 3.892829231371608*^9, {3.892829661267398*^9, 
   3.892829668529655*^9}, 3.8928301531438093`*^9, 3.8928301877750196`*^9, 
   3.892832011415309*^9, 3.892832081813936*^9, {3.892832116490469*^9, 
   3.8928321405367804`*^9}, 3.8928321810315313`*^9, 3.892832218504725*^9, 
   3.892832365862832*^9, 3.892833257386446*^9, 3.8928332911244497`*^9, 
   3.89283338434997*^9, 3.892833484045054*^9, 3.892833601575029*^9, 
   3.892835968016797*^9, 3.892838078245605*^9, 3.892848325786175*^9, 
   3.892848575145656*^9, 3.892901251607802*^9, 3.89290650899583*^9, 
   3.8930032638833303`*^9, 3.893003740675791*^9, 3.893004601370695*^9},
 CellLabel->
  "Out[790]=",ExpressionUUID->"e3b52f34-4c11-4437-a853-ea362ff4cfd3"],

Cell[BoxData["2155"], "Output",
 CellChangeTimes->{{3.892827362093483*^9, 3.892827384525628*^9}, 
   3.892827455556061*^9, {3.892828327525919*^9, 3.892828330462021*^9}, 
   3.892828390032934*^9, 3.892828843661902*^9, 3.892828992490695*^9, 
   3.892829088041325*^9, 3.892829231371608*^9, {3.892829661267398*^9, 
   3.892829668529655*^9}, 3.8928301531438093`*^9, 3.8928301877750196`*^9, 
   3.892832011415309*^9, 3.892832081813936*^9, {3.892832116490469*^9, 
   3.8928321405367804`*^9}, 3.8928321810315313`*^9, 3.892832218504725*^9, 
   3.892832365862832*^9, 3.892833257386446*^9, 3.8928332911244497`*^9, 
   3.89283338434997*^9, 3.892833484045054*^9, 3.892833601575029*^9, 
   3.892835968016797*^9, 3.892838078245605*^9, 3.892848325786175*^9, 
   3.892848575145656*^9, 3.892901251607802*^9, 3.89290650899583*^9, 
   3.8930032638833303`*^9, 3.893003740675791*^9, 3.893004601444219*^9},
 CellLabel->
  "Out[791]=",ExpressionUUID->"f65ff098-0bbc-4592-a212-250118db873f"],

Cell[BoxData[
 TemplateBox[<|"shortenedBoxes" -> TagBox[
     RowBox[{"{", 
       RowBox[{
         RowBox[{"s", "[", 
           RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "]"}], ",", 
         TemplateBox[{"19393"}, "OutputSizeLimit`Skeleton"], ",", 
         RowBox[{
           RowBox[{"4", " ", 
             RowBox[{"s", "[", 
               RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "]"}]}], "+", 
           RowBox[{"4", " ", 
             RowBox[{"s", "[", 
               RowBox[{"1", ",", "2", ",", "3", ",", "5"}], "]"}]}], "+", 
           RowBox[{"4", " ", 
             RowBox[{"s", "[", 
               RowBox[{"1", ",", "2", ",", "3", ",", "6"}], "]"}]}], "+", 
           RowBox[{"4", " ", 
             RowBox[{"s", "[", 
               RowBox[{"1", ",", "2", ",", "3", ",", "7"}], "]"}]}], "+", 
           RowBox[{"7", " ", 
             RowBox[{"s", "[", 
               RowBox[{"1", ",", "2", ",", "3", ",", "8"}], "]"}]}], "+", 
           RowBox[{"8", " ", 
             RowBox[{"s", "[", 
               RowBox[{"1", ",", "2", ",", "3", ",", "9"}], "]"}]}], "+", 
           RowBox[{"3", " ", 
             RowBox[{"s", "[", 
               RowBox[{"1", ",", "2", ",", "4", ",", "5"}], "]"}]}], "+", 
           RowBox[{"3", " ", 
             RowBox[{"s", "[", 
               RowBox[{"1", ",", "2", ",", "4", ",", "6"}], "]"}]}], "+", 
           TemplateBox[{"77"}, "OutputSizeLimit`Skeleton"], "+", 
           RowBox[{"s", "[", 
             RowBox[{"4", ",", "6", ",", "7", ",", "9"}], "]"}], "+", 
           RowBox[{"4", " ", 
             RowBox[{"s", "[", 
               RowBox[{"4", ",", "6", ",", "8", ",", "9"}], "]"}]}], "+", 
           RowBox[{"6", " ", 
             RowBox[{"s", "[", 
               RowBox[{"4", ",", "7", ",", "8", ",", "9"}], "]"}]}], "+", 
           RowBox[{"3", " ", 
             RowBox[{"s", "[", 
               RowBox[{"5", ",", "6", ",", "7", ",", "8"}], "]"}]}], "+", 
           RowBox[{"3", " ", 
             RowBox[{"s", "[", 
               RowBox[{"5", ",", "6", ",", "7", ",", "9"}], "]"}]}], "+", 
           RowBox[{"6", " ", 
             RowBox[{"s", "[", 
               RowBox[{"5", ",", "6", ",", "8", ",", "9"}], "]"}]}], "+", 
           RowBox[{"6", " ", 
             RowBox[{"s", "[", 
               RowBox[{"5", ",", "7", ",", "8", ",", "9"}], "]"}]}], "+", 
           RowBox[{"7", " ", 
             RowBox[{"s", "[", 
               RowBox[{"6", ",", "7", ",", "8", ",", "9"}], "]"}]}]}]}], 
       "}"}], Short[#, 5]& ], "line" -> 792, "sessionID" -> 
   24560138743430450758, "byteCount" -> 284561576, "size" -> 5, "stored" -> 
   False, "expr" -> Missing["NotStored"], "wrap" -> OutputSizeLimit`Defer, 
   "version" -> 1|>,
  "OutputSizeLimitTemplate"]], "Output",
 CellChangeTimes->{{3.892827362093483*^9, 3.892827384525628*^9}, 
   3.892827455556061*^9, {3.892828327525919*^9, 3.892828330462021*^9}, 
   3.892828390032934*^9, 3.892828843661902*^9, 3.892828992490695*^9, 
   3.892829088041325*^9, 3.892829231371608*^9, {3.892829661267398*^9, 
   3.892829668529655*^9}, 3.8928301531438093`*^9, 3.8928301877750196`*^9, 
   3.892832011415309*^9, 3.892832081813936*^9, {3.892832116490469*^9, 
   3.8928321405367804`*^9}, 3.8928321810315313`*^9, 3.892832218504725*^9, 
   3.892832365862832*^9, 3.892833257386446*^9, 3.8928332911244497`*^9, 
   3.89283338434997*^9, 3.892833484045054*^9, 3.892833601575029*^9, 
   3.892835968016797*^9, 3.892838078245605*^9, 3.892848325786175*^9, 
   3.892848575145656*^9, 3.892901251607802*^9, 3.89290650899583*^9, 
   3.8930032638833303`*^9, 3.893003740675791*^9, 3.893004618923156*^9},
 CellLabel->
  "Out[792]=",ExpressionUUID->"be80258f-83a9-4f89-b7fb-527ff720c70d"],

Cell[BoxData["19395"], "Output",
 CellChangeTimes->{{3.892827362093483*^9, 3.892827384525628*^9}, 
   3.892827455556061*^9, {3.892828327525919*^9, 3.892828330462021*^9}, 
   3.892828390032934*^9, 3.892828843661902*^9, 3.892828992490695*^9, 
   3.892829088041325*^9, 3.892829231371608*^9, {3.892829661267398*^9, 
   3.892829668529655*^9}, 3.8928301531438093`*^9, 3.8928301877750196`*^9, 
   3.892832011415309*^9, 3.892832081813936*^9, {3.892832116490469*^9, 
   3.8928321405367804`*^9}, 3.8928321810315313`*^9, 3.892832218504725*^9, 
   3.892832365862832*^9, 3.892833257386446*^9, 3.8928332911244497`*^9, 
   3.89283338434997*^9, 3.892833484045054*^9, 3.892833601575029*^9, 
   3.892835968016797*^9, 3.892838078245605*^9, 3.892848325786175*^9, 
   3.892848575145656*^9, 3.892901251607802*^9, 3.89290650899583*^9, 
   3.8930032638833303`*^9, 3.893003740675791*^9, 3.893004618994046*^9},
 CellLabel->
  "Out[793]=",ExpressionUUID->"dc992e6a-7c53-4ebe-8707-bfa8253d2f32"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{"SetAttributes", "[", 
  RowBox[{"s", ",", "Orderless"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SetAttributes", "[", 
   RowBox[{"es", ",", "Orderless"}], "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"hardproj", "=", 
    RowBox[{"Function", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"sl", ",", "ihard"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"Block", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "ihardlist", ",", "esbasis", ",", "sl1", ",", "esbasissol", ",", 
          "x"}], "}"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"ihardlist", "=", 
          RowBox[{"Complement", "[", 
           RowBox[{
            RowBox[{"Range", "@", "n"}], ",", "ihard"}], " ", "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"esbasis", "=", 
          RowBox[{
           RowBox[{
            RowBox[{"es", "@@", 
             RowBox[{"ihardlist", "[", 
              RowBox[{"[", 
               RowBox[{
                RowBox[{"#", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], ";;", 
                RowBox[{"#", "[", 
                 RowBox[{"[", 
                  RowBox[{"-", "1"}], "]"}], "]"}]}], "]"}], "]"}]}], "&"}], "/@",
            " ", 
           RowBox[{"Complement", "[", 
            RowBox[{
             RowBox[{"Subsets", "[", 
              RowBox[{
               RowBox[{"Range", "@", 
                RowBox[{"Length", "@", 
                 RowBox[{"ihardlist", "[", 
                  RowBox[{"[", 
                   RowBox[{";;", 
                    RowBox[{"-", "2"}]}], "]"}], "]"}]}]}], ",", 
               RowBox[{"{", "2", "}"}]}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"{", 
               RowBox[{"1", ",", 
                RowBox[{"Length", "@", 
                 RowBox[{"ihardlist", "[", 
                  RowBox[{"[", 
                   RowBox[{";;", 
                    RowBox[{"-", "2"}]}], "]"}], "]"}]}]}], "}"}], "}"}]}], 
            "]"}]}]}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
         RowBox[{"sl1", "=", 
          RowBox[{"sl", "/.", 
           RowBox[{
            RowBox[{"s", "@", "i__"}], ":>", " ", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{"SubsetQ", "[", 
               RowBox[{
                RowBox[{"{", "i", "}"}], ",", "ihard"}], "]"}], ",", 
              RowBox[{"es", "@@", 
               RowBox[{"Complement", "[", 
                RowBox[{
                 RowBox[{"{", "i", "}"}], ",", "ihard"}], "]"}]}], ",", "0"}],
              "]"}]}]}]}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
         
         RowBox[{"esbasissol", "=", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"sl1", "-", 
                RowBox[{"esbasis", ".", 
                 RowBox[{"Array", "[", 
                  RowBox[{"x", ",", 
                   RowBox[{"Length", "@", "esbasis"}]}], "]"}]}]}], "/.", 
               RowBox[{
                RowBox[{"es", "@", "i__"}], ":>", 
                RowBox[{"Plus", "@@", 
                 RowBox[{"es", "@@@", " ", 
                  RowBox[{"Subsets", "[", 
                   RowBox[{
                    RowBox[{"{", "i", "}"}], ",", 
                    RowBox[{"{", "2", "}"}]}], "]"}]}]}]}]}], "/.", 
              RowBox[{
               RowBox[{"es", "[", 
                RowBox[{"i_", ",", 
                 RowBox[{"ihardlist", "[", 
                  RowBox[{"[", 
                   RowBox[{"-", "1"}], "]"}], "]"}]}], "]"}], ":>", 
               RowBox[{
                RowBox[{"-", 
                 RowBox[{"Sum", "[", 
                  RowBox[{
                   RowBox[{"es", "[", 
                    RowBox[{"i", ",", "j"}], "]"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"j", ",", 
                    RowBox[{"Complement", "[", 
                    RowBox[{"ihardlist", "  ", ",", 
                    RowBox[{"{", "i", "}"}]}], "]"}]}], "}"}]}], "]"}]}], "+", 
                RowBox[{"es", "[", 
                 RowBox[{"i", ",", 
                  RowBox[{"ihardlist", "[", 
                   RowBox[{"[", 
                    RowBox[{"-", "1"}], "]"}], "]"}]}], "]"}]}]}]}], "/.", 
             RowBox[{
              RowBox[{"es", "[", 
               RowBox[{
                RowBox[{"ihardlist", "[", 
                 RowBox[{"[", 
                  RowBox[{"-", "3"}], "]"}], "]"}], ",", 
                RowBox[{"ihardlist", "[", 
                 RowBox[{"[", 
                  RowBox[{"-", "2"}], "]"}], "]"}]}], "]"}], ":>", 
              RowBox[{
               RowBox[{"-", 
                RowBox[{"Sum", "[", 
                 RowBox[{
                  RowBox[{"es", "@@", "j"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"j", ",", 
                    RowBox[{"Subsets", "[", 
                    RowBox[{
                    RowBox[{"ihardlist", "[", 
                    RowBox[{"[", 
                    RowBox[{";;", 
                    RowBox[{"-", "2"}]}], "]"}], "]"}], "  ", ",", 
                    RowBox[{"{", "2", "}"}]}], "]"}]}], "}"}]}], "]"}]}], "+", 
               RowBox[{"es", "[", 
                RowBox[{
                 RowBox[{"ihardlist", "[", 
                  RowBox[{"[", 
                   RowBox[{"-", "3"}], "]"}], "]"}], ",", 
                 RowBox[{"ihardlist", "[", 
                  RowBox[{"[", 
                   RowBox[{"-", "2"}], "]"}], "]"}]}], "]"}]}]}]}], "//", 
            RowBox[{
             RowBox[{
              RowBox[{"List", "@@", 
               RowBox[{"Collect", "[", 
                RowBox[{"#", ",", "_es"}], "]"}]}], "/.", 
              RowBox[{"_es", "->", "1"}]}], "&"}]}], "//", 
           RowBox[{
            RowBox[{"Solve", "[", 
             RowBox[{"#", "==", "0"}], "]"}], "&"}]}]}], ";", 
         "\[IndentingNewLine]", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"esbasis", ".", 
           RowBox[{"Array", "[", 
            RowBox[{"x", ",", 
             RowBox[{"Length", "@", "esbasis"}]}], "]"}]}], "/.", 
          RowBox[{"esbasissol", "[", 
           RowBox[{"[", "1", "]"}], "]"}]}]}]}], "]"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Clear", "@", "compatibleFD"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"SetAttributes", "[", 
  RowBox[{"compatibleFD", ",", "Orderless"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"compatibleFD", " ", "[", 
   RowBox[{"0", ",", "i2__"}], "]"}], ":=", "True"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"compatibleFD", "[", 
   RowBox[{
    RowBox[{"i11_.", 
     RowBox[{"es", "@", "i1__"}]}], ",", 
    RowBox[{"i22_.", " ", 
     RowBox[{"es", "@", "i2__"}]}]}], "]"}], ":=", 
  RowBox[{"If", "[", "  ", 
   RowBox[{
    RowBox[{
     RowBox[{"SubsetQ", "[", 
      RowBox[{
       RowBox[{"{", "i1", "}"}], ",", 
       RowBox[{"{", "i2", "}"}]}], "]"}], "||", "  ", 
     RowBox[{"SubsetQ", "[", 
      RowBox[{
       RowBox[{"{", "i2", "}"}], ",", 
       RowBox[{"{", "i1", "}"}]}], "]"}], "||", " ", 
     RowBox[{"!", 
      RowBox[{"IntersectingQ", "[", 
       RowBox[{
        RowBox[{"{", "i1", "}"}], ",", 
        RowBox[{"{", "i2", "}"}]}], "]"}]}]}], ",", "True", ",", "False"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"compatibleFD", "[", 
    RowBox[{
     RowBox[{"i11_.", 
      RowBox[{"es", "@", "i1__"}]}], ",", "i2_Plus"}], "]"}], ":=", 
   RowBox[{"And", "@@", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"compatibleFD", "[", " ", 
        RowBox[{
         RowBox[{"es", "@", "i1"}], ",", "#"}], "]"}], "&"}], "/@", 
      RowBox[{"List", "@@", "i2"}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"compatibleFD", "[", 
    RowBox[{"i1_Plus", ",", "i2_Plus"}], "]"}], ":=", 
   RowBox[{"And", "@@", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"compatibleFD", "[", " ", 
        RowBox[{"i1", ",", "#"}], "]"}], "&"}], "/@", 
      RowBox[{"List", "@@", "i2"}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"compatible", "[", 
    RowBox[{"array1_", ",", "array2_"}], "]"}], ":=", " ", 
   RowBox[{"Catch", "[", " ", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"compatibleFD", "@@", "#"}], "===", "False"}], ",", 
         RowBox[{"Throw", "@", "False"}]}], "]"}], "&"}], "/@", 
      RowBox[{"Transpose", "@", 
       RowBox[{"{", 
        RowBox[{"array1", ",", "array2"}], "}"}]}]}], ";", "True"}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.892829107762911*^9, 3.8928293053078957`*^9}, {
  3.892829335574605*^9, 3.892829566777763*^9}, {3.89282959849841*^9, 
  3.892830049434402*^9}, {3.892832019879986*^9, 3.892832072210454*^9}, {
  3.892832192152582*^9, 3.8928322219042397`*^9}},
 CellLabel->
  "In[722]:=",ExpressionUUID->"fe2fd430-8ac0-493f-b341-b3fb816c833a"],

Cell[CellGroupData[{

Cell["It may take 10 minutes.", "Subsection",
 CellChangeTimes->{{3.89283409687608*^9, 
  3.892834102560092*^9}},ExpressionUUID->"6761c7d0-f27b-416c-9187-\
f675c0549e8c"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"polearrays", "=", 
   RowBox[{"ParallelMap", "[", 
    RowBox[{
     RowBox[{"Function", "[", 
      RowBox[{"sl", ",", 
       RowBox[{
        RowBox[{"Function", "[", 
         RowBox[{"ihard", ",", 
          RowBox[{"hardproj", "[", 
           RowBox[{"sl", ",", "ihard"}], "]"}]}], "]"}], "/@", 
        RowBox[{"Subsets", "[", 
         RowBox[{
          RowBox[{"Range", "@", "n"}], ",", 
          RowBox[{"{", 
           RowBox[{"kk", "-", "2"}], "}"}]}], "]"}]}]}], "]"}], ",", 
     "poles"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Export", "[", 
   RowBox[{
    RowBox[{"\"\<planar_arrays_for_poles_\>\"", "<>", 
     RowBox[{"ToString", "@", "kk"}], "<>", 
     RowBox[{"ToString", "@", "n"}], "<>", "\"\<_seed.m\>\""}], ",", 
    "polearrays"}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.893005279611949*^9, 
  3.893005305930071*^9}},ExpressionUUID->"05cbf3a3-9249-4528-adfd-\
946e0d817380"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"polearraysseed", "=", 
    RowBox[{"ParallelMap", "[", 
     RowBox[{
      RowBox[{"Function", "[", 
       RowBox[{"sl", ",", 
        RowBox[{
         RowBox[{"Function", "[", 
          RowBox[{"ihard", ",", 
           RowBox[{"hardproj", "[", 
            RowBox[{"sl", ",", "ihard"}], "]"}]}], "]"}], "/@", 
         RowBox[{"Subsets", "[", 
          RowBox[{
           RowBox[{"Range", "@", "n"}], ",", 
           RowBox[{"{", 
            RowBox[{"kk", "-", "2"}], "}"}]}], "]"}]}]}], "]"}], ",", 
      "polesseed"}], "]"}]}], ";", "\[IndentingNewLine]", 
   RowBox[{"Export", "[", 
    RowBox[{
     RowBox[{"\"\<planar_arrays_for_poles_\>\"", "<>", 
      RowBox[{"ToString", "@", "kk"}], "<>", 
      RowBox[{"ToString", "@", "n"}], "<>", "\"\<_seed.m\>\""}], ",", 
     "polearraysseed"}], "]"}], ";"}], "*)"}]], "Input",ExpressionUUID->\
"bd6b6261-61a2-4b40-b86d-42ba46fe6ab5"]
}, Open  ]],

Cell[CellGroupData[{

Cell["It may take one day on laptop to get all compatible pairs.", \
"Subsection",
 CellChangeTimes->{{3.8928450982568283`*^9, 3.892845113506055*^9}, {
  3.8928454658014708`*^9, 3.8928454687172623`*^9}, {3.892845813040003*^9, 
  3.892845816948181*^9}, {3.89284870251619*^9, 3.89284870445608*^9}, {
  3.892849184501296*^9, 
  3.892849185643755*^9}},ExpressionUUID->"dee75fbc-1651-45b6-961c-\
24e14aafbaa3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{"Export", "[", 
     RowBox[{
      RowBox[{"\"\<polearrays/\>\"", "<>", 
       RowBox[{"ToString", "@", "i"}], "<>", "\"\<.m\>\""}], ",", 
      RowBox[{"polearrays", "[", 
       RowBox[{"[", "i", "]"}], "]"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", 
      RowBox[{"Length", "@", "polearrays"}], ",", 
      RowBox[{"10", "^", "0"}]}], "}"}]}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.8928381185262423`*^9, 3.892838180367278*^9}, 
   3.89284508137188*^9, 
   3.8928454913537807`*^9},ExpressionUUID->"7ed7f04f-fe0d-403d-90fa-\
8e18106238ea"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"compatiblepairspre", "=", 
    RowBox[{"Union", "@@", 
     RowBox[{"Map", "[", 
      RowBox[{
       RowBox[{"Function", "[", 
        RowBox[{"ii", ",", 
         RowBox[{"ParallelMap", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{"compatible", "[", 
               RowBox[{
                RowBox[{"Import", "[", 
                 RowBox[{"\"\<polearrays/\>\"", "<>", 
                  RowBox[{"ToString", "@", 
                   RowBox[{"#", "[", 
                    RowBox[{"[", "1", "]"}], "]"}]}], "<>", "\"\<.m\>\""}], 
                 "]"}], ",", 
                RowBox[{"Import", "[", 
                 RowBox[{"\"\<polearrays/\>\"", "<>", 
                  RowBox[{"ToString", "@", 
                   RowBox[{"#", "[", 
                    RowBox[{"[", "2", "]"}], "]"}]}], "<>", "\"\<.m\>\""}], 
                 "]"}]}], "]"}], ",", "#", ",", "Nothing"}], "]"}], "&"}], 
           ",", 
           RowBox[{"With", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"i", "=", "ii"}], "}"}], ",", 
             RowBox[{"Table", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"j", ",", "i"}], "}"}], ",", 
               RowBox[{"{", 
                RowBox[{"j", ",", 
                 RowBox[{"Min", "[", 
                  RowBox[{
                   RowBox[{"i", "-", "1"}], ",", 
                   RowBox[{"Length", "@", "polesseed"}]}], "]"}]}], "}"}]}], 
              "]"}]}], "]"}]}], "]"}]}], "]"}], ",", 
       RowBox[{"Range", "[", 
        RowBox[{"1", ",", 
         RowBox[{"Length", "@", "polearrays"}], ",", 
         RowBox[{"10", "^", "0"}]}], "]"}]}], "]"}]}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.892838199972043*^9, 3.8928383025552807`*^9}, {
   3.892840018269855*^9, 3.892840019431888*^9}, 3.892845076950119*^9, {
   3.892845494371234*^9, 3.892845501434299*^9}, 3.89284556854134*^9, {
   3.892848725101988*^9, 3.892848767520607*^9}, {3.892848799494763*^9, 
   3.892848823429387*^9}, {3.8928488608409863`*^9, 3.892848882196238*^9}, {
   3.892849009863967*^9, 3.8928490551068563`*^9}, {3.892849306648423*^9, 
   3.892849318693606*^9}},ExpressionUUID->"a453fd40-3049-4a76-a859-\
ab9aad09d36e"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"Compress", "@", "compatiblepairspre"}], ">>", 
   "\"\<compatiblepairsprec_49.m\>\""}], "*)"}]], "Input",
 CellChangeTimes->{{3.892849506894266*^9, 3.892849521355105*^9}, {
  3.8928506906407223`*^9, 
  3.8928507294333067`*^9}},ExpressionUUID->"8c53ee9c-5222-4d48-a1f7-\
633c301037b2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"compatiblepairspre", "=", 
   RowBox[{"Uncompress", "@", 
    RowBox[{"Import", "@", "\"\<compatiblepairsprec_49.m\>\""}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.8928507662952957`*^9, 3.8928507808668127`*^9}},
 CellLabel->
  "In[480]:=",ExpressionUUID->"1aaa456d-c74f-4dfd-b96d-7bfe096c18a6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"compatiblepairs", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Sequence", "@@@", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{
          RowBox[{"compatiblepairspre", "+", 
           RowBox[{
            RowBox[{"Length", "@", "polesseed"}], " ", "i"}]}], ",", 
          RowBox[{"Length", "@", "poles"}], ",", "1"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", 
          RowBox[{
           RowBox[{"Length", "@", "poles"}], "/", 
           RowBox[{"Length", "@", "polesseed"}]}]}], "}"}]}], "]"}]}], "//", 
     RowBox[{
      RowBox[{"Sort", "/@", "#"}], "&"}]}], "//", "Union"}]}], ";"}]], "Input",\

 CellLabel->
  "In[481]:=",ExpressionUUID->"91266193-31de-483d-bf6d-6ef3214dd1a0"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"compatiblepairs", "//", "Length"}]], "Input",
 CellChangeTimes->{{3.892849423001391*^9, 3.892849423911899*^9}},
 CellLabel->
  "In[482]:=",ExpressionUUID->"0a939698-ac65-478b-8d58-25e78fcf3eb5"],

Cell[BoxData["8833230"], "Output",
 CellChangeTimes->{3.892849424188451*^9, 3.892850801326313*^9, 
  3.892901399509177*^9},
 CellLabel->
  "Out[482]=",ExpressionUUID->"70b826f4-480b-45b0-a465-41122273e8db"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Lengthpolesseed", " ", "=", 
   RowBox[{"Length", "@", "polesseed"}]}], " "}], "\[IndentingNewLine]", 
 RowBox[{"Lengthpoles", "=", 
  RowBox[{"Length", "@", "poles"}]}]}], "Input",
 CellChangeTimes->{{3.89285012510353*^9, 3.892850144643723*^9}, {
  3.8928511146050863`*^9, 3.892851116300803*^9}},
 CellLabel->
  "In[485]:=",ExpressionUUID->"9fc2dd8f-9dca-4362-833f-9763c1080e9d"],

Cell[BoxData["2155"], "Output",
 CellChangeTimes->{3.8928511166360598`*^9, 3.892901399584909*^9, 
  3.892901458520755*^9},
 CellLabel->
  "Out[485]=",ExpressionUUID->"f5cf1419-d549-4b7a-9327-795d5748e2b5"],

Cell[BoxData["19395"], "Output",
 CellChangeTimes->{3.8928511166360598`*^9, 3.892901399584909*^9, 
  3.892901458533153*^9},
 CellLabel->
  "Out[486]=",ExpressionUUID->"ffa3bf14-63db-49ab-be5d-7ec9c267ceeb"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
It may take a week on a laptop to find all cliques. A computation in the \
cluster is suggested.\
\>", "Subsection",
 CellChangeTimes->{{3.892901469409968*^9, 
  3.892901508577317*^9}},ExpressionUUID->"0753937b-a035-444b-a0b0-\
721ae522e9cd"],

Cell[BoxData[
 RowBox[{
  RowBox[{"cliquespre", "=", 
   RowBox[{
    RowBox[{"ParallelTable", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"With", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"with", "=", 
          RowBox[{
           RowBox[{
            RowBox[{"FindClique", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{"Graph", "[", 
                 RowBox[{"UndirectedEdge", "@@@", 
                  RowBox[{"compatiblepairs", "[", 
                   RowBox[{"[", 
                    RowBox[{";;", ";;", 
                    RowBox[{"10", "^", "0"}]}], "]"}], "]"}]}], "]"}], ",", 
                "i"}], "}"}], ",", "\n", "Infinity", ",", "All"}], "]"}], "//", 
            RowBox[{
             RowBox[{"Sort", "/@", "#"}], "&"}]}], "//", "Sort"}]}], "}"}], 
        ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"Export", "[", 
          RowBox[{
           RowBox[{"\"\<cliquespre49f/\>\"", "<>", 
            RowBox[{"ToString", "@", "i"}], "<>", "\"\<.m\>\""}], ",", 
           "with"}], "]"}], ";", "with"}]}], "]"}], "\[IndentingNewLine]", 
      ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "Lengthpolesseed", ",", " ", 
        RowBox[{"10", "^", "0"}]}], "}"}]}], "]"}], "//", 
    RowBox[{
     RowBox[{"Union", "@@", "#"}], "&"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.89290275019401*^9, 3.8929027953519897`*^9}, {
  3.8929032190697727`*^9, 
  3.892903234404475*^9}},ExpressionUUID->"3f7a9818-cde2-43f8-9e33-\
ae78839aa97b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"cliquespreg", "=", 
   RowBox[{"cliquespre", "//", 
    RowBox[{
     RowBox[{"GatherBy", "[", 
      RowBox[{"#", ",", 
       RowBox[{
        RowBox[{"Sort", "@", " ", 
         RowBox[{"Mod", "[", 
          RowBox[{"#", ",", "Lengthpolesseed", ",", "1"}], "]"}]}], "&"}]}], 
      "]"}], "&"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.892903498889678*^9, 
  3.892903500807728*^9}},ExpressionUUID->"3e84cd84-c2bc-40e2-8953-\
a8817abe8281"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"cliques", "=", 
    RowBox[{
     RowBox[{"Sequence", "@@@", 
      RowBox[{"ParallelTable", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"Sequence", "@@@", 
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{"Mod", "[", 
              RowBox[{
               RowBox[{"cliquespreg1", "+", 
                RowBox[{"Lengthpolesseed", " ", "i"}]}], ",", "Lengthpoles", 
               ",", "1"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"i", ",", 
               RowBox[{"Lengthpoles", "/", "Lengthpolesseed"}]}], "}"}]}], 
            "]"}]}], "//", 
          RowBox[{
           RowBox[{"Sort", "/@", "#"}], "&"}]}], "//", "Union"}], ",", 
        RowBox[{"{", 
         RowBox[{"cliquespreg1", ",", 
          RowBox[{"cliquespreg", "[", 
           RowBox[{"[", 
            RowBox[{";;", ";;", 
             RowBox[{"10", "^", "0"}]}], "]"}], "]"}]}], "}"}]}], "]"}]}], "//",
      "Sort"}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Length", "@", "cliques"}]}], "Input",
 CellChangeTimes->{{3.892903517612589*^9, 3.8929035269227037`*^9}, {
   3.892903604008897*^9, 3.892903609416337*^9}, 
   3.8929037049330683`*^9},ExpressionUUID->"1a60199c-41e5-484e-8647-\
da7f71da97c7"]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Here is an example to recover some planar matrices of Feynman diagrams\
\>", "Subsection",
 CellChangeTimes->{{3.892902939002029*^9, 
  3.892902963525052*^9}},ExpressionUUID->"45e07a9e-3d85-43c1-8c8a-\
a816e62dac93"],

Cell[BoxData[{
 RowBox[{"planarArrays", "=", 
  RowBox[{"Map", "[", 
   RowBox[{
    RowBox[{"Function", "[", 
     RowBox[{"sl", ",", 
      RowBox[{
       RowBox[{
        RowBox[{"polearrays", "[", 
         RowBox[{"[", "sl", "]"}], "]"}], "//", "Transpose"}], "//", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"Union", "@", 
           RowBox[{"Cases", "[", 
            RowBox[{"#", ",", "_es", ",", "Infinity"}], "]"}]}], "&"}], "/@", 
         "#"}], "&"}]}]}], "]"}], ",", 
    RowBox[{"cliques", "[", 
     RowBox[{"[", 
      RowBox[{";;", ";;", 
       RowBox[{"10", "^", "5"}]}], "]"}], "]"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"Map", "[", 
  RowBox[{"Length", ",", "%", ",", 
   RowBox[{"{", "2", "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"%", "//", "Union"}]}], "Input",
 CellChangeTimes->{{3.892902973010169*^9, 
  3.892902980283164*^9}},ExpressionUUID->"6604fed9-8a55-4ebf-a78a-\
8524c71a514e"]
}, Open  ]]
}, Closed]]
},
WindowSize->{Full, Full},
WindowMargins->{{Automatic, 55}, {Automatic, 13}},
TaggingRules->{"TryRealOnly" -> False},
Magnification:>1.25 Inherited,
FrontEndVersion->"13.1 for Mac OS X x86 (64-bit) (June 16, 2022)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"cb1b5645-b7c0-4d66-b57a-a82a842c2f61"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 797, 15, 198, "Text",ExpressionUUID->"f21abe27-6103-4cd9-8f9b-ea74119a622e"],
Cell[CellGroupData[{
Cell[1380, 39, 150, 3, 105, "Section",ExpressionUUID->"7c58e685-cd63-4e03-8002-456a0ec884b7"],
Cell[CellGroupData[{
Cell[1555, 46, 160, 3, 84, "Subsection",ExpressionUUID->"e844ca2c-e3a6-4346-9857-6be8a8a6ea81"],
Cell[CellGroupData[{
Cell[1740, 53, 1096, 22, 208, "Input",ExpressionUUID->"4eec9606-5af3-4993-a796-68497951fded"],
Cell[2839, 77, 748, 11, 53, "Output",ExpressionUUID->"448e1998-1668-4d60-be0c-9f432d553f31"],
Cell[3590, 90, 4961, 131, 278, "Output",ExpressionUUID->"084d5dd1-7067-46aa-bbcf-4172e57434c8"],
Cell[8554, 223, 703, 11, 53, "Output",ExpressionUUID->"b60f796e-32d9-41c6-8eb1-ee9e0a39a357"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[9306, 240, 276, 6, 84, "Subsection",ExpressionUUID->"b2337849-50dd-4fd8-a66f-36f6ccbf21c6"],
Cell[9585, 248, 6558, 165, 560, "Input",ExpressionUUID->"6d468417-c451-475a-8eaa-d639ff8f2232"],
Cell[CellGroupData[{
Cell[16168, 417, 568, 17, 47, "Input",ExpressionUUID->"2086fd62-64ff-4a46-ab54-8f23351b9a11"],
Cell[16739, 436, 6053, 175, 342, "Output",ExpressionUUID->"b7c6562f-2929-4b0c-a5a0-cad6df8a18a3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[22829, 616, 395, 9, 47, "Input",ExpressionUUID->"cee8bd6c-3164-4317-9bc7-cd895d96749c"],
Cell[23227, 627, 313, 5, 53, "Output",ExpressionUUID->"744a8609-a5ed-4d7f-9c8e-71c796e0f5b7"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[23589, 638, 383, 9, 209, "Subsection",ExpressionUUID->"177cd776-001f-4aea-9d65-d0a34a48e04f"],
Cell[23975, 649, 19106, 488, 2149, "Input",ExpressionUUID->"a6d2de82-68df-49b6-aad4-d2ad0dc648af"],
Cell[CellGroupData[{
Cell[43106, 1141, 2263, 69, 304, "Input",ExpressionUUID->"254c406b-5428-42e1-bb63-05a6d43ebfea"],
Cell[45372, 1212, 9739, 270, 534, "Output",ExpressionUUID->"487f99b3-98bb-4f90-b05d-2fec85254c7e"],
Cell[55114, 1484, 469, 10, 53, "Output",ExpressionUUID->"b9d2c7ab-924f-4e2f-90a1-3875757859cc"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[55632, 1500, 253, 6, 84, "Subsection",ExpressionUUID->"dde45556-a043-4304-9013-511b132d1018"],
Cell[55888, 1508, 2861, 80, 336, "Input",ExpressionUUID->"a5038a68-ece6-4eec-94e6-0570c3d4be2e"],
Cell[CellGroupData[{
Cell[58774, 1592, 1130, 28, 144, "Input",ExpressionUUID->"2ff64a9b-185e-43fe-b23e-c130b634a156"],
Cell[59907, 1622, 4394, 144, 214, "Output",ExpressionUUID->"30fcd9b5-c92e-4051-b818-89bf903a803a"],
Cell[64304, 1768, 301, 6, 53, "Output",ExpressionUUID->"9e919949-12ab-44da-8d52-aa4615c408d5"],
Cell[64608, 1776, 6311, 136, 513, "Output",ExpressionUUID->"efb63ffb-79be-4474-987f-ee75841b9712"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[70968, 1918, 293, 6, 126, "Subsection",ExpressionUUID->"be8be4a5-9649-4fae-b571-b5515ff35667"],
Cell[CellGroupData[{
Cell[71286, 1928, 917, 23, 112, "Input",ExpressionUUID->"c4a53d5b-175e-4fc0-b373-53c6f3ac410a"],
Cell[72206, 1953, 4350, 106, 246, "Output",ExpressionUUID->"797a2d62-3986-4dcd-bf4a-2fa7a90f5651"],
Cell[76559, 2061, 440, 7, 53, "Output",ExpressionUUID->"74b47f9e-33c0-4941-a9d6-753d0577c5f4"],
Cell[77002, 2070, 3427, 71, 204, "Output",ExpressionUUID->"193e5330-67f9-4ccb-8d72-e539923d7910"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[80478, 2147, 197, 3, 84, "Subsection",ExpressionUUID->"fc202e28-85a5-4f42-865c-1949318bfc51"],
Cell[CellGroupData[{
Cell[80700, 2154, 1162, 31, 144, "Input",ExpressionUUID->"0ea93fde-b5f5-4aaf-9d11-8f7de9249f8e"],
Cell[81865, 2187, 3680, 86, 204, "Output",ExpressionUUID->"f86eb8f1-88eb-430d-a477-81f6ff471958"],
Cell[85548, 2275, 5292, 152, 310, "Output",ExpressionUUID->"9cb6224a-fa06-4394-b940-de3f2df4eb11"],
Cell[90843, 2429, 435, 10, 53, "Output",ExpressionUUID->"0c0872aa-f0a0-46d8-8ed7-387448eddb37"]
}, Open  ]]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[91339, 2446, 173, 3, 81, "Section",ExpressionUUID->"4fc7fd56-e93c-44d0-90a3-1c636044fd1b"],
Cell[CellGroupData[{
Cell[91537, 2453, 1070, 21, 208, "Input",ExpressionUUID->"0dbb003c-7c51-454e-9ea4-687cfefbd6e7"],
Cell[92610, 2476, 753, 11, 53, "Output",ExpressionUUID->"7ce3bb37-bcf7-402c-87fd-736d3e6a974d"],
Cell[93366, 2489, 3240, 68, 204, "Output",ExpressionUUID->"80daef76-5e5e-45b9-9074-85846e2c90f9"],
Cell[96609, 2559, 706, 11, 53, "Output",ExpressionUUID->"48fe84bf-798b-4c0d-9fd2-ec468d9294fb"]
}, Open  ]],
Cell[97330, 2573, 9213, 241, 944, "Input",ExpressionUUID->"a619ffa9-ef93-4cd4-bc23-e6097749b15f"],
Cell[CellGroupData[{
Cell[106568, 2818, 2431, 65, 304, "Input",ExpressionUUID->"0b8159c7-fcdf-491b-83a3-072ec753b6b1"],
Cell[109002, 2885, 2919, 61, 204, "Output",ExpressionUUID->"a2d4da9d-162e-49c8-846f-7918e2593e2e"],
Cell[111924, 2948, 596, 9, 53, "Output",ExpressionUUID->"2b2b6b74-be77-42f7-b3e0-a9d6b1444301"],
Cell[112523, 2959, 3150, 77, 204, "Output",ExpressionUUID->"1b9d2c09-d21c-4561-b310-0b3168def7de"],
Cell[115676, 3038, 563, 9, 53, "Output",ExpressionUUID->"15b0c7d0-24d2-4867-b86a-92b9463dbd89"],
Cell[116242, 3049, 559067, 9244, 576, 14902, 323, "CachedBoxData", "BoxData", "Output",ExpressionUUID->"6b093a07-c527-4c94-a1c2-10cac0c735cb"],
Cell[675312, 12295, 2458, 52, 204, "Output",ExpressionUUID->"b85c373c-5e7a-4403-a323-a4c1b38ef009"],
Cell[677773, 12349, 562, 9, 53, "Output",ExpressionUUID->"ed87afeb-2a0c-405a-8970-0b0572488c39"],
Cell[678338, 12360, 561, 9, 53, "Output",ExpressionUUID->"45eb5113-4d0f-4525-b6a6-6a0b9321802c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[678936, 12374, 1016, 29, 144, "Input",ExpressionUUID->"1cbe06d6-60b5-4c39-81bd-f134b027921c"],
Cell[679955, 12405, 3478, 79, 236, "Output",ExpressionUUID->"5331a272-3232-45df-b4b5-c3fbd3852769"],
Cell[683436, 12486, 2710, 68, 204, "Output",ExpressionUUID->"2bb00a2a-53fd-4c3d-8f34-cbdcc1c96169"],
Cell[686149, 12556, 372, 8, 53, "Output",ExpressionUUID->"682e1473-011c-4f47-aa20-6f80db767af9"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[686570, 12570, 199, 4, 81, "Section",ExpressionUUID->"b74b4929-d114-409d-b6c6-6a90270a6e75"],
Cell[CellGroupData[{
Cell[686794, 12578, 1072, 21, 208, "Input",ExpressionUUID->"9fc41e95-d4ed-4a32-b37d-ddcda8b61c7c"],
Cell[687869, 12601, 727, 10, 53, "Output",ExpressionUUID->"6c0d1ab7-f91e-4dd0-a6c6-e66b0912ceb2"],
Cell[688599, 12613, 3089, 63, 196, "Output",ExpressionUUID->"51e0e035-450a-4468-a910-e1d3e82de321"],
Cell[691691, 12678, 683, 10, 53, "Output",ExpressionUUID->"d5bcd1f6-8ee4-4ec8-91ca-d257a0d82fe4"]
}, Open  ]],
Cell[692389, 12691, 9248, 243, 976, "Input",ExpressionUUID->"8243151a-8dad-40ee-9dfc-17b725011a4b"],
Cell[CellGroupData[{
Cell[701662, 12938, 2041, 57, 240, "Input",ExpressionUUID->"985efbdc-8880-4f64-b67b-e2b334e17c98"],
Cell[703706, 12997, 3157, 69, 204, "Output",ExpressionUUID->"50691dac-5957-4469-a874-a632bcb604ef"],
Cell[706866, 13068, 528, 8, 53, "Output",ExpressionUUID->"d50c7559-1ad0-431f-bc75-3d7f844753e9"],
Cell[707397, 13078, 2888, 70, 204, "Output",ExpressionUUID->"dad3d96d-b3bc-40ec-b5c6-64f6e67e22d3"],
Cell[710288, 13150, 498, 8, 53, "Output",ExpressionUUID->"8e2ffaee-47f6-4529-955a-a051184a0c93"],
Cell[710789, 13160, 1968, 40, 204, "Output",ExpressionUUID->"305262c4-7725-453a-ba7e-f54027b52eeb"],
Cell[712760, 13202, 499, 8, 53, "Output",ExpressionUUID->"e615a118-f7fb-43f7-8c85-6e5137be2221"],
Cell[713262, 13212, 494, 8, 53, "Output",ExpressionUUID->"9524b445-940d-42f8-9e59-c92a7f7914f1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[713793, 13225, 965, 28, 144, "Input",ExpressionUUID->"f2cf6b9b-93bc-4b06-a6fc-3d6e3a9adba2"],
Cell[714761, 13255, 3049, 66, 236, "Output",ExpressionUUID->"3e02ba3c-dde5-4c96-9d35-2632b7726d03"],
Cell[717813, 13323, 2463, 59, 204, "Output",ExpressionUUID->"061d46fd-b501-46fe-8afc-c95bc38d38df"],
Cell[720279, 13384, 313, 8, 53, "Output",ExpressionUUID->"648a338a-f147-41e2-93e3-8636625dc979"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[720641, 13398, 223, 4, 81, "Section",ExpressionUUID->"1ebc5e6e-65f4-48db-b39c-a77652a525ba"],
Cell[CellGroupData[{
Cell[720889, 13406, 1070, 21, 208, "Input",ExpressionUUID->"5a47af83-d7d1-4f9d-b7fc-4db8b2bedf49"],
Cell[721962, 13429, 705, 10, 53, "Output",ExpressionUUID->"d4f0cef8-fb82-4d92-aef5-534460e389b4"],
Cell[722670, 13441, 3572, 76, 236, "Output",ExpressionUUID->"b325d61a-9f8a-4a9d-aecb-fb39a508096f"],
Cell[726245, 13519, 661, 10, 53, "Output",ExpressionUUID->"81a62434-4c48-4e76-9d4a-fbbb46562022"]
}, Open  ]],
Cell[726921, 13532, 9176, 242, 944, "Input",ExpressionUUID->"21bf9690-d929-4e9a-a7e3-e4bf88d9f3d0"],
Cell[CellGroupData[{
Cell[736122, 13778, 2091, 58, 272, "Input",ExpressionUUID->"1d78c867-16f2-4306-bc65-eb1ac1a29d6f"],
Cell[738216, 13838, 2632, 61, 204, "Output",ExpressionUUID->"41ea9abb-1199-45dc-9b17-a03e44631bc3"],
Cell[740851, 13901, 236, 4, 53, "Output",ExpressionUUID->"d41e4291-95c9-49dc-b430-e550015289e8"],
Cell[741090, 13907, 2523, 64, 204, "Output",ExpressionUUID->"4175fee0-a0b4-47e4-8409-71c3d6cde673"],
Cell[743616, 13973, 205, 4, 53, "Output",ExpressionUUID->"762087ca-c438-4c0d-b8a4-a755a74b48f3"],
Cell[743824, 13979, 1521, 28, 204, "Output",ExpressionUUID->"0be42067-b615-4341-a521-95d8bb283646"],
Cell[745348, 14009, 206, 4, 53, "Output",ExpressionUUID->"7fbac814-e204-497c-b713-5ae9e9c5a435"],
Cell[745557, 14015, 202, 4, 53, "Output",ExpressionUUID->"5fca9996-9706-4ca3-9082-eb7e5ea995db"]
}, Open  ]],
Cell[CellGroupData[{
Cell[745796, 14024, 990, 28, 144, "Input",ExpressionUUID->"55950f96-03a9-40e9-828c-22f55826ad74"],
Cell[746789, 14054, 3210, 71, 236, "Output",ExpressionUUID->"5740ac22-167f-4c6d-afaf-18cb8d0c25e2"],
Cell[750002, 14127, 2303, 53, 200, "Output",ExpressionUUID->"96d424be-9e13-4dc8-8c46-c61767bcfa32"],
Cell[752308, 14182, 351, 9, 53, "Output",ExpressionUUID->"daeacfef-cf8b-4209-9b26-5a1b7324fdf6"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[752708, 14197, 274, 5, 81, "Section",ExpressionUUID->"a63167a3-57f0-49d8-84ae-68d2e872039e"],
Cell[CellGroupData[{
Cell[753007, 14206, 1120, 22, 208, "Input",ExpressionUUID->"5e1afc82-57bf-4027-a2e1-9bea1310467b"],
Cell[754130, 14230, 775, 11, 53, "Output",ExpressionUUID->"b03135f0-c409-4cf5-b34c-0ea564183eff"],
Cell[754908, 14243, 3525, 74, 236, "Output",ExpressionUUID->"c771b2d1-b53e-4d63-83fb-e1cef2776074"],
Cell[758436, 14319, 732, 11, 53, "Output",ExpressionUUID->"7a4053ca-8493-4146-bd1a-87840097629e"]
}, Open  ]],
Cell[759183, 14333, 9176, 242, 944, "Input",ExpressionUUID->"4de9ac6e-f7ad-4ffb-9876-c0d5d825a12d"],
Cell[CellGroupData[{
Cell[768384, 14579, 966, 26, 112, "Input",ExpressionUUID->"9ae77d52-94ba-4dc9-a9de-400c94a92707"],
Cell[769353, 14607, 211, 3, 53, "Output",ExpressionUUID->"89b06042-18d8-4744-89af-5ff74d8962cf"]
}, Open  ]],
Cell[769579, 14613, 152, 3, 47, "Input",ExpressionUUID->"d9f03a60-4193-4d41-9cba-087930b61701"],
Cell[CellGroupData[{
Cell[769756, 14620, 199, 3, 84, "Subsection",ExpressionUUID->"1dc90e0c-da38-440c-b506-6885bb7c3b09"],
Cell[769958, 14625, 749, 20, 47, "Input",ExpressionUUID->"9e126be0-f70d-4406-9924-fe0249980537"]
}, Open  ]],
Cell[CellGroupData[{
Cell[770744, 14650, 302, 4, 84, "Subsection",ExpressionUUID->"60ec4cd0-997e-490c-afed-058435eef1f4"],
Cell[771049, 14656, 734, 20, 112, "Input",ExpressionUUID->"aa2c7156-1789-4158-9e8c-971ac7237cd7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[771820, 14681, 226, 5, 84, "Subsection",ExpressionUUID->"3fc27037-714f-4b85-bf62-c2b7187f84d6"],
Cell[CellGroupData[{
Cell[772071, 14690, 1031, 29, 144, "Input",ExpressionUUID->"8332848b-b5f1-40ff-a54c-35cdedcc3735"],
Cell[773105, 14721, 3150, 70, 204, "Output",ExpressionUUID->"df26e5a4-6f44-4b65-881c-5fb715745c9a"],
Cell[776258, 14793, 2376, 52, 232, "Output",ExpressionUUID->"a115cd14-fe41-4eab-a668-0975bf82e9c4"],
Cell[778637, 14847, 337, 8, 53, "Output",ExpressionUUID->"2d264a72-ce07-4967-b597-9570570fe36a"]
}, Open  ]]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[779035, 14862, 321, 5, 81, "Section",ExpressionUUID->"5587b24d-3b45-474b-b7ae-17116b0d09d7"],
Cell[CellGroupData[{
Cell[779381, 14871, 1173, 23, 208, "Input",ExpressionUUID->"1a69bf0c-4959-4cb9-93a9-e940205fca70"],
Cell[780557, 14896, 777, 11, 53, "Output",ExpressionUUID->"3f7baefc-b4a1-4d57-9dfe-b2162f0e026d"],
Cell[781337, 14909, 2670, 51, 204, "Output",ExpressionUUID->"b0494c33-d4f4-4a9a-806a-53f7323a39f4"],
Cell[784010, 14962, 730, 11, 53, "Output",ExpressionUUID->"744e71c2-8a94-43b2-b0b9-10081be88a1c"]
}, Open  ]],
Cell[784755, 14976, 9172, 241, 944, "Input",ExpressionUUID->"f5e625cd-0613-4318-a766-d4562326f9f2"],
Cell[CellGroupData[{
Cell[793952, 15221, 1939, 55, 240, "Input",ExpressionUUID->"1e6d9dfa-bd4c-420b-94e4-488e8dda47b2"],
Cell[795894, 15278, 2888, 63, 204, "Output",ExpressionUUID->"ed39e546-87bb-4c22-aef2-c2c195a208f5"],
Cell[798785, 15343, 274, 3, 53, "Output",ExpressionUUID->"5dd539b6-a91a-4be2-bd01-1586bf14f811"],
Cell[799062, 15348, 2846, 71, 200, "Output",ExpressionUUID->"657c0e24-8532-4eac-b47d-0e1b4b1ca2d8"],
Cell[801911, 15421, 241, 3, 53, "Output",ExpressionUUID->"4eba969f-3b8f-43fc-86aa-3e9293d2cb89"],
Cell[802155, 15426, 2158, 47, 200, "Output",ExpressionUUID->"43391c0e-3851-49bb-b75d-df86441fb516"],
Cell[804316, 15475, 243, 3, 53, "Output",ExpressionUUID->"c76b587f-490f-4652-bfda-c87e13fbb2bc"],
Cell[804562, 15480, 239, 3, 53, "Output",ExpressionUUID->"7309e2b0-e551-4610-9e0a-d9773ac6c903"]
}, Open  ]],
Cell[CellGroupData[{
Cell[804838, 15488, 920, 26, 144, "Input",ExpressionUUID->"e74d7563-2a20-473b-b608-53a381f1dcc5"],
Cell[805761, 15516, 3391, 77, 200, "Output",ExpressionUUID->"da168995-1ed3-4e98-893b-ac4a5482855f"],
Cell[809155, 15595, 2159, 40, 264, "Output",ExpressionUUID->"c3eab2f0-614e-47c3-9a37-354e7c403605"],
Cell[811317, 15637, 447, 9, 53, "Output",ExpressionUUID->"bed17e96-16cf-410d-82d5-894b061f4268"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[811813, 15652, 347, 6, 81, "Section",ExpressionUUID->"d4703fc9-ebe0-485d-b5fd-70d13f318574"],
Cell[CellGroupData[{
Cell[812185, 15662, 1195, 23, 208, "Input",ExpressionUUID->"adcf3008-6dbe-4d73-b3de-cf590fbcfc17"],
Cell[813383, 15687, 801, 11, 53, "Output",ExpressionUUID->"703d33cf-b1ba-4195-86e3-6b24a22325d8"],
Cell[814187, 15700, 3243, 62, 236, "Output",ExpressionUUID->"e3d82fe6-1ac7-4e8d-9c94-b359a43e8143"],
Cell[817433, 15764, 755, 11, 53, "Output",ExpressionUUID->"7c506ea8-45c8-48cf-a768-b9a2b26a16d9"]
}, Open  ]],
Cell[818203, 15778, 9176, 242, 944, "Input",ExpressionUUID->"f1318720-2ca9-4c60-9631-4c5c9ccc5900"],
Cell[CellGroupData[{
Cell[827404, 16024, 2068, 58, 272, "Input",ExpressionUUID->"ca2eaf2c-f2e1-4ab5-952e-9c08115ec427"],
Cell[829475, 16084, 3110, 69, 200, "Output",ExpressionUUID->"dae1fea1-867c-4e8b-a131-fa7202b2fb25"],
Cell[832588, 16155, 305, 5, 53, "Output",ExpressionUUID->"028bfedb-84b3-4016-acaf-e1b1335e01e4"],
Cell[832896, 16162, 2762, 70, 200, "Output",ExpressionUUID->"47736f9f-574a-41c4-98f5-e928fa95059f"],
Cell[835661, 16234, 272, 5, 53, "Output",ExpressionUUID->"bec412c0-f525-4ec1-badd-ab44b01c82a6"],
Cell[835936, 16241, 1798, 34, 232, "Output",ExpressionUUID->"f635ad0b-290a-4b78-b53d-435fc73627c8"],
Cell[837737, 16277, 272, 5, 53, "Output",ExpressionUUID->"1105132f-0fff-48d1-b595-9ad27e76cb1f"],
Cell[838012, 16284, 269, 5, 53, "Output",ExpressionUUID->"3a52ba72-d5f2-48c5-aae1-985bd3336494"]
}, Open  ]],
Cell[CellGroupData[{
Cell[838318, 16294, 1028, 29, 144, "Input",ExpressionUUID->"5e266b20-59d8-49bd-802a-28eafa83e115"],
Cell[839349, 16325, 2190, 39, 232, "Output",ExpressionUUID->"0209aafe-7a15-49a6-83ed-5612c97a798d"],
Cell[841542, 16366, 528, 11, 53, "Output",ExpressionUUID->"f447fc38-3754-4c3c-abdd-3a3c31d51322"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[842119, 16383, 420, 7, 81, "Section",ExpressionUUID->"b07d7029-0cbc-4104-b9bc-f73a5d225e07"],
Cell[CellGroupData[{
Cell[842564, 16394, 2544, 62, 464, "Input",ExpressionUUID->"868d3778-f2f0-43a1-9f11-2323108b876d"],
Cell[845111, 16458, 1009, 14, 53, "Output",ExpressionUUID->"235c8631-0ef3-4ac8-b016-d6485b68b483"],
Cell[846123, 16474, 2627, 49, 204, "Output",ExpressionUUID->"abd7dd73-b0be-4b98-a63f-bad7459497b9"],
Cell[848753, 16525, 3703, 74, 204, "Output",ExpressionUUID->"e3b52f34-4c11-4437-a853-ea362ff4cfd3"],
Cell[852459, 16601, 966, 14, 53, "Output",ExpressionUUID->"f65ff098-0bbc-4592-a212-250118db873f"],
Cell[853428, 16617, 3705, 74, 204, "Output",ExpressionUUID->"be80258f-83a9-4f89-b7fb-527ff720c70d"],
Cell[857136, 16693, 967, 14, 53, "Output",ExpressionUUID->"dc992e6a-7c53-4ebe-8707-bfa8253d2f32"]
}, Open  ]],
Cell[858118, 16710, 9176, 242, 944, "Input",ExpressionUUID->"fe2fd430-8ac0-493f-b341-b3fb816c833a"],
Cell[CellGroupData[{
Cell[867319, 16956, 170, 3, 84, "Subsection",ExpressionUUID->"6761c7d0-f27b-416c-9187-f675c0549e8c"],
Cell[867492, 16961, 973, 27, 112, "Input",ExpressionUUID->"05cbf3a3-9249-4528-adfd-946e0d817380"],
Cell[868468, 16990, 949, 25, 112, "Input",ExpressionUUID->"bd6b6261-61a2-4b40-b86d-42ba46fe6ab5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[869454, 17020, 405, 7, 84, "Subsection",ExpressionUUID->"dee75fbc-1651-45b6-961c-24e14aafbaa3"],
Cell[869862, 17029, 646, 17, 47, "Input",ExpressionUUID->"7ed7f04f-fe0d-403d-90fa-8e18106238ea"],
Cell[870511, 17048, 2346, 55, 304, "Input",ExpressionUUID->"a453fd40-3049-4a76-a859-ab9aad09d36e"],
Cell[872860, 17105, 337, 8, 47, "Input",ExpressionUUID->"8c53ee9c-5222-4d48-a1f7-633c301037b2"],
Cell[873200, 17115, 334, 8, 47, "Input",ExpressionUUID->"1aaa456d-c74f-4dfd-b96d-7bfe096c18a6"],
Cell[873537, 17125, 790, 23, 112, "Input",ExpressionUUID->"91266193-31de-483d-bf6d-6ef3214dd1a0"],
Cell[CellGroupData[{
Cell[874352, 17152, 218, 4, 47, "Input",ExpressionUUID->"0a939698-ac65-478b-8d58-25e78fcf3eb5"],
Cell[874573, 17158, 206, 4, 53, "Output",ExpressionUUID->"70b826f4-480b-45b0-a465-41122273e8db"]
}, Open  ]],
Cell[CellGroupData[{
Cell[874816, 17167, 416, 9, 80, "Input",ExpressionUUID->"9fc2dd8f-9dca-4362-833f-9763c1080e9d"],
Cell[875235, 17178, 205, 4, 53, "Output",ExpressionUUID->"f5cf1419-d549-4b7a-9327-795d5748e2b5"],
Cell[875443, 17184, 206, 4, 53, "Output",ExpressionUUID->"ffa3bf14-63db-49ab-be5d-7ec9c267ceeb"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[875698, 17194, 252, 6, 84, "Subsection",ExpressionUUID->"0753937b-a035-444b-a0b0-721ae522e9cd"],
Cell[875953, 17202, 1574, 41, 176, "Input",ExpressionUUID->"3f7a9818-cde2-43f8-9e33-ae78839aa97b"],
Cell[877530, 17245, 481, 14, 47, "Input",ExpressionUUID->"3e84cd84-c2bc-40e2-8953-a8817abe8281"],
Cell[878014, 17261, 1329, 35, 272, "Input",ExpressionUUID->"1a60199c-41e5-484e-8647-da7f71da97c7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[879380, 17301, 226, 5, 84, "Subsection",ExpressionUUID->"45e07a9e-3d85-43c1-8c8a-a816e62dac93"],
Cell[879609, 17308, 959, 28, 144, "Input",ExpressionUUID->"6604fed9-8a55-4ebf-a78a-8524c71a514e"]
}, Open  ]]
}, Closed]]
}
]
*)



==> anc/jhepexample.bbl <==
\providecommand{\href}[2]{#2}\begingroup\raggedright\begin{thebibliography}{10}

\bibitem{Fairlie:1972zz}
D.~Fairlie and D.~Roberts, {\it Dual models without tachyons—a new approach},
   {\em unpublished Durham preprint PRINT-72-2440} {\bf 1972} (1972).

\bibitem{Fairlie:2008dg}
D.~B. Fairlie, {\it {A Coding of Real Null Four-Momenta into World-Sheet
  Coordinates}},  {\em Adv. Math. Phys.} {\bf 2009} (2009) 284689,
  [\href{http://arxiv.org/abs/0805.2263}{{\tt arXiv:0805.2263}}].

\bibitem{Cachazo:2013gna}
F.~Cachazo, S.~He, and E.~Y. Yuan, {\it {Scattering equations and
  Kawai-Lewellen-Tye orthogonality}},  {\em Phys. Rev.} {\bf D90} (2014), no.~6
  065001, [\href{http://arxiv.org/abs/1306.6575}{{\tt arXiv:1306.6575}}].

\bibitem{Cachazo:2013hca}
F.~Cachazo, S.~He, and E.~Y. Yuan, {\it {Scattering of Massless Particles in
  Arbitrary Dimensions}},  {\em Phys. Rev. Lett.} {\bf 113} (2014), no.~17
  171601, [\href{http://arxiv.org/abs/1307.2199}{{\tt arXiv:1307.2199}}].

\bibitem{Dolan:2013isa}
L.~Dolan and P.~Goddard, {\it {Proof of the Formula of Cachazo, He and Yuan for
  Yang-Mills Tree Amplitudes in Arbitrary Dimension}},  {\em JHEP} {\bf 05}
  (2014) 010, [\href{http://arxiv.org/abs/1311.5200}{{\tt arXiv:1311.5200}}].

\bibitem{Cachazo:2019ngv}
F.~Cachazo, N.~Early, A.~Guevara, and S.~Mizera, {\it {Scattering Equations:
  From Projective Spaces to Tropical Grassmannians}},  {\em JHEP} {\bf 06}
  (2019) 039, [\href{http://arxiv.org/abs/1903.08904}{{\tt arXiv:1903.08904}}].

\bibitem{Drummond:2019qjk}
J.~Drummond, J.~Foster, O.~G\"urdogan, and C.~Kalousios, {\it {Tropical
  Grassmannians, cluster algebras and scattering amplitudes}},  {\em JHEP} {\bf
  04} (2020) 146, [\href{http://arxiv.org/abs/1907.01053}{{\tt
  arXiv:1907.01053}}].

\bibitem{Cachazo:2020uup}
F.~Cachazo and N.~Early, {\it {Minimal Kinematics: An All $k$ and $n$ Peek into
  ${\rm Trop}^+{\rm G}(k,n)$}},  {\em SIGMA} {\bf 17} (2021) 078,
  [\href{http://arxiv.org/abs/2003.07958}{{\tt arXiv:2003.07958}}].

\bibitem{Henke:2019hve}
N.~Henke and G.~Papathanasiou, {\it {How tropical are seven- and eight-particle
  amplitudes?}},  {\em JHEP} {\bf 08} (2020) 005,
  [\href{http://arxiv.org/abs/1912.08254}{{\tt arXiv:1912.08254}}].

\bibitem{Drummond:2020kqg}
J.~Drummond, J.~Foster, O.~G\"urdo\u{g}an, and C.~Kalousios, {\it {Tropical
  fans, scattering equations and amplitudes}},  {\em JHEP} {\bf 11} (2021) 071,
  [\href{http://arxiv.org/abs/2002.04624}{{\tt arXiv:2002.04624}}].

\bibitem{Drummond:2019cxm}
J.~Drummond, J.~Foster, O.~G\"urdogan, and C.~Kalousios, {\it {Algebraic
  singularities of scattering amplitudes from tropical geometry}},  {\em JHEP}
  {\bf 04} (2021) 002, [\href{http://arxiv.org/abs/1912.08217}{{\tt
  arXiv:1912.08217}}].

\bibitem{SpeyerW}
D.~{Speyer} and L.~K. {Williams}, {\it {The tropical totally positive
  Grassmannian}},  {\em arXiv Mathematics e-prints} (Dec, 2003) math/0312297,
  [\href{http://arxiv.org/abs/math/0312297}{{\tt math/0312297}}].

\bibitem{Arkani-Hamed:2020tuz}
N.~Arkani-Hamed, S.~He, and T.~Lam, {\it {Cluster Configuration Spaces of
  Finite Type}},  {\em SIGMA} {\bf 17} (2021) 092,
  [\href{http://arxiv.org/abs/2005.11419}{{\tt arXiv:2005.11419}}].

\bibitem{Arkani-Hamed:2019plo}
N.~Arkani-Hamed, S.~He, T.~Lam, and H.~Thomas, {\it {Binary geometries,
  generalized particles and strings, and cluster algebras}},  {\em Phys. Rev.
  D} {\bf 107} (2023), no.~6 066015,
  [\href{http://arxiv.org/abs/1912.11764}{{\tt arXiv:1912.11764}}].

\bibitem{Gates:2021tnp}
S.~J. Gates, S.~N. Hazel~Mak, M.~Spradlin, and A.~Volovich, {\it {Cluster
  Superalgebras and Stringy Integrals}},
  \href{http://arxiv.org/abs/2111.08186}{{\tt arXiv:2111.08186}}.

\bibitem{Henke:2021ity}
N.~Henke and G.~Papathanasiou, {\it {Singularities of eight- and nine-particle
  amplitudes from cluster algebras and tropical geometry}},  {\em JHEP} {\bf
  10} (2021) 007, [\href{http://arxiv.org/abs/2106.01392}{{\tt
  arXiv:2106.01392}}].

\bibitem{Lukowski:2020dpn}
T.~Lukowski, M.~Parisi, and L.~K. Williams, {\it {The positive tropical
  Grassmannian, the hypersimplex, and the m=2 amplituhedron}},
  \href{http://arxiv.org/abs/2002.06164}{{\tt arXiv:2002.06164}}.

\bibitem{Early:2019eun}
N.~Early, {\it {Planar kinematic invariants, matroid subdivisions and
  generalized Feynman diagrams}},  \href{http://arxiv.org/abs/1912.13513}{{\tt
  arXiv:1912.13513}}.

\bibitem{Early:2019zyi}
N.~Early, {\it {From weakly separated collections to matroid subdivisions}},
  \href{http://arxiv.org/abs/1910.11522}{{\tt arXiv:1910.11522}}.

\bibitem{Arkani-Hamed:2019mrd}
N.~Arkani-Hamed, S.~He, and T.~Lam, {\it {Stringy canonical forms}},  {\em
  JHEP} {\bf 02} (2021) 069, [\href{http://arxiv.org/abs/1912.08707}{{\tt
  arXiv:1912.08707}}].

\bibitem{He:2020ray}
S.~He, L.~Ren, and Y.~Zhang, {\it {Notes on polytopes, amplitudes and boundary
  configurations for Grassmannian string integrals}},  {\em JHEP} {\bf 04}
  (2020) 140, [\href{http://arxiv.org/abs/2001.09603}{{\tt arXiv:2001.09603}}].

\bibitem{Arkani-Hamed:2019rds}
N.~Arkani-Hamed, T.~Lam, and M.~Spradlin, {\it {Non-perturbative geometries for
  planar $ \mathcal{N} $ = 4 SYM amplitudes}},  {\em JHEP} {\bf 03} (2021) 065,
  [\href{http://arxiv.org/abs/1912.08222}{{\tt arXiv:1912.08222}}].

\bibitem{herrmann2009draw}
S.~Herrmann, A.~Jensen, M.~Joswig, and B.~Sturmfels, {\it How to draw tropical
  planes},  {\em the electronic journal of combinatorics} {\bf 16} (2009),
  no.~2 6.

\bibitem{Borges:2019csl}
F.~Borges and F.~Cachazo, {\it {Generalized Planar Feynman Diagrams:
  Collections}},  {\em JHEP} {\bf 11} (2020) 164,
  [\href{http://arxiv.org/abs/1910.10674}{{\tt arXiv:1910.10674}}].

\bibitem{Cachazo:2019xjx}
F.~Cachazo, A.~Guevara, B.~Umbert, and Y.~Zhang, {\it {Planar Matrices and
  Arrays of Feynman Diagrams}},  \href{http://arxiv.org/abs/1912.09422}{{\tt
  arXiv:1912.09422}}.

\bibitem{Sepulveda:2019vrz}
D.~García~Sepúlveda and A.~Guevara, {\it {A Soft Theorem for the Tropical
  Grassmannian}},  \href{http://arxiv.org/abs/1909.05291}{{\tt
  arXiv:1909.05291}}.

\bibitem{speyer2020positive}
D.~Speyer and L.~K. Williams, {\it The positive dressian equals the positive
  tropical grassmannian},  2020.

\bibitem{arkanihamed2020positive}
N.~Arkani-Hamed, T.~Lam, and M.~Spradlin, {\it Positive configuration space},
  2020.

\bibitem{Early:2020hap}
N.~Early, {\it {Weighted blade arrangements and the positive tropical
  Grassmannian}},  \href{http://arxiv.org/abs/2005.12305}{{\tt
  arXiv:2005.12305}}.

\bibitem{speyer2004tropical}
D.~Speyer and B.~Sturmfels, {\it The tropical grassmannian},  {\em Advances in
  Geometry} {\bf 4} (2004), no.~3 389--411.

\bibitem{Cachazo:2019apa}
F.~Cachazo and J.~M. Rojas, {\it {Notes on Biadjoint Amplitudes, ${\rm
  Trop}\,G(3,7)$ and $X(3,7)$ Scattering Equations}},  {\em JHEP} {\bf 04}
  (2020) 176, [\href{http://arxiv.org/abs/1906.05979}{{\tt arXiv:1906.05979}}].

\bibitem{Cachazo:2022pnx}
F.~Cachazo, N.~Early, and Y.~Zhang, {\it {Color-Dressed Generalized Biadjoint
  Scalar Amplitudes: Local Planarity}},
  \href{http://arxiv.org/abs/2212.11243}{{\tt arXiv:2212.11243}}.

\bibitem{Cachazo:2023ltw}
F.~Cachazo, N.~Early, and Y.~Zhang, {\it {Generalized Color Orderings: CEGM
  Integrands and Decoupling Identities}},
  \href{http://arxiv.org/abs/2304.07351}{{\tt arXiv:2304.07351}}.

\end{thebibliography}\endgroup


==> anc/planar_arrays_for_poles_36.m <==

{{es[2, 3], es[1, 3], es[1, 2], 0, 0, 0}, {0, es[3, 4], es[2, 4], es[2, 3], 
  0, 0}, {0, 0, es[4, 5], es[3, 5], es[3, 4], 0}, 
 {0, 0, 0, es[1, 2, 3], es[1, 2, 3], es[1, 2, 3]}, 
 {es[2, 3, 4], 0, 0, 0, es[2, 3, 4], es[2, 3, 4]}, 
 {es[3, 4, 5], es[3, 4, 5], 0, 0, 0, es[1, 2]}, 
 {es[2, 3, 4], es[1, 3, 4], es[1, 2, 4], es[1, 2, 3], 0, 0}, 
 {0, es[3, 4, 5], es[2, 4, 5], es[2, 3, 5], es[2, 3, 4], 0}, 
 {0, 0, es[1, 2], es[1, 2], es[1, 2], es[1, 2]}, 
 {es[2, 3], 0, 0, es[2, 3], es[2, 3], es[2, 3]}, 
 {es[3, 4], es[3, 4], 0, 0, es[3, 4], es[3, 4]}, 
 {es[4, 5], es[4, 5], es[4, 5], 0, 0, es[1, 2, 3]}, 
 {es[2, 3, 4], es[1, 3, 4], es[1, 2], es[1, 2], es[3, 4], es[3, 4]}, 
 {es[4, 5], es[3, 4, 5], es[2, 4, 5], es[2, 3], es[2, 3], es[1, 2, 3]}, 
 {es[3, 4], es[3, 4], es[1, 2, 4], es[1, 2, 3], es[1, 2], es[1, 2]}, 
 {es[2, 3], es[4, 5], es[4, 5], es[2, 3, 5], es[2, 3, 4], es[2, 3]}}


==> anc/planar_arrays_for_poles_37.m <==

{{es[3, 4, 5, 6], es[3, 4, 5, 6], 0, 0, 0, 0, es[1, 2]}, 
 {0, es[3, 4, 5, 6], es[2, 4, 5, 6], es[2, 3, 5, 6], es[2, 3, 4, 6], 
  es[2, 3, 4, 5], 0}, {0, es[3, 4], es[2, 4], es[2, 3], 0, 0, 0}, 
 {es[3, 4, 5], es[3, 4, 5], 0, 0, 0, es[3, 4, 5], es[3, 4, 5]}, 
 {0, es[3, 4, 5], es[2, 4, 5], es[2, 3, 5], es[2, 3, 4], 0, 0}, 
 {es[3, 4], es[3, 4], 0, 0, es[3, 4], es[3, 4], es[3, 4]}, 
 {es[2, 3, 4, 5], 0, 0, 0, 0, es[2, 3, 4, 5], es[2, 3, 4, 5]}, 
 {0, 0, es[4, 5], es[3, 5], es[3, 4], 0, 0}, {0, 0, es[1, 2], es[1, 2], 
  es[1, 2], es[1, 2], es[1, 2]}, {0, 0, es[4, 5, 6], es[3, 5, 6], 
  es[3, 4, 6], es[3, 4, 5], 0}, {es[2, 3, 4, 5], es[1, 3, 4, 5], es[1, 2], 
  es[1, 2], es[1, 2], es[3, 4, 5], es[3, 4, 5]}, 
 {es[2, 3], es[1, 3], es[1, 2], 0, 0, 0, 0}, {es[2, 3, 4], es[1, 3, 4], 
  es[1, 2], es[1, 2], es[3, 4], es[3, 4], es[3, 4]}, 
 {es[3, 4], es[3, 4], es[5, 6], es[5, 6], es[3, 4, 6], es[3, 4, 5], 
  es[3, 4]}, {es[3, 4], es[3, 4], es[1, 2, 4], es[1, 2, 3], es[1, 2], 
  es[1, 2], es[1, 2]}, {es[2, 3, 4], es[1, 3, 4], es[1, 2, 4], es[1, 2, 3], 
  0, 0, 0}, {es[3, 4] + es[2, 3, 4, 5], es[3, 4] + es[1, 3, 4, 5], 
  es[1, 2, 4], es[1, 2, 3], es[1, 2], es[3, 4, 5], es[3, 4, 5]}, 
 {0, 0, 0, es[5, 6], es[4, 6], es[4, 5], 0}, {es[2, 3, 4], es[1, 3, 4], 
  es[1, 2] + es[5, 6], es[1, 2] + es[5, 6], es[3, 4, 6], es[3, 4, 5], 
  es[3, 4]}, {es[4, 5], es[4, 5], es[4, 5], 0, 0, es[4, 5], es[4, 5]}, 
 {es[2, 3], es[4, 5, 6], es[4, 5, 6], es[2, 3, 5, 6], es[2, 3, 4, 6], 
  es[2, 3, 4, 5], es[2, 3]}, {es[2, 3], 0, 0, es[2, 3], es[2, 3], es[2, 3], 
  es[2, 3]}, {es[2, 3], es[4, 5], es[4, 5], es[2, 3, 5], es[2, 3, 4], 
  es[2, 3], es[2, 3]}, {es[4, 5, 6], es[4, 5, 6], es[4, 5, 6], 0, 0, 0, 
  es[1, 2, 3]}, {es[4, 5, 6], es[3, 4, 5, 6], es[2, 4, 5, 6], es[2, 3], 
  es[2, 3], es[2, 3], es[1, 2, 3]}, {es[4, 5, 6], es[4, 5] + es[3, 4, 5, 6], 
  es[4, 5] + es[2, 4, 5, 6], es[2, 3, 5], es[2, 3, 4], es[2, 3], 
  es[1, 2, 3]}, {es[4, 5], es[3, 4, 5], es[2, 4, 5], es[2, 3], es[2, 3], 
  es[4, 5], es[4, 5]}, {es[2, 3, 4], 0, 0, 0, es[2, 3, 4], es[2, 3, 4], 
  es[2, 3, 4]}, {es[5, 6], es[3, 4, 5, 6], es[2, 4, 5, 6], es[2, 3, 5, 6], 
  es[2, 3, 4], es[2, 3, 4], es[1, 2, 3, 4]}, {0, 0, 0, 0, es[1, 2, 3, 4], 
  es[1, 2, 3, 4], es[1, 2, 3, 4]}, {es[2, 3] + es[5, 6], es[4, 5, 6], 
  es[4, 5, 6], es[2, 3, 5, 6], es[2, 3, 4], es[2, 3, 4], 
  es[2, 3] + es[1, 2, 3, 4]}, {es[5, 6], es[5, 6], es[5, 6], es[5, 6], 0, 0, 
  es[1, 2, 3, 4]}, {es[2, 3, 4], es[5, 6], es[5, 6], es[5, 6], 
  es[2, 3, 4, 6], es[2, 3, 4, 5], es[2, 3, 4]}, 
 {es[5, 6], es[5, 6], es[4, 5, 6], es[3, 5, 6], es[3, 4], es[3, 4], 
  es[1, 2, 3, 4]}, {es[2, 3, 4], es[5, 6], es[4, 5, 6], es[3, 5, 6], 
  es[3, 4] + es[2, 3, 4, 6], es[3, 4] + es[2, 3, 4, 5], es[2, 3, 4]}, 
 {es[2, 3, 4, 5], es[1, 3, 4, 5], es[1, 2, 4, 5], es[1, 2, 3, 5], 
  es[1, 2, 3, 4], 0, 0}, {es[3, 4, 5], es[3, 4, 5], es[1, 2, 4, 5], 
  es[1, 2, 3, 5], es[1, 2, 3, 4], es[1, 2], es[1, 2]}, 
 {0, 0, 0, es[1, 2, 3], es[1, 2, 3], es[1, 2, 3], es[1, 2, 3]}, 
 {es[4, 5], es[4, 5], es[4, 5], es[1, 2, 3, 5], es[1, 2, 3, 4], es[1, 2, 3], 
  es[1, 2, 3]}, {es[4, 5], es[3, 4, 5], es[2, 4, 5], 
  es[2, 3] + es[1, 2, 3, 5], es[2, 3] + es[1, 2, 3, 4], es[1, 2, 3], 
  es[1, 2, 3]}, {es[2, 3, 4, 5], es[1, 3, 4, 5], es[1, 2, 4, 5], es[1, 2, 3], 
  es[1, 2, 3], es[4, 5], es[4, 5]}, {es[3, 4, 5], es[3, 4, 5], 
  es[1, 2, 4, 5], es[1, 2, 3], es[1, 2, 3], es[1, 2] + es[4, 5], 
  es[1, 2] + es[4, 5]}}


==> anc/planar_arrays_for_poles_38.m <==

{{es[2, 3], es[1, 3], es[1, 2], 0, 0, 0, 0, 0}, 
 {0, es[3, 4], es[2, 4], es[2, 3], 0, 0, 0, 0}, 
 {0, 0, es[4, 5], es[3, 5], es[3, 4], 0, 0, 0}, 
 {0, 0, 0, es[5, 6], es[4, 6], es[4, 5], 0, 0}, 
 {0, 0, 0, 0, es[6, 7], es[5, 7], es[5, 6], 0}, 
 {0, 0, 0, 0, 0, es[1, 2, 3, 4, 5], es[1, 2, 3, 4, 5], es[1, 2, 3, 4, 5]}, 
 {es[2, 3, 4, 5, 6], 0, 0, 0, 0, 0, es[2, 3, 4, 5, 6], es[2, 3, 4, 5, 6]}, 
 {es[3, 4, 5, 6, 7], es[3, 4, 5, 6, 7], 0, 0, 0, 0, 0, es[1, 2]}, 
 {es[2, 3, 4], es[1, 3, 4], es[1, 2, 4], es[1, 2, 3], 0, 0, 0, 0}, 
 {0, es[3, 4, 5], es[2, 4, 5], es[2, 3, 5], es[2, 3, 4], 0, 0, 0}, 
 {0, 0, es[4, 5, 6], es[3, 5, 6], es[3, 4, 6], es[3, 4, 5], 0, 0}, 
 {0, 0, 0, es[5, 6, 7], es[4, 6, 7], es[4, 5, 7], es[4, 5, 6], 0}, 
 {0, 0, 0, 0, es[1, 2, 3, 4], es[1, 2, 3, 4], es[1, 2, 3, 4], 
  es[1, 2, 3, 4]}, {es[2, 3, 4, 5], 0, 0, 0, 0, es[2, 3, 4, 5], 
  es[2, 3, 4, 5], es[2, 3, 4, 5]}, {es[3, 4, 5, 6], es[3, 4, 5, 6], 0, 0, 0, 
  0, es[3, 4, 5, 6], es[3, 4, 5, 6]}, {es[4, 5, 6, 7], es[4, 5, 6, 7], 
  es[4, 5, 6, 7], 0, 0, 0, 0, es[1, 2, 3]}, {es[2, 3, 4, 5], es[1, 3, 4, 5], 
  es[1, 2, 4, 5], es[1, 2, 3, 5], es[1, 2, 3, 4], 0, 0, 0}, 
 {0, es[3, 4, 5, 6], es[2, 4, 5, 6], es[2, 3, 5, 6], es[2, 3, 4, 6], 
  es[2, 3, 4, 5], 0, 0}, {0, 0, es[4, 5, 6, 7], es[3, 5, 6, 7], 
  es[3, 4, 6, 7], es[3, 4, 5, 7], es[3, 4, 5, 6], 0}, 
 {0, 0, 0, es[1, 2, 3], es[1, 2, 3], es[1, 2, 3], es[1, 2, 3], es[1, 2, 3]}, 
 {es[2, 3, 4], 0, 0, 0, es[2, 3, 4], es[2, 3, 4], es[2, 3, 4], es[2, 3, 4]}, 
 {es[3, 4, 5], es[3, 4, 5], 0, 0, 0, es[3, 4, 5], es[3, 4, 5], es[3, 4, 5]}, 
 {es[4, 5, 6], es[4, 5, 6], es[4, 5, 6], 0, 0, 0, es[4, 5, 6], es[4, 5, 6]}, 
 {es[5, 6, 7], es[5, 6, 7], es[5, 6, 7], es[5, 6, 7], 0, 0, 0, 
  es[1, 2, 3, 4]}, {es[2, 3, 4, 5, 6], es[1, 3, 4, 5, 6], es[1, 2, 4, 5, 6], 
  es[1, 2, 3, 5, 6], es[1, 2, 3, 4, 6], es[1, 2, 3, 4, 5], 0, 0}, 
 {0, es[3, 4, 5, 6, 7], es[2, 4, 5, 6, 7], es[2, 3, 5, 6, 7], 
  es[2, 3, 4, 6, 7], es[2, 3, 4, 5, 7], es[2, 3, 4, 5, 6], 0}, 
 {0, 0, es[1, 2], es[1, 2], es[1, 2], es[1, 2], es[1, 2], es[1, 2]}, 
 {es[2, 3], 0, 0, es[2, 3], es[2, 3], es[2, 3], es[2, 3], es[2, 3]}, 
 {es[3, 4], es[3, 4], 0, 0, es[3, 4], es[3, 4], es[3, 4], es[3, 4]}, 
 {es[4, 5], es[4, 5], es[4, 5], 0, 0, es[4, 5], es[4, 5], es[4, 5]}, 
 {es[5, 6], es[5, 6], es[5, 6], es[5, 6], 0, 0, es[5, 6], es[5, 6]}, 
 {es[6, 7], es[6, 7], es[6, 7], es[6, 7], es[6, 7], 0, 0, es[1, 2, 3, 4, 5]}, 
 {es[2, 3, 4], es[1, 3, 4], es[1, 2], es[1, 2], es[3, 4], es[3, 4], es[3, 4], 
  es[3, 4]}, {es[4, 5], es[3, 4, 5], es[2, 4, 5], es[2, 3], es[2, 3], 
  es[4, 5], es[4, 5], es[4, 5]}, {es[5, 6], es[5, 6], es[4, 5, 6], 
  es[3, 5, 6], es[3, 4], es[3, 4], es[5, 6], es[5, 6]}, 
 {es[6, 7], es[6, 7], es[6, 7], es[5, 6, 7], es[4, 6, 7], es[4, 5], es[4, 5], 
  es[1, 2, 3, 4, 5]}, {es[2, 3, 4, 5, 6], es[1, 3, 4, 5, 6], 
  es[1, 2, 4, 5, 6], es[1, 2, 3, 5, 6], es[1, 2, 3, 4], es[1, 2, 3, 4], 
  es[5, 6], es[5, 6]}, {es[6, 7], es[3, 4, 5, 6, 7], es[2, 4, 5, 6, 7], 
  es[2, 3, 5, 6, 7], es[2, 3, 4, 6, 7], es[2, 3, 4, 5], es[2, 3, 4, 5], 
  es[1, 2, 3, 4, 5]}, {es[2, 3, 4, 5, 6], es[1, 3, 4, 5, 6], es[1, 2], 
  es[1, 2], es[1, 2], es[1, 2], es[3, 4, 5, 6], es[3, 4, 5, 6]}, 
 {es[4, 5, 6, 7], es[3, 4, 5, 6, 7], es[2, 4, 5, 6, 7], es[2, 3], es[2, 3], 
  es[2, 3], es[2, 3], es[1, 2, 3]}, {es[2, 3, 4, 5], es[1, 3, 4, 5], 
  es[1, 2, 4, 5], es[1, 2, 3], es[1, 2, 3], es[4, 5], es[4, 5], es[4, 5]}, 
 {es[5, 6], es[3, 4, 5, 6], es[2, 4, 5, 6], es[2, 3, 5, 6], es[2, 3, 4], 
  es[2, 3, 4], es[5, 6], es[5, 6]}, {es[6, 7], es[6, 7], es[4, 5, 6, 7], 
  es[3, 5, 6, 7], es[3, 4, 6, 7], es[3, 4, 5], es[3, 4, 5], 
  es[1, 2, 3, 4, 5]}, {es[2, 3, 4, 5, 6], es[1, 3, 4, 5, 6], 
  es[1, 2, 4, 5, 6], es[1, 2, 3], es[1, 2, 3], es[1, 2, 3], es[4, 5, 6], 
  es[4, 5, 6]}, {es[5, 6, 7], es[3, 4, 5, 6, 7], es[2, 4, 5, 6, 7], 
  es[2, 3, 5, 6, 7], es[2, 3, 4], es[2, 3, 4], es[2, 3, 4], es[1, 2, 3, 4]}, 
 {es[2, 3, 4, 5], es[1, 3, 4, 5], es[1, 2], es[1, 2], es[1, 2], es[3, 4, 5], 
  es[3, 4, 5], es[3, 4, 5]}, {es[4, 5, 6], es[3, 4, 5, 6], es[2, 4, 5, 6], 
  es[2, 3], es[2, 3], es[2, 3], es[4, 5, 6], es[4, 5, 6]}, 
 {es[5, 6, 7], es[5, 6, 7], es[4, 5, 6, 7], es[3, 5, 6, 7], es[3, 4], 
  es[3, 4], es[3, 4], es[1, 2, 3, 4]}, {es[3, 4], es[3, 4], es[1, 2, 4], 
  es[1, 2, 3], es[1, 2], es[1, 2], es[1, 2], es[1, 2]}, 
 {es[2, 3], es[4, 5], es[4, 5], es[2, 3, 5], es[2, 3, 4], es[2, 3], es[2, 3], 
  es[2, 3]}, {es[3, 4], es[3, 4], es[5, 6], es[5, 6], es[3, 4, 6], 
  es[3, 4, 5], es[3, 4], es[3, 4]}, {es[4, 5], es[4, 5], es[4, 5], es[6, 7], 
  es[6, 7], es[4, 5, 7], es[4, 5, 6], es[4, 5]}, 
 {es[5, 6], es[5, 6], es[5, 6], es[5, 6], es[1, 2, 3, 4, 6], 
  es[1, 2, 3, 4, 5], es[1, 2, 3, 4], es[1, 2, 3, 4]}, 
 {es[2, 3, 4, 5], es[6, 7], es[6, 7], es[6, 7], es[6, 7], es[2, 3, 4, 5, 7], 
  es[2, 3, 4, 5, 6], es[2, 3, 4, 5]}, {es[3, 4, 5, 6], es[3, 4, 5, 6], 
  es[1, 2, 4, 5, 6], es[1, 2, 3, 5, 6], es[1, 2, 3, 4, 6], es[1, 2, 3, 4, 5], 
  es[1, 2], es[1, 2]}, {es[2, 3], es[4, 5, 6, 7], es[4, 5, 6, 7], 
  es[2, 3, 5, 6, 7], es[2, 3, 4, 6, 7], es[2, 3, 4, 5, 7], es[2, 3, 4, 5, 6], 
  es[2, 3]}, {es[3, 4, 5], es[3, 4, 5], es[1, 2, 4, 5], es[1, 2, 3, 5], 
  es[1, 2, 3, 4], es[1, 2], es[1, 2], es[1, 2]}, 
 {es[2, 3], es[4, 5, 6], es[4, 5, 6], es[2, 3, 5, 6], es[2, 3, 4, 6], 
  es[2, 3, 4, 5], es[2, 3], es[2, 3]}, {es[3, 4], es[3, 4], es[5, 6, 7], 
  es[5, 6, 7], es[3, 4, 6, 7], es[3, 4, 5, 7], es[3, 4, 5, 6], es[3, 4]}, 
 {es[4, 5], es[4, 5], es[4, 5], es[1, 2, 3, 5], es[1, 2, 3, 4], es[1, 2, 3], 
  es[1, 2, 3], es[1, 2, 3]}, {es[2, 3, 4], es[5, 6], es[5, 6], es[5, 6], 
  es[2, 3, 4, 6], es[2, 3, 4, 5], es[2, 3, 4], es[2, 3, 4]}, 
 {es[3, 4, 5], es[3, 4, 5], es[6, 7], es[6, 7], es[6, 7], es[3, 4, 5, 7], 
  es[3, 4, 5, 6], es[3, 4, 5]}, {es[4, 5, 6], es[4, 5, 6], es[4, 5, 6], 
  es[1, 2, 3, 5, 6], es[1, 2, 3, 4, 6], es[1, 2, 3, 4, 5], es[1, 2, 3], 
  es[1, 2, 3]}, {es[2, 3, 4], es[5, 6, 7], es[5, 6, 7], es[5, 6, 7], 
  es[2, 3, 4, 6, 7], es[2, 3, 4, 5, 7], es[2, 3, 4, 5, 6], es[2, 3, 4]}, 
 {es[3, 4, 5], es[3, 4, 5], es[1, 2, 4, 5], es[1, 2, 3], es[1, 2, 3], 
  es[1, 2] + es[4, 5], es[1, 2] + es[4, 5], es[1, 2] + es[4, 5]}, 
 {es[2, 3] + es[5, 6], es[4, 5, 6], es[4, 5, 6], es[2, 3, 5, 6], es[2, 3, 4], 
  es[2, 3, 4], es[2, 3] + es[5, 6], es[2, 3] + es[5, 6]}, 
 {es[3, 4] + es[6, 7], es[3, 4] + es[6, 7], es[5, 6, 7], es[5, 6, 7], 
  es[3, 4, 6, 7], es[3, 4, 5], es[3, 4, 5], es[3, 4] + es[1, 2, 3, 4, 5]}, 
 {es[4, 5] + es[2, 3, 4, 5, 6], es[4, 5] + es[1, 3, 4, 5, 6], 
  es[4, 5] + es[1, 2, 4, 5, 6], es[1, 2, 3, 5], es[1, 2, 3, 4], es[1, 2, 3], 
  es[4, 5, 6], es[4, 5, 6]}, {es[5, 6, 7], es[5, 6] + es[3, 4, 5, 6, 7], 
  es[5, 6] + es[2, 4, 5, 6, 7], es[5, 6] + es[2, 3, 5, 6, 7], es[2, 3, 4, 6], 
  es[2, 3, 4, 5], es[2, 3, 4], es[1, 2, 3, 4]}, 
 {es[2, 3, 4, 5], es[1, 3, 4, 5], es[1, 2] + es[6, 7], es[1, 2] + es[6, 7], 
  es[1, 2] + es[6, 7], es[3, 4, 5, 7], es[3, 4, 5, 6], es[3, 4, 5]}, 
 {es[4, 5, 6], es[3, 4, 5, 6], es[2, 4, 5, 6], es[2, 3] + es[1, 2, 3, 5, 6], 
  es[2, 3] + es[1, 2, 3, 4, 6], es[2, 3] + es[1, 2, 3, 4, 5], es[1, 2, 3], 
  es[1, 2, 3]}, {es[2, 3, 4], es[5, 6, 7], es[4, 5, 6, 7], es[3, 5, 6, 7], 
  es[3, 4] + es[2, 3, 4, 6, 7], es[3, 4] + es[2, 3, 4, 5, 7], 
  es[3, 4] + es[2, 3, 4, 5, 6], es[2, 3, 4]}, 
 {es[4, 5, 6], es[4, 5, 6], es[4, 5, 6], es[1, 2, 3, 5, 6], es[1, 2, 3, 4], 
  es[1, 2, 3, 4], es[5, 6] + es[1, 2, 3], es[5, 6] + es[1, 2, 3]}, 
 {es[6, 7] + es[2, 3, 4], es[5, 6, 7], es[5, 6, 7], es[5, 6, 7], 
  es[2, 3, 4, 6, 7], es[2, 3, 4, 5], es[2, 3, 4, 5], 
  es[2, 3, 4] + es[1, 2, 3, 4, 5]}, {es[3, 4, 5] + es[2, 3, 4, 5, 6], 
  es[3, 4, 5] + es[1, 3, 4, 5, 6], es[1, 2, 4, 5], es[1, 2, 3, 5], 
  es[1, 2, 3, 4], es[1, 2], es[3, 4, 5, 6], es[3, 4, 5, 6]}, 
 {es[4, 5, 6, 7], es[4, 5, 6] + es[3, 4, 5, 6, 7], 
  es[4, 5, 6] + es[2, 4, 5, 6, 7], es[2, 3, 5, 6], es[2, 3, 4, 6], 
  es[2, 3, 4, 5], es[2, 3], es[1, 2, 3]}, {es[2, 3, 4], es[1, 3, 4], 
  es[1, 2] + es[5, 6, 7], es[1, 2] + es[5, 6, 7], es[3, 4, 6, 7], 
  es[3, 4, 5, 7], es[3, 4, 5, 6], es[3, 4]}, {es[4, 5], es[3, 4, 5], 
  es[2, 4, 5], es[2, 3] + es[1, 2, 3, 5], es[2, 3] + es[1, 2, 3, 4], 
  es[1, 2, 3], es[1, 2, 3], es[1, 2, 3]}, {es[2, 3, 4], es[5, 6], 
  es[4, 5, 6], es[3, 5, 6], es[3, 4] + es[2, 3, 4, 6], 
  es[3, 4] + es[2, 3, 4, 5], es[2, 3, 4], es[2, 3, 4]}, 
 {es[3, 4, 5], es[3, 4, 5], es[6, 7], es[5, 6, 7], es[4, 6, 7], 
  es[4, 5] + es[3, 4, 5, 7], es[4, 5] + es[3, 4, 5, 6], es[3, 4, 5]}, 
 {es[3, 4, 5, 6], es[3, 4, 5, 6], es[1, 2, 4, 5, 6], es[1, 2, 3, 5, 6], 
  es[1, 2, 3, 4], es[1, 2, 3, 4], es[1, 2] + es[5, 6], es[1, 2] + es[5, 6]}, 
 {es[2, 3] + es[6, 7], es[4, 5, 6, 7], es[4, 5, 6, 7], es[2, 3, 5, 6, 7], 
  es[2, 3, 4, 6, 7], es[2, 3, 4, 5], es[2, 3, 4, 5], 
  es[2, 3] + es[1, 2, 3, 4, 5]}, {es[3, 4] + es[2, 3, 4, 5, 6], 
  es[3, 4] + es[1, 3, 4, 5, 6], es[1, 2, 4], es[1, 2, 3], es[1, 2], es[1, 2], 
  es[3, 4, 5, 6], es[3, 4, 5, 6]}, {es[4, 5, 6, 7], 
  es[4, 5] + es[3, 4, 5, 6, 7], es[4, 5] + es[2, 4, 5, 6, 7], es[2, 3, 5], 
  es[2, 3, 4], es[2, 3], es[2, 3], es[1, 2, 3]}, 
 {es[2, 3, 4], es[1, 3, 4], es[1, 2] + es[5, 6], es[1, 2] + es[5, 6], 
  es[3, 4, 6], es[3, 4, 5], es[3, 4], es[3, 4]}, 
 {es[4, 5], es[3, 4, 5], es[2, 4, 5], es[2, 3] + es[6, 7], 
  es[2, 3] + es[6, 7], es[4, 5, 7], es[4, 5, 6], es[4, 5]}, 
 {es[5, 6], es[5, 6], es[4, 5, 6], es[3, 5, 6], es[3, 4] + es[1, 2, 3, 4, 6], 
  es[3, 4] + es[1, 2, 3, 4, 5], es[1, 2, 3, 4], es[1, 2, 3, 4]}, 
 {es[2, 3, 4, 5], es[6, 7], es[6, 7], es[5, 6, 7], es[4, 6, 7], 
  es[4, 5] + es[2, 3, 4, 5, 7], es[4, 5] + es[2, 3, 4, 5, 6], 
  es[2, 3, 4, 5]}, {es[3, 4, 5, 6], es[3, 4, 5, 6], es[1, 2, 4, 5, 6], 
  es[1, 2, 3], es[1, 2, 3], es[1, 2, 3], es[1, 2] + es[4, 5, 6], 
  es[1, 2] + es[4, 5, 6]}, {es[2, 3] + es[5, 6, 7], es[4, 5, 6, 7], 
  es[4, 5, 6, 7], es[2, 3, 5, 6, 7], es[2, 3, 4], es[2, 3, 4], es[2, 3, 4], 
  es[2, 3] + es[1, 2, 3, 4]}, {es[3, 4] + es[2, 3, 4, 5], 
  es[3, 4] + es[1, 3, 4, 5], es[1, 2, 4], es[1, 2, 3], es[1, 2], es[3, 4, 5], 
  es[3, 4, 5], es[3, 4, 5]}, {es[4, 5, 6], es[4, 5] + es[3, 4, 5, 6], 
  es[4, 5] + es[2, 4, 5, 6], es[2, 3, 5], es[2, 3, 4], es[2, 3], es[4, 5, 6], 
  es[4, 5, 6]}, {es[5, 6, 7], es[5, 6, 7], es[5, 6] + es[4, 5, 6, 7], 
  es[5, 6] + es[3, 5, 6, 7], es[3, 4, 6], es[3, 4, 5], es[3, 4], 
  es[1, 2, 3, 4]}, {es[2, 3, 4, 5], es[1, 3, 4, 5], es[1, 2, 4, 5], 
  es[6, 7] + es[1, 2, 3], es[6, 7] + es[1, 2, 3], es[4, 5, 7], es[4, 5, 6], 
  es[4, 5]}, {es[5, 6], es[3, 4, 5, 6], es[2, 4, 5, 6], es[2, 3, 5, 6], 
  es[2, 3, 4] + es[1, 2, 3, 4, 6], es[2, 3, 4] + es[1, 2, 3, 4, 5], 
  es[1, 2, 3, 4], es[1, 2, 3, 4]}, {es[2, 3, 4, 5], es[6, 7], es[4, 5, 6, 7], 
  es[3, 5, 6, 7], es[3, 4, 6, 7], es[3, 4, 5] + es[2, 3, 4, 5, 7], 
  es[3, 4, 5] + es[2, 3, 4, 5, 6], es[2, 3, 4, 5]}, 
 {es[6, 7] + es[2, 3, 4], es[6, 7] + es[1, 3, 4], es[1, 2] + es[5, 6, 7], 
  es[1, 2] + es[5, 6, 7], es[3, 4, 6, 7], es[3, 4, 5], es[3, 4, 5], 
  es[3, 4] + es[1, 2, 3, 4, 5]}, {es[4, 5] + es[2, 3, 4, 5, 6], 
  es[3, 4, 5] + es[1, 3, 4, 5, 6], es[2, 4, 5] + es[1, 2, 4, 5, 6], 
  es[2, 3] + es[1, 2, 3, 5], es[2, 3] + es[1, 2, 3, 4], es[1, 2, 3], 
  es[4, 5, 6], es[4, 5, 6]}, {es[5, 6, 7], es[5, 6] + es[3, 4, 5, 6, 7], 
  es[4, 5, 6] + es[2, 4, 5, 6, 7], es[3, 5, 6] + es[2, 3, 5, 6, 7], 
  es[3, 4] + es[2, 3, 4, 6], es[3, 4] + es[2, 3, 4, 5], es[2, 3, 4], 
  es[1, 2, 3, 4]}, {es[2, 3, 4, 5], es[1, 3, 4, 5], es[1, 2] + es[6, 7], 
  es[1, 2] + es[5, 6, 7], es[1, 2] + es[4, 6, 7], es[4, 5] + es[3, 4, 5, 7], 
  es[4, 5] + es[3, 4, 5, 6], es[3, 4, 5]}, {es[4, 5, 6], es[3, 4, 5, 6], 
  es[2, 4, 5, 6], es[2, 3] + es[1, 2, 3, 5, 6], es[2, 3] + es[1, 2, 3, 4], 
  es[2, 3] + es[1, 2, 3, 4], es[5, 6] + es[1, 2, 3], es[5, 6] + es[1, 2, 3]}, 
 {es[6, 7] + es[2, 3, 4], es[5, 6, 7], es[4, 5, 6, 7], es[3, 5, 6, 7], 
  es[3, 4] + es[2, 3, 4, 6, 7], es[3, 4] + es[2, 3, 4, 5], 
  es[3, 4] + es[2, 3, 4, 5], es[2, 3, 4] + es[1, 2, 3, 4, 5]}, 
 {es[3, 4, 5] + es[2, 3, 4, 5, 6], es[3, 4, 5] + es[1, 3, 4, 5, 6], 
  es[1, 2, 4, 5], es[1, 2, 3], es[1, 2, 3], es[1, 2] + es[4, 5], 
  es[4, 5] + es[3, 4, 5, 6], es[4, 5] + es[3, 4, 5, 6]}, 
 {es[5, 6] + es[4, 5, 6, 7], es[4, 5, 6] + es[3, 4, 5, 6, 7], 
  es[4, 5, 6] + es[2, 4, 5, 6, 7], es[2, 3, 5, 6], es[2, 3, 4], es[2, 3, 4], 
  es[2, 3] + es[5, 6], es[5, 6] + es[1, 2, 3]}, 
 {es[3, 4, 5], es[3, 4, 5], es[1, 2, 4, 5], es[6, 7] + es[1, 2, 3], 
  es[6, 7] + es[1, 2, 3], es[1, 2] + es[4, 5, 7], es[1, 2] + es[4, 5, 6], 
  es[1, 2] + es[4, 5]}, {es[2, 3] + es[5, 6], es[4, 5, 6], es[4, 5, 6], 
  es[2, 3, 5, 6], es[2, 3, 4] + es[1, 2, 3, 4, 6], 
  es[2, 3, 4] + es[1, 2, 3, 4, 5], es[2, 3] + es[1, 2, 3, 4], 
  es[2, 3] + es[1, 2, 3, 4]}, {es[3, 4] + es[2, 3, 4, 5], 
  es[3, 4] + es[6, 7], es[5, 6, 7], es[5, 6, 7], es[3, 4, 6, 7], 
  es[3, 4, 5] + es[2, 3, 4, 5, 7], es[3, 4, 5] + es[2, 3, 4, 5, 6], 
  es[3, 4] + es[2, 3, 4, 5]}, {es[4, 5] + es[3, 4, 5, 6], 
  es[4, 5] + es[3, 4, 5, 6], es[4, 5] + es[1, 2, 4, 5, 6], es[1, 2, 3, 5], 
  es[1, 2, 3, 4], es[1, 2, 3], es[1, 2] + es[4, 5, 6], 
  es[1, 2] + es[4, 5, 6]}, {es[2, 3] + es[5, 6, 7], 
  es[5, 6] + es[4, 5, 6, 7], es[5, 6] + es[4, 5, 6, 7], 
  es[5, 6] + es[2, 3, 5, 6, 7], es[2, 3, 4, 6], es[2, 3, 4, 5], es[2, 3, 4], 
  es[2, 3] + es[1, 2, 3, 4]}, {es[3, 4] + es[2, 3, 4, 5], 
  es[3, 4] + es[1, 3, 4, 5], es[6, 7] + es[1, 2, 4], es[6, 7] + es[1, 2, 3], 
  es[1, 2] + es[6, 7], es[3, 4, 5, 7], es[3, 4, 5, 6], es[3, 4, 5]}, 
 {es[4, 5, 6], es[4, 5] + es[3, 4, 5, 6], es[4, 5] + es[2, 4, 5, 6], 
  es[2, 3, 5] + es[1, 2, 3, 5, 6], es[2, 3, 4] + es[1, 2, 3, 4, 6], 
  es[2, 3] + es[1, 2, 3, 4, 5], es[1, 2, 3], es[1, 2, 3]}, 
 {es[2, 3, 4], es[5, 6, 7], es[5, 6] + es[4, 5, 6, 7], 
  es[5, 6] + es[3, 5, 6, 7], es[3, 4, 6] + es[2, 3, 4, 6, 7], 
  es[3, 4, 5] + es[2, 3, 4, 5, 7], es[3, 4] + es[2, 3, 4, 5, 6], 
  es[2, 3, 4]}, {es[2, 3, 4] + es[2, 3, 4, 5], es[6, 7] + es[1, 3, 4], 
  es[1, 2] + es[5, 6, 7], es[1, 2] + es[5, 6, 7], es[3, 4, 6, 7], 
  es[3, 4, 5] + es[2, 3, 4, 5, 7], es[3, 4, 5] + es[2, 3, 4, 5, 6], 
  es[3, 4] + es[2, 3, 4, 5]}, {es[4, 5] + es[3, 4, 5, 6], 
  es[3, 4, 5] + es[3, 4, 5, 6], es[2, 4, 5] + es[1, 2, 4, 5, 6], 
  es[2, 3] + es[1, 2, 3, 5], es[2, 3] + es[1, 2, 3, 4], es[1, 2, 3], 
  es[1, 2] + es[4, 5, 6], es[1, 2] + es[4, 5, 6]}, 
 {es[2, 3] + es[5, 6, 7], es[5, 6] + es[4, 5, 6, 7], 
  es[4, 5, 6] + es[4, 5, 6, 7], es[3, 5, 6] + es[2, 3, 5, 6, 7], 
  es[3, 4] + es[2, 3, 4, 6], es[3, 4] + es[2, 3, 4, 5], es[2, 3, 4], 
  es[2, 3] + es[1, 2, 3, 4]}, {es[3, 4] + es[2, 3, 4, 5], 
  es[3, 4] + es[1, 3, 4, 5], es[6, 7] + es[1, 2, 4], 
  es[1, 2, 3] + es[5, 6, 7], es[1, 2] + es[4, 6, 7], 
  es[4, 5] + es[3, 4, 5, 7], es[4, 5] + es[3, 4, 5, 6], es[3, 4, 5]}, 
 {es[4, 5, 6], es[4, 5] + es[3, 4, 5, 6], es[4, 5] + es[2, 4, 5, 6], 
  es[2, 3, 5] + es[1, 2, 3, 5, 6], es[2, 3, 4] + es[1, 2, 3, 4], 
  es[2, 3] + es[1, 2, 3, 4], es[5, 6] + es[1, 2, 3], es[5, 6] + es[1, 2, 3]}, 
 {es[6, 7] + es[2, 3, 4], es[5, 6, 7], es[5, 6] + es[4, 5, 6, 7], 
  es[5, 6] + es[3, 5, 6, 7], es[3, 4, 6] + es[2, 3, 4, 6, 7], 
  es[3, 4, 5] + es[2, 3, 4, 5], es[3, 4] + es[2, 3, 4, 5], 
  es[2, 3, 4] + es[1, 2, 3, 4, 5]}, {es[3, 4, 5] + es[2, 3, 4, 5, 6], 
  es[3, 4, 5] + es[1, 3, 4, 5, 6], es[1, 2, 4, 5], es[6, 7] + es[1, 2, 3], 
  es[6, 7] + es[1, 2, 3], es[1, 2] + es[4, 5, 7], 
  es[4, 5, 6] + es[3, 4, 5, 6], es[4, 5] + es[3, 4, 5, 6]}, 
 {es[5, 6] + es[4, 5, 6, 7], es[4, 5, 6] + es[3, 4, 5, 6, 7], 
  es[4, 5, 6] + es[2, 4, 5, 6, 7], es[2, 3, 5, 6], 
  es[2, 3, 4] + es[1, 2, 3, 4, 6], es[2, 3, 4] + es[1, 2, 3, 4, 5], 
  es[2, 3] + es[1, 2, 3, 4], es[1, 2, 3] + es[1, 2, 3, 4]}}


==> anc/planar_arrays_for_poles_39.m <==

{{es[2, 3, 4, 5, 6, 7], 0, 0, 0, 0, 0, 0, es[2, 3, 4, 5, 6, 7], 
  es[2, 3, 4, 5, 6, 7]}, {0, 0, es[4, 5], es[3, 5], es[3, 4], 0, 0, 0, 0}, 
 {es[4, 5] + es[2, 3, 4, 5, 6, 7], es[3, 4, 5] + es[1, 3, 4, 5, 6, 7], 
  es[2, 4, 5] + es[1, 2, 4, 5, 6, 7], es[2, 3] + es[1, 2, 3, 5], 
  es[2, 3] + es[1, 2, 3, 4], es[1, 2, 3], es[1, 2, 3], es[4, 5, 6, 7], 
  es[4, 5, 6, 7]}, {es[4, 5], es[3, 4, 5], es[2, 4, 5], 
  es[2, 3] + es[1, 2, 3, 5], es[2, 3] + es[1, 2, 3, 4], es[1, 2, 3], 
  es[1, 2, 3], es[1, 2, 3], es[1, 2, 3]}, {0, 0, 0, es[5, 6], es[4, 6], 
  es[4, 5], 0, 0, 0}, {0, 0, es[4, 5, 6], es[3, 5, 6], es[3, 4, 6], 
  es[3, 4, 5], 0, 0, 0}, {es[4, 5, 6] + es[2, 3, 4, 5, 6, 7], 
  es[3, 4, 5, 6] + es[1, 3, 4, 5, 6, 7], es[2, 4, 5, 6] + 
   es[1, 2, 4, 5, 6, 7], es[2, 3] + es[1, 2, 3, 5, 6], 
  es[2, 3] + es[1, 2, 3, 4, 6], es[2, 3] + es[1, 2, 3, 4, 5], es[1, 2, 3], 
  es[4, 5, 6, 7], es[4, 5, 6, 7]}, {es[4, 5, 6] + es[2, 3, 4, 5, 6, 7], 
  es[4, 5] + es[3, 4, 5, 6] + es[1, 3, 4, 5, 6, 7], 
  es[4, 5] + es[2, 4, 5, 6] + es[1, 2, 4, 5, 6, 7], 
  es[2, 3, 5] + es[1, 2, 3, 5, 6], es[2, 3, 4] + es[1, 2, 3, 4, 6], 
  es[2, 3] + es[1, 2, 3, 4, 5], es[1, 2, 3], es[4, 5, 6, 7], es[4, 5, 6, 7]}, 
 {es[4, 5, 6], es[3, 4, 5, 6], es[2, 4, 5, 6], es[2, 3] + es[1, 2, 3, 5, 6], 
  es[2, 3] + es[1, 2, 3, 4, 6], es[2, 3] + es[1, 2, 3, 4, 5], es[1, 2, 3], 
  es[1, 2, 3], es[1, 2, 3]}, {es[4, 5, 6], es[4, 5] + es[3, 4, 5, 6], 
  es[4, 5] + es[2, 4, 5, 6], es[2, 3, 5] + es[1, 2, 3, 5, 6], 
  es[2, 3, 4] + es[1, 2, 3, 4, 6], es[2, 3] + es[1, 2, 3, 4, 5], es[1, 2, 3], 
  es[1, 2, 3], es[1, 2, 3]}, {es[4, 5], es[4, 5], es[4, 5], 0, 0, es[4, 5], 
  es[4, 5], es[4, 5], es[4, 5]}, {es[5, 6] + es[2, 3, 4, 5, 6, 7], 
  es[3, 4, 5, 6] + es[1, 3, 4, 5, 6, 7], es[2, 4, 5, 6] + 
   es[1, 2, 4, 5, 6, 7], es[2, 3, 5, 6] + es[1, 2, 3, 5, 6, 7], 
  es[2, 3, 4] + es[1, 2, 3, 4, 6], es[2, 3, 4] + es[1, 2, 3, 4, 5], 
  es[1, 2, 3, 4], es[5, 6, 7], es[5, 6, 7]}, {es[5, 6], es[3, 4, 5, 6], 
  es[2, 4, 5, 6], es[2, 3, 5, 6], es[2, 3, 4] + es[1, 2, 3, 4, 6], 
  es[2, 3, 4] + es[1, 2, 3, 4, 5], es[1, 2, 3, 4], es[1, 2, 3, 4], 
  es[1, 2, 3, 4]}, {0, 0, 0, 0, es[6, 7], es[5, 7], es[5, 6], 0, 0}, 
 {0, 0, 0, es[5, 6, 7], es[4, 6, 7], es[4, 5, 7], es[4, 5, 6], 0, 0}, 
 {0, 0, es[4, 5, 6, 7], es[3, 5, 6, 7], es[3, 4, 6, 7], es[3, 4, 5, 7], 
  es[3, 4, 5, 6], 0, 0}, {es[4, 5, 6, 7], es[3, 4, 5, 6, 7], 
  es[2, 4, 5, 6, 7], es[2, 3] + es[1, 2, 3, 5, 6, 7], 
  es[2, 3] + es[1, 2, 3, 4, 6, 7], es[2, 3] + es[1, 2, 3, 4, 5, 7], 
  es[2, 3] + es[1, 2, 3, 4, 5, 6], es[1, 2, 3], es[1, 2, 3]}, 
 {es[4, 5, 6, 7], es[4, 5] + es[3, 4, 5, 6, 7], es[4, 5] + es[2, 4, 5, 6, 7], 
  es[2, 3, 5] + es[1, 2, 3, 5, 6, 7], es[2, 3, 4] + es[1, 2, 3, 4, 6, 7], 
  es[2, 3] + es[1, 2, 3, 4, 5, 7], es[2, 3] + es[1, 2, 3, 4, 5, 6], 
  es[1, 2, 3], es[1, 2, 3]}, {es[4, 5, 6, 7], 
  es[4, 5, 6] + es[3, 4, 5, 6, 7], es[4, 5, 6] + es[2, 4, 5, 6, 7], 
  es[2, 3, 5, 6] + es[1, 2, 3, 5, 6, 7], es[2, 3, 4, 6] + 
   es[1, 2, 3, 4, 6, 7], es[2, 3, 4, 5] + es[1, 2, 3, 4, 5, 7], 
  es[2, 3] + es[1, 2, 3, 4, 5, 6], es[1, 2, 3], es[1, 2, 3]}, 
 {es[4, 5], es[4, 5], es[4, 5], es[6, 7], es[6, 7], es[4, 5, 7], es[4, 5, 6], 
  es[4, 5], es[4, 5]}, {es[5, 6, 7], es[3, 4, 5, 6, 7], es[2, 4, 5, 6, 7], 
  es[2, 3, 5, 6, 7], es[2, 3, 4] + es[1, 2, 3, 4, 6, 7], 
  es[2, 3, 4] + es[1, 2, 3, 4, 5, 7], es[2, 3, 4] + es[1, 2, 3, 4, 5, 6], 
  es[1, 2, 3, 4], es[1, 2, 3, 4]}, {es[5, 6, 7], 
  es[5, 6] + es[3, 4, 5, 6, 7], es[5, 6] + es[2, 4, 5, 6, 7], 
  es[5, 6] + es[2, 3, 5, 6, 7], es[2, 3, 4, 6] + es[1, 2, 3, 4, 6, 7], 
  es[2, 3, 4, 5] + es[1, 2, 3, 4, 5, 7], es[2, 3, 4] + es[1, 2, 3, 4, 5, 6], 
  es[1, 2, 3, 4], es[1, 2, 3, 4]}, {es[5, 6, 7], 
  es[5, 6] + es[3, 4, 5, 6, 7], es[4, 5, 6] + es[2, 4, 5, 6, 7], 
  es[3, 5, 6] + es[2, 3, 5, 6, 7], es[3, 4] + es[2, 3, 4, 6] + 
   es[1, 2, 3, 4, 6, 7], es[3, 4] + es[2, 3, 4, 5] + es[1, 2, 3, 4, 5, 7], 
  es[2, 3, 4] + es[1, 2, 3, 4, 5, 6], es[1, 2, 3, 4], es[1, 2, 3, 4]}, 
 {es[5, 6], es[5, 6], es[5, 6], es[5, 6], 0, 0, es[5, 6], es[5, 6], 
  es[5, 6]}, {es[5, 6], es[5, 6], es[4, 5, 6], es[3, 5, 6], es[3, 4], 
  es[3, 4], es[5, 6], es[5, 6], es[5, 6]}, 
 {es[4, 5, 6] + es[2, 3, 4, 5, 6, 7], es[3, 4, 5, 6] + es[1, 3, 4, 5, 6, 7], 
  es[2, 4, 5, 6] + es[1, 2, 4, 5, 6, 7], es[2, 3] + es[1, 2, 3, 5, 6], 
  es[2, 3] + es[1, 2, 3, 4], es[2, 3] + es[1, 2, 3, 4], 
  es[5, 6] + es[1, 2, 3], es[5, 6] + es[4, 5, 6, 7], 
  es[5, 6] + es[4, 5, 6, 7]}, {es[4, 5, 6] + es[2, 3, 4, 5, 6, 7], 
  es[4, 5] + es[3, 4, 5, 6] + es[1, 3, 4, 5, 6, 7], 
  es[4, 5] + es[2, 4, 5, 6] + es[1, 2, 4, 5, 6, 7], 
  es[2, 3, 5] + es[1, 2, 3, 5, 6], es[2, 3, 4] + es[1, 2, 3, 4], 
  es[2, 3] + es[1, 2, 3, 4], es[5, 6] + es[1, 2, 3], 
  es[5, 6] + es[4, 5, 6, 7], es[5, 6] + es[4, 5, 6, 7]}, 
 {es[4, 5, 6], es[3, 4, 5, 6], es[2, 4, 5, 6], es[2, 3] + es[1, 2, 3, 5, 6], 
  es[2, 3] + es[1, 2, 3, 4], es[2, 3] + es[1, 2, 3, 4], 
  es[5, 6] + es[1, 2, 3], es[5, 6] + es[1, 2, 3], es[5, 6] + es[1, 2, 3]}, 
 {es[4, 5, 6], es[4, 5] + es[3, 4, 5, 6], es[4, 5] + es[2, 4, 5, 6], 
  es[2, 3, 5] + es[1, 2, 3, 5, 6], es[2, 3, 4] + es[1, 2, 3, 4], 
  es[2, 3] + es[1, 2, 3, 4], es[5, 6] + es[1, 2, 3], es[5, 6] + es[1, 2, 3], 
  es[5, 6] + es[1, 2, 3]}, {es[4, 5, 6], es[4, 5, 6], es[4, 5, 6], 0, 0, 0, 
  es[4, 5, 6], es[4, 5, 6], es[4, 5, 6]}, {es[5, 6] + es[4, 5, 6, 7], 
  es[4, 5, 6] + es[3, 4, 5, 6, 7], es[4, 5, 6] + es[2, 4, 5, 6, 7], 
  es[2, 3, 5, 6] + es[1, 2, 3, 5, 6, 7], es[2, 3, 4] + es[1, 2, 3, 4, 6, 7], 
  es[2, 3, 4] + es[1, 2, 3, 4, 5, 7], es[2, 3] + es[5, 6] + 
   es[1, 2, 3, 4, 5, 6], es[5, 6] + es[1, 2, 3], es[5, 6] + es[1, 2, 3]}, 
 {es[6, 7], es[3, 4, 5, 6, 7], es[2, 4, 5, 6, 7], es[2, 3, 5, 6, 7], 
  es[2, 3, 4, 6, 7], es[2, 3, 4, 5] + es[1, 2, 3, 4, 5, 7], 
  es[2, 3, 4, 5] + es[1, 2, 3, 4, 5, 6], es[1, 2, 3, 4, 5], 
  es[1, 2, 3, 4, 5]}, {es[3, 4] + es[2, 3, 4, 5], es[3, 4] + es[1, 3, 4, 5], 
  es[6, 7] + es[1, 2, 4], es[1, 2, 3] + es[5, 6, 7], es[1, 2] + es[4, 6, 7], 
  es[4, 5] + es[3, 4, 5, 7], es[4, 5] + es[3, 4, 5, 6], es[3, 4, 5], 
  es[3, 4, 5]}, {es[3, 4] + es[2, 3, 4, 5], es[3, 4] + es[1, 3, 4, 5], 
  es[6, 7] + es[1, 2, 4], es[6, 7] + es[1, 2, 3], es[1, 2] + es[6, 7], 
  es[3, 4, 5, 7], es[3, 4, 5, 6], es[3, 4, 5], es[3, 4, 5]}, 
 {es[3, 4] + es[2, 3, 4, 5], es[3, 4] + es[1, 3, 4, 5], es[1, 2, 4], 
  es[1, 2, 3], es[1, 2], es[3, 4, 5], es[3, 4, 5], es[3, 4, 5], es[3, 4, 5]}, 
 {0, 0, 0, 0, 0, es[7, 8], es[6, 8], es[6, 7], 0}, 
 {0, 0, 0, 0, es[6, 7, 8], es[5, 7, 8], es[5, 6, 8], es[5, 6, 7], 0}, 
 {0, 0, 0, es[5, 6, 7, 8], es[4, 6, 7, 8], es[4, 5, 7, 8], es[4, 5, 6, 8], 
  es[4, 5, 6, 7], 0}, {0, 0, es[4, 5, 6, 7, 8], es[3, 5, 6, 7, 8], 
  es[3, 4, 6, 7, 8], es[3, 4, 5, 7, 8], es[3, 4, 5, 6, 8], es[3, 4, 5, 6, 7], 
  0}, {es[4, 5, 6, 7, 8], es[3, 4, 5, 6, 7, 8], es[2, 4, 5, 6, 7, 8], 
  es[2, 3], es[2, 3], es[2, 3], es[2, 3], es[2, 3], es[1, 2, 3]}, 
 {es[4, 5, 6, 7, 8], es[4, 5] + es[3, 4, 5, 6, 7, 8], 
  es[4, 5] + es[2, 4, 5, 6, 7, 8], es[2, 3, 5], es[2, 3, 4], es[2, 3], 
  es[2, 3], es[2, 3], es[1, 2, 3]}, {es[4, 5, 6, 7, 8], 
  es[4, 5, 6] + es[3, 4, 5, 6, 7, 8], es[4, 5, 6] + es[2, 4, 5, 6, 7, 8], 
  es[2, 3, 5, 6], es[2, 3, 4, 6], es[2, 3, 4, 5], es[2, 3], es[2, 3], 
  es[1, 2, 3]}, {es[4, 5], es[4, 5], es[4, 5], es[6, 7, 8], es[6, 7, 8], 
  es[4, 5, 7, 8], es[4, 5, 6, 8], es[4, 5, 6, 7], es[4, 5]}, 
 {es[5, 6, 7, 8], es[3, 4, 5, 6, 7, 8], es[2, 4, 5, 6, 7, 8], 
  es[2, 3, 5, 6, 7, 8], es[2, 3, 4], es[2, 3, 4], es[2, 3, 4], es[2, 3, 4], 
  es[1, 2, 3, 4]}, {es[5, 6, 7, 8], es[5, 6] + es[3, 4, 5, 6, 7, 8], 
  es[5, 6] + es[2, 4, 5, 6, 7, 8], es[5, 6] + es[2, 3, 5, 6, 7, 8], 
  es[2, 3, 4, 6], es[2, 3, 4, 5], es[2, 3, 4], es[2, 3, 4], es[1, 2, 3, 4]}, 
 {es[5, 6, 7, 8], es[5, 6] + es[3, 4, 5, 6, 7, 8], 
  es[4, 5, 6] + es[2, 4, 5, 6, 7, 8], es[3, 5, 6] + es[2, 3, 5, 6, 7, 8], 
  es[3, 4] + es[2, 3, 4, 6], es[3, 4] + es[2, 3, 4, 5], es[2, 3, 4], 
  es[2, 3, 4], es[1, 2, 3, 4]}, {es[4, 5, 6, 7, 8], 
  es[4, 5, 6, 7] + es[3, 4, 5, 6, 7, 8], es[4, 5, 6, 7] + 
   es[2, 4, 5, 6, 7, 8], es[2, 3, 5, 6, 7], es[2, 3, 4, 6, 7], 
  es[2, 3, 4, 5, 7], es[2, 3, 4, 5, 6], es[2, 3], es[1, 2, 3]}, 
 {es[5, 6, 7, 8], es[5, 6, 7] + es[3, 4, 5, 6, 7, 8], 
  es[5, 6, 7] + es[2, 4, 5, 6, 7, 8], es[5, 6, 7] + es[2, 3, 5, 6, 7, 8], 
  es[2, 3, 4, 6, 7], es[2, 3, 4, 5, 7], es[2, 3, 4, 5, 6], es[2, 3, 4], 
  es[1, 2, 3, 4]}, {es[5, 6, 7, 8], es[5, 6, 7] + es[3, 4, 5, 6, 7, 8], 
  es[4, 5, 6, 7] + es[2, 4, 5, 6, 7, 8], es[3, 5, 6, 7] + 
   es[2, 3, 5, 6, 7, 8], es[3, 4] + es[2, 3, 4, 6, 7], 
  es[3, 4] + es[2, 3, 4, 5, 7], es[3, 4] + es[2, 3, 4, 5, 6], es[2, 3, 4], 
  es[1, 2, 3, 4]}, {es[5, 6, 7, 8], es[5, 6, 7] + es[3, 4, 5, 6, 7, 8], 
  es[5, 6] + es[4, 5, 6, 7] + es[2, 4, 5, 6, 7, 8], 
  es[5, 6] + es[3, 5, 6, 7] + es[2, 3, 5, 6, 7, 8], 
  es[3, 4, 6] + es[2, 3, 4, 6, 7], es[3, 4, 5] + es[2, 3, 4, 5, 7], 
  es[3, 4] + es[2, 3, 4, 5, 6], es[2, 3, 4], es[1, 2, 3, 4]}, 
 {es[5, 6], es[5, 6], es[5, 6], es[5, 6], es[7, 8], es[7, 8], es[5, 6, 8], 
  es[5, 6, 7], es[5, 6]}, {es[5, 6], es[5, 6], es[4, 5, 6], es[3, 5, 6], 
  es[3, 4] + es[7, 8], es[3, 4] + es[7, 8], es[5, 6, 8], es[5, 6, 7], 
  es[5, 6]}, {es[4, 5, 6] + es[2, 3, 4, 5, 6, 7], 
  es[3, 4, 5, 6] + es[1, 3, 4, 5, 6, 7], es[2, 4, 5, 6] + 
   es[1, 2, 4, 5, 6, 7], es[2, 3] + es[1, 2, 3, 5, 6], 
  es[2, 3] + es[7, 8] + es[1, 2, 3, 4], es[2, 3] + es[7, 8] + es[1, 2, 3, 4], 
  es[1, 2, 3] + es[5, 6, 8], es[5, 6, 7] + es[4, 5, 6, 7], 
  es[5, 6] + es[4, 5, 6, 7]}, {es[4, 5, 6] + es[2, 3, 4, 5, 6, 7], 
  es[4, 5] + es[3, 4, 5, 6] + es[1, 3, 4, 5, 6, 7], 
  es[4, 5] + es[2, 4, 5, 6] + es[1, 2, 4, 5, 6, 7], 
  es[2, 3, 5] + es[1, 2, 3, 5, 6], es[7, 8] + es[2, 3, 4] + es[1, 2, 3, 4], 
  es[2, 3] + es[7, 8] + es[1, 2, 3, 4], es[1, 2, 3] + es[5, 6, 8], 
  es[5, 6, 7] + es[4, 5, 6, 7], es[5, 6] + es[4, 5, 6, 7]}, 
 {es[4, 5, 6], es[3, 4, 5, 6], es[2, 4, 5, 6], es[2, 3] + es[1, 2, 3, 5, 6], 
  es[2, 3] + es[7, 8] + es[1, 2, 3, 4], es[2, 3] + es[7, 8] + es[1, 2, 3, 4], 
  es[1, 2, 3] + es[5, 6, 8], es[1, 2, 3] + es[5, 6, 7], 
  es[5, 6] + es[1, 2, 3]}, {es[4, 5, 6], es[4, 5] + es[3, 4, 5, 6], 
  es[4, 5] + es[2, 4, 5, 6], es[2, 3, 5] + es[1, 2, 3, 5, 6], 
  es[7, 8] + es[2, 3, 4] + es[1, 2, 3, 4], es[2, 3] + es[7, 8] + 
   es[1, 2, 3, 4], es[1, 2, 3] + es[5, 6, 8], es[1, 2, 3] + es[5, 6, 7], 
  es[5, 6] + es[1, 2, 3]}, {es[4, 5, 6], es[4, 5, 6], es[4, 5, 6], es[7, 8], 
  es[7, 8], es[7, 8], es[4, 5, 6, 8], es[4, 5, 6, 7], es[4, 5, 6]}, 
 {es[5, 6] + es[4, 5, 6, 7, 8], es[4, 5, 6] + es[3, 4, 5, 6, 7, 8], 
  es[4, 5, 6] + es[2, 4, 5, 6, 7, 8], es[2, 3, 5, 6], es[2, 3, 4], 
  es[2, 3, 4], es[2, 3] + es[5, 6], es[2, 3] + es[5, 6], 
  es[5, 6] + es[1, 2, 3]}, {es[4, 5, 6], es[4, 5, 6], es[4, 5, 6], es[7, 8], 
  es[6, 7, 8], es[5, 7, 8], es[5, 6] + es[4, 5, 6, 8], 
  es[5, 6] + es[4, 5, 6, 7], es[4, 5, 6]}, 
 {es[6, 7, 8], es[3, 4, 5, 6, 7, 8], es[2, 4, 5, 6, 7, 8], 
  es[2, 3, 5, 6, 7, 8], es[2, 3, 4, 6, 7, 8], es[2, 3, 4, 5], es[2, 3, 4, 5], 
  es[2, 3, 4, 5], es[1, 2, 3, 4, 5]}, {es[3, 4] + es[2, 3, 4, 5], 
  es[3, 4] + es[1, 3, 4, 5], es[1, 2, 4] + es[6, 7, 8], 
  es[1, 2, 3] + es[5, 6, 7, 8], es[1, 2] + es[4, 6, 7, 8], 
  es[4, 5] + es[3, 4, 5, 7, 8], es[4, 5] + es[3, 4, 5, 6, 8], 
  es[4, 5] + es[3, 4, 5, 6, 7], es[3, 4, 5]}, {es[3, 4] + es[2, 3, 4, 5], 
  es[3, 4] + es[1, 3, 4, 5], es[1, 2, 4] + es[6, 7, 8], 
  es[1, 2, 3] + es[6, 7, 8], es[1, 2] + es[6, 7, 8], es[3, 4, 5, 7, 8], 
  es[3, 4, 5, 6, 8], es[3, 4, 5, 6, 7], es[3, 4, 5]}, 
 {es[3, 4] + es[2, 3, 4, 5], es[3, 4] + es[1, 3, 4, 5], 
  es[1, 2, 4] + es[6, 7, 8], es[6, 7] + es[1, 2, 3] + es[5, 6, 7, 8], 
  es[1, 2] + es[6, 7] + es[4, 6, 7, 8], es[4, 5, 7] + es[3, 4, 5, 7, 8], 
  es[4, 5, 6] + es[3, 4, 5, 6, 8], es[4, 5] + es[3, 4, 5, 6, 7], 
  es[3, 4, 5]}, {es[6, 7, 8], es[6, 7] + es[3, 4, 5, 6, 7, 8], 
  es[6, 7] + es[2, 4, 5, 6, 7, 8], es[6, 7] + es[2, 3, 5, 6, 7, 8], 
  es[6, 7] + es[2, 3, 4, 6, 7, 8], es[2, 3, 4, 5, 7], es[2, 3, 4, 5, 6], 
  es[2, 3, 4, 5], es[1, 2, 3, 4, 5]}, 
 {es[6, 7, 8], es[6, 7] + es[3, 4, 5, 6, 7, 8], 
  es[6, 7] + es[2, 4, 5, 6, 7, 8], es[5, 6, 7] + es[2, 3, 5, 6, 7, 8], 
  es[4, 6, 7] + es[2, 3, 4, 6, 7, 8], es[4, 5] + es[2, 3, 4, 5, 7], 
  es[4, 5] + es[2, 3, 4, 5, 6], es[2, 3, 4, 5], es[1, 2, 3, 4, 5]}, 
 {es[6, 7, 8], es[6, 7] + es[3, 4, 5, 6, 7, 8], 
  es[4, 5, 6, 7] + es[2, 4, 5, 6, 7, 8], es[3, 5, 6, 7] + 
   es[2, 3, 5, 6, 7, 8], es[3, 4, 6, 7] + es[2, 3, 4, 6, 7, 8], 
  es[3, 4, 5] + es[2, 3, 4, 5, 7], es[3, 4, 5] + es[2, 3, 4, 5, 6], 
  es[2, 3, 4, 5], es[1, 2, 3, 4, 5]}, {es[5, 6] + es[4, 5, 6, 7, 8], 
  es[4, 5, 6] + es[3, 4, 5, 6, 7, 8], es[4, 5, 6] + es[2, 4, 5, 6, 7, 8], 
  es[2, 3, 5, 6], es[7, 8] + es[2, 3, 4], es[7, 8] + es[2, 3, 4], 
  es[2, 3] + es[5, 6, 8], es[2, 3] + es[5, 6, 7], es[5, 6] + es[1, 2, 3]}, 
 {es[6, 7], es[6, 7], es[6, 7], es[6, 7], es[6, 7], 0, 0, es[6, 7], 
  es[6, 7]}, {es[6, 7], es[6, 7], es[6, 7], es[5, 6, 7], es[4, 6, 7], 
  es[4, 5], es[4, 5], es[6, 7], es[6, 7]}, {es[6, 7], es[6, 7], 
  es[4, 5, 6, 7], es[3, 5, 6, 7], es[3, 4, 6, 7], es[3, 4, 5], es[3, 4, 5], 
  es[6, 7], es[6, 7]}, {es[4, 5, 6, 7], es[3, 4, 5, 6, 7], es[2, 4, 5, 6, 7], 
  es[2, 3] + es[1, 2, 3, 5, 6, 7], es[2, 3] + es[1, 2, 3, 4, 6, 7], 
  es[2, 3] + es[1, 2, 3, 4, 5], es[2, 3] + es[1, 2, 3, 4, 5], 
  es[6, 7] + es[1, 2, 3], es[6, 7] + es[1, 2, 3]}, 
 {es[4, 5, 6, 7], es[4, 5] + es[3, 4, 5, 6, 7], es[4, 5] + es[2, 4, 5, 6, 7], 
  es[2, 3, 5] + es[1, 2, 3, 5, 6, 7], es[2, 3, 4] + es[1, 2, 3, 4, 6, 7], 
  es[2, 3] + es[1, 2, 3, 4, 5], es[2, 3] + es[1, 2, 3, 4, 5], 
  es[6, 7] + es[1, 2, 3], es[6, 7] + es[1, 2, 3]}, 
 {es[4, 5, 6, 7], es[4, 5, 6] + es[3, 4, 5, 6, 7], 
  es[4, 5, 6] + es[2, 4, 5, 6, 7], es[2, 3, 5, 6] + es[1, 2, 3, 5, 6, 7], 
  es[2, 3, 4, 6] + es[1, 2, 3, 4, 6, 7], es[2, 3, 4, 5] + es[1, 2, 3, 4, 5], 
  es[2, 3] + es[1, 2, 3, 4, 5], es[6, 7] + es[1, 2, 3], 
  es[6, 7] + es[1, 2, 3]}, {es[5, 6, 7], es[3, 4, 5, 6, 7], 
  es[2, 4, 5, 6, 7], es[2, 3, 5, 6, 7], es[2, 3, 4] + es[1, 2, 3, 4, 6, 7], 
  es[2, 3, 4] + es[1, 2, 3, 4, 5], es[2, 3, 4] + es[1, 2, 3, 4, 5], 
  es[6, 7] + es[1, 2, 3, 4], es[6, 7] + es[1, 2, 3, 4]}, 
 {es[5, 6, 7], es[5, 6] + es[3, 4, 5, 6, 7], es[5, 6] + es[2, 4, 5, 6, 7], 
  es[5, 6] + es[2, 3, 5, 6, 7], es[2, 3, 4, 6] + es[1, 2, 3, 4, 6, 7], 
  es[2, 3, 4, 5] + es[1, 2, 3, 4, 5], es[2, 3, 4] + es[1, 2, 3, 4, 5], 
  es[6, 7] + es[1, 2, 3, 4], es[6, 7] + es[1, 2, 3, 4]}, 
 {es[5, 6, 7], es[5, 6] + es[3, 4, 5, 6, 7], es[4, 5, 6] + es[2, 4, 5, 6, 7], 
  es[3, 5, 6] + es[2, 3, 5, 6, 7], es[3, 4] + es[2, 3, 4, 6] + 
   es[1, 2, 3, 4, 6, 7], es[3, 4] + es[2, 3, 4, 5] + es[1, 2, 3, 4, 5], 
  es[2, 3, 4] + es[1, 2, 3, 4, 5], es[6, 7] + es[1, 2, 3, 4], 
  es[6, 7] + es[1, 2, 3, 4]}, {es[5, 6, 7], es[5, 6, 7], es[5, 6, 7], 
  es[5, 6, 7], 0, 0, 0, es[5, 6, 7], es[5, 6, 7]}, 
 {es[5, 6, 7], es[5, 6, 7], es[4, 5, 6, 7], es[3, 5, 6, 7], es[3, 4], 
  es[3, 4], es[3, 4], es[5, 6, 7], es[5, 6, 7]}, 
 {es[4, 5, 6, 7], es[3, 4, 5, 6, 7], es[2, 4, 5, 6, 7], 
  es[2, 3] + es[1, 2, 3, 5, 6, 7], es[2, 3] + es[1, 2, 3, 4], 
  es[2, 3] + es[1, 2, 3, 4], es[2, 3] + es[1, 2, 3, 4], 
  es[1, 2, 3] + es[5, 6, 7], es[1, 2, 3] + es[5, 6, 7]}, 
 {es[4, 5, 6, 7], es[4, 5] + es[3, 4, 5, 6, 7], es[4, 5] + es[2, 4, 5, 6, 7], 
  es[2, 3, 5] + es[1, 2, 3, 5, 6, 7], es[2, 3, 4] + es[1, 2, 3, 4], 
  es[2, 3] + es[1, 2, 3, 4], es[2, 3] + es[1, 2, 3, 4], 
  es[1, 2, 3] + es[5, 6, 7], es[1, 2, 3] + es[5, 6, 7]}, 
 {es[5, 6, 7], es[5, 6, 7], es[5, 6] + es[4, 5, 6, 7], 
  es[5, 6] + es[3, 5, 6, 7], es[3, 4, 6], es[3, 4, 5], es[3, 4], es[5, 6, 7], 
  es[5, 6, 7]}, {es[5, 6] + es[4, 5, 6, 7] + es[2, 3, 4, 5, 6, 7], 
  es[4, 5, 6] + es[3, 4, 5, 6, 7] + es[1, 3, 4, 5, 6, 7], 
  es[4, 5, 6] + es[2, 4, 5, 6, 7] + es[1, 2, 4, 5, 6, 7], 
  es[2, 3, 5, 6] + es[1, 2, 3, 5, 6, 7], es[2, 3, 4] + es[1, 2, 3, 4, 6], 
  es[2, 3, 4] + es[1, 2, 3, 4, 5], es[2, 3] + es[1, 2, 3, 4], 
  es[5, 6, 7] + es[4, 5, 6, 7], es[5, 6, 7] + es[4, 5, 6, 7]}, 
 {es[5, 6] + es[4, 5, 6, 7], es[5, 6] + es[3, 4, 5, 6, 7], 
  es[5, 6] + es[2, 4, 5, 6, 7], es[2, 3] + es[5, 6] + es[1, 2, 3, 5, 6, 7], 
  es[2, 3] + es[1, 2, 3, 4, 6], es[2, 3] + es[1, 2, 3, 4, 5], 
  es[2, 3] + es[1, 2, 3, 4], es[1, 2, 3] + es[5, 6, 7], 
  es[1, 2, 3] + es[5, 6, 7]}, {es[5, 6] + es[4, 5, 6, 7], 
  es[4, 5, 6] + es[3, 4, 5, 6, 7], es[4, 5, 6] + es[2, 4, 5, 6, 7], 
  es[2, 3, 5, 6] + es[1, 2, 3, 5, 6, 7], es[2, 3, 4] + es[1, 2, 3, 4, 6], 
  es[2, 3, 4] + es[1, 2, 3, 4, 5], es[2, 3] + es[1, 2, 3, 4], 
  es[1, 2, 3] + es[5, 6, 7], es[1, 2, 3] + es[5, 6, 7]}, 
 {es[5, 6] + es[4, 5, 6, 7], es[5, 6] + es[4, 5, 6] + es[3, 4, 5, 6, 7], 
  2*es[4, 5, 6] + es[2, 4, 5, 6, 7], es[3, 5, 6] + es[2, 3, 5, 6] + 
   es[1, 2, 3, 5, 6, 7], es[3, 4] + es[2, 3, 4, 6] + es[1, 2, 3, 4, 6], 
  es[3, 4] + es[2, 3, 4, 5] + es[1, 2, 3, 4, 5], es[2, 3] + es[1, 2, 3, 4], 
  es[1, 2, 3] + es[5, 6, 7], es[1, 2, 3] + es[5, 6, 7]}, 
 {es[4, 5, 6, 7], es[4, 5, 6, 7], es[4, 5, 6, 7], 0, 0, 0, 0, es[4, 5, 6, 7], 
  es[4, 5, 6, 7]}, {es[5, 6] + es[4, 5, 6, 7], 
  es[4, 5, 6] + es[3, 4, 5, 6, 7], es[4, 5, 6] + es[2, 4, 5, 6, 7], 
  es[2, 3, 5, 6] + es[1, 2, 3, 5, 6, 7], es[2, 3, 4] + es[1, 2, 3, 4], 
  es[2, 3, 4] + es[1, 2, 3, 4], es[2, 3] + es[5, 6] + es[1, 2, 3, 4], 
  es[5, 6] + es[1, 2, 3] + es[5, 6, 7], es[5, 6] + es[1, 2, 3] + 
   es[5, 6, 7]}, {es[6, 7] + es[4, 5, 6, 7, 8], 
  es[4, 5, 6, 7] + es[3, 4, 5, 6, 7, 8], es[4, 5, 6, 7] + 
   es[2, 4, 5, 6, 7, 8], es[2, 3, 5, 6, 7], es[2, 3, 4, 6, 7], 
  es[2, 3, 4, 5], es[2, 3, 4, 5], es[2, 3] + es[6, 7], 
  es[6, 7] + es[1, 2, 3]}, {es[6, 7] + es[5, 6, 7, 8], 
  es[5, 6, 7] + es[3, 4, 5, 6, 7, 8], es[5, 6, 7] + es[2, 4, 5, 6, 7, 8], 
  es[5, 6, 7] + es[2, 3, 5, 6, 7, 8], es[2, 3, 4, 6, 7], es[2, 3, 4, 5], 
  es[2, 3, 4, 5], es[6, 7] + es[2, 3, 4], es[6, 7] + es[1, 2, 3, 4]}, 
 {es[6, 7] + es[5, 6, 7, 8], es[5, 6, 7] + es[3, 4, 5, 6, 7, 8], 
  es[4, 5, 6, 7] + es[2, 4, 5, 6, 7, 8], es[3, 5, 6, 7] + 
   es[2, 3, 5, 6, 7, 8], es[3, 4] + es[2, 3, 4, 6, 7], 
  es[3, 4] + es[2, 3, 4, 5], es[3, 4] + es[2, 3, 4, 5], 
  es[6, 7] + es[2, 3, 4], es[6, 7] + es[1, 2, 3, 4]}, 
 {es[6, 7] + es[5, 6, 7, 8], es[5, 6, 7] + es[3, 4, 5, 6, 7, 8], 
  es[5, 6] + es[4, 5, 6, 7] + es[2, 4, 5, 6, 7, 8], 
  es[5, 6] + es[3, 5, 6, 7] + es[2, 3, 5, 6, 7, 8], 
  es[3, 4, 6] + es[2, 3, 4, 6, 7], es[3, 4, 5] + es[2, 3, 4, 5], 
  es[3, 4] + es[2, 3, 4, 5], es[6, 7] + es[2, 3, 4], 
  es[6, 7] + es[1, 2, 3, 4]}, {es[5, 6, 7] + es[4, 5, 6, 7, 8], 
  es[4, 5, 6, 7] + es[3, 4, 5, 6, 7, 8], es[4, 5, 6, 7] + 
   es[2, 4, 5, 6, 7, 8], es[2, 3, 5, 6, 7], es[2, 3, 4], es[2, 3, 4], 
  es[2, 3, 4], es[2, 3] + es[5, 6, 7], es[1, 2, 3] + es[5, 6, 7]}, 
 {es[5, 6, 7] + es[4, 5, 6, 7, 8], es[5, 6] + es[4, 5, 6, 7] + 
   es[3, 4, 5, 6, 7, 8], es[5, 6] + es[4, 5, 6, 7] + es[2, 4, 5, 6, 7, 8], 
  es[5, 6] + es[2, 3, 5, 6, 7], es[2, 3, 4, 6], es[2, 3, 4, 5], es[2, 3, 4], 
  es[2, 3] + es[5, 6, 7], es[1, 2, 3] + es[5, 6, 7]}, 
 {es[5, 6, 7] + es[4, 5, 6, 7, 8], es[5, 6] + es[4, 5, 6, 7] + 
   es[3, 4, 5, 6, 7, 8], es[4, 5, 6] + es[4, 5, 6, 7] + es[2, 4, 5, 6, 7, 8], 
  es[3, 5, 6] + es[2, 3, 5, 6, 7], es[3, 4] + es[2, 3, 4, 6], 
  es[3, 4] + es[2, 3, 4, 5], es[2, 3, 4], es[2, 3] + es[5, 6, 7], 
  es[1, 2, 3] + es[5, 6, 7]}, {es[3, 4] + es[7, 8] + es[2, 3, 4, 5], 
  es[3, 4] + es[6, 7, 8], es[6, 7] + es[5, 6, 7, 8], 
  es[5, 6, 7] + es[5, 6, 7, 8], es[4, 6, 7] + es[3, 4, 6, 7, 8], 
  es[4, 5] + es[3, 4, 5, 7] + es[2, 3, 4, 5, 7, 8], 
  es[4, 5] + es[3, 4, 5, 6] + es[2, 3, 4, 5, 6], 
  es[3, 4, 5] + es[2, 3, 4, 5, 6], es[3, 4] + es[2, 3, 4, 5] + 
   es[1, 2, 3, 4, 5, 6]}, {es[3, 4] + es[7, 8] + es[2, 3, 4, 5], 
  es[3, 4] + es[6, 7, 8], es[6, 7] + es[5, 6, 7, 8], 
  es[6, 7] + es[5, 6, 7, 8], es[6, 7] + es[3, 4, 6, 7, 8], 
  es[3, 4, 5, 7] + es[2, 3, 4, 5, 7, 8], es[3, 4, 5, 6] + es[2, 3, 4, 5, 6], 
  es[3, 4, 5] + es[2, 3, 4, 5, 6], es[3, 4] + es[2, 3, 4, 5] + 
   es[1, 2, 3, 4, 5, 6]}, {es[3, 4] + es[7, 8] + es[2, 3, 4, 5], 
  es[3, 4] + es[6, 7, 8], es[5, 6, 7, 8], es[5, 6, 7, 8], es[3, 4, 6, 7, 8], 
  es[3, 4, 5] + es[2, 3, 4, 5, 7, 8], es[3, 4, 5] + es[2, 3, 4, 5, 6], 
  es[3, 4, 5] + es[2, 3, 4, 5, 6], es[3, 4] + es[2, 3, 4, 5] + 
   es[1, 2, 3, 4, 5, 6]}, {es[3, 4, 5] + es[2, 3, 4, 5, 6], 
  es[3, 4, 5] + es[1, 3, 4, 5, 6], es[7, 8] + es[1, 2, 4, 5], 
  es[1, 2, 3] + es[6, 7, 8], es[1, 2, 3] + es[6, 7, 8], 
  es[1, 2] + es[4, 5, 7, 8], es[4, 5, 6] + es[3, 4, 5, 6, 8], 
  es[4, 5, 6] + es[3, 4, 5, 6, 7], es[4, 5] + es[3, 4, 5, 6]}, 
 {es[4, 5] + es[7, 8], es[7, 8] + es[3, 4, 5], es[7, 8] + es[2, 4, 5], 
  es[2, 3] + es[6, 7, 8], es[2, 3] + es[6, 7, 8], es[4, 5, 7, 8], 
  es[4, 5, 6], es[4, 5, 6], es[4, 5] + es[1, 2, 3, 4, 5, 6]}, 
 {es[7, 8] + es[3, 4, 5], es[7, 8] + es[3, 4, 5], es[7, 8] + es[1, 2, 4, 5], 
  es[1, 2, 3] + es[6, 7, 8], es[1, 2, 3] + es[6, 7, 8], 
  es[1, 2] + es[4, 5, 7, 8], es[1, 2] + es[4, 5, 6], es[1, 2] + es[4, 5, 6], 
  es[1, 2] + es[4, 5] + es[1, 2, 3, 4, 5, 6]}, 
 {es[4, 5] + es[2, 3, 4, 5, 6], es[7, 8] + es[3, 4, 5], 
  es[7, 8] + es[2, 4, 5], es[2, 3] + es[6, 7, 8], es[2, 3] + es[6, 7, 8], 
  es[4, 5, 7, 8], es[4, 5, 6] + es[2, 3, 4, 5, 6, 8], 
  es[4, 5, 6] + es[2, 3, 4, 5, 6, 7], es[4, 5] + es[2, 3, 4, 5, 6]}, 
 {es[3, 4, 5] + es[2, 3, 4, 5, 6], es[3, 4, 5] + es[1, 3, 4, 5, 6], 
  es[7, 8] + es[1, 2, 4, 5], es[1, 2, 3] + es[5, 6, 7, 8], 
  es[1, 2, 3] + es[4, 6, 7, 8], es[1, 2] + es[4, 5] + es[4, 5, 7, 8], 
  es[4, 5] + es[4, 5, 6] + es[3, 4, 5, 6, 8], es[4, 5] + es[4, 5, 6] + 
   es[3, 4, 5, 6, 7], es[4, 5] + es[3, 4, 5, 6]}, 
 {es[7, 8], es[3, 4, 5, 6, 7, 8], es[2, 4, 5, 6, 7, 8], es[2, 3, 5, 6, 7, 8], 
  es[2, 3, 4, 6, 7, 8], es[2, 3, 4, 5, 7, 8], es[2, 3, 4, 5, 6], 
  es[2, 3, 4, 5, 6], es[1, 2, 3, 4, 5, 6]}, {es[3, 4] + es[2, 3, 4, 5, 6], 
  es[3, 4] + es[1, 3, 4, 5, 6], es[7, 8] + es[1, 2, 4], 
  es[1, 2, 3] + es[5, 6, 7, 8], es[1, 2] + es[4, 6, 7, 8], 
  es[1, 2] + es[4, 5, 7, 8], es[4, 5, 6] + es[3, 4, 5, 6, 8], 
  es[4, 5, 6] + es[3, 4, 5, 6, 7], es[3, 4, 5, 6]}, 
 {es[3, 4, 5] + es[2, 3, 4, 5, 6], es[3, 4, 5] + es[1, 3, 4, 5, 6], 
  es[7, 8] + es[1, 2, 4, 5], es[7, 8] + es[1, 2, 3, 5], 
  es[6, 7, 8] + es[1, 2, 3, 4], es[1, 2] + es[5, 7, 8], 
  es[5, 6] + es[3, 4, 5, 6, 8], es[5, 6] + es[3, 4, 5, 6, 7], 
  es[3, 4, 5, 6]}, {es[3, 4] + es[2, 3, 4, 5, 6], 
  es[3, 4] + es[1, 3, 4, 5, 6], es[7, 8] + es[1, 2, 4], 
  es[7, 8] + es[1, 2, 3], es[1, 2] + es[6, 7, 8], es[1, 2] + es[5, 7, 8], 
  es[5, 6] + es[3, 4, 5, 6, 8], es[5, 6] + es[3, 4, 5, 6, 7], 
  es[3, 4, 5, 6]}, {es[3, 4, 5] + es[2, 3, 4, 5, 6], 
  es[3, 4, 5] + es[1, 3, 4, 5, 6], es[7, 8] + es[1, 2, 4, 5], 
  es[7, 8] + es[1, 2, 3], es[7, 8] + es[1, 2, 3], 
  es[1, 2] + es[4, 5] + es[7, 8], es[4, 5] + es[3, 4, 5, 6, 8], 
  es[4, 5] + es[3, 4, 5, 6, 7], es[4, 5] + es[3, 4, 5, 6]}, 
 {es[3, 4, 5] + es[2, 3, 4, 5, 6], es[3, 4, 5] + es[1, 3, 4, 5, 6], 
  es[7, 8] + es[1, 2, 4, 5], es[7, 8] + es[1, 2, 3, 5], 
  es[7, 8] + es[1, 2, 3, 4], es[1, 2] + es[7, 8], es[3, 4, 5, 6, 8], 
  es[3, 4, 5, 6, 7], es[3, 4, 5, 6]}, {es[3, 4] + es[2, 3, 4, 5, 6], 
  es[3, 4] + es[1, 3, 4, 5, 6], es[7, 8] + es[1, 2, 4], 
  es[7, 8] + es[1, 2, 3], es[1, 2] + es[7, 8], es[1, 2] + es[7, 8], 
  es[3, 4, 5, 6, 8], es[3, 4, 5, 6, 7], es[3, 4, 5, 6]}, 
 {es[3, 4, 5] + es[2, 3, 4, 5, 6], es[3, 4, 5] + es[1, 3, 4, 5, 6], 
  es[1, 2, 4, 5], es[6, 7] + es[1, 2, 3], es[6, 7] + es[1, 2, 3], 
  es[1, 2] + es[4, 5, 7], es[4, 5, 6] + es[3, 4, 5, 6], 
  es[4, 5] + es[3, 4, 5, 6], es[4, 5] + es[3, 4, 5, 6]}, 
 {es[3, 4, 5] + es[2, 3, 4, 5, 6], es[3, 4, 5] + es[1, 3, 4, 5, 6], 
  es[1, 2, 4, 5], es[1, 2, 3], es[1, 2, 3], es[1, 2] + es[4, 5], 
  es[4, 5] + es[3, 4, 5, 6], es[4, 5] + es[3, 4, 5, 6], 
  es[4, 5] + es[3, 4, 5, 6]}, {es[3, 4, 5] + es[2, 3, 4, 5, 6], 
  es[3, 4, 5] + es[1, 3, 4, 5, 6], es[1, 2, 4, 5], es[1, 2, 3, 5], 
  es[1, 2, 3, 4], es[1, 2], es[3, 4, 5, 6], es[3, 4, 5, 6], es[3, 4, 5, 6]}, 
 {es[3, 4] + es[2, 3, 4, 5, 6], es[3, 4] + es[1, 3, 4, 5, 6], es[1, 2, 4], 
  es[1, 2, 3], es[1, 2], es[1, 2], es[3, 4, 5, 6], es[3, 4, 5, 6], 
  es[3, 4, 5, 6]}, {es[3, 4, 5] + es[2, 3, 4, 5, 6], 
  es[3, 4, 5] + es[1, 3, 4, 5, 6], es[7, 8] + es[1, 2, 4, 5], 
  es[7, 8] + es[1, 2, 3] + es[6, 7, 8], es[1, 2, 3] + 2*es[6, 7, 8], 
  es[1, 2] + es[5, 7, 8] + es[4, 5, 7, 8], es[5, 6] + es[4, 5, 6, 8] + 
   es[3, 4, 5, 6, 8], es[5, 6] + es[4, 5, 6, 7] + es[3, 4, 5, 6, 7], 
  es[4, 5] + es[3, 4, 5, 6]}, {es[4, 5] + es[3, 4, 5, 6], 
  es[3, 4, 5] + es[3, 4, 5, 6], es[7, 8] + es[2, 4, 5], 
  es[2, 3] + es[6, 7, 8], es[2, 3] + es[6, 7, 8], es[4, 5, 7, 8], 
  es[4, 5, 6] + es[3, 4, 5, 6, 8], es[4, 5, 6] + es[3, 4, 5, 6, 7], 
  es[4, 5] + es[3, 4, 5, 6]}, {es[3, 4, 5] + es[3, 4, 5, 6] + 
   es[2, 3, 4, 5, 6, 7], es[3, 4, 5] + es[3, 4, 5, 6] + es[1, 3, 4, 5, 6, 7], 
  es[7, 8] + es[1, 2, 4, 5], es[1, 2, 3] + es[6, 7, 8], 
  es[1, 2, 3] + es[6, 7, 8], es[1, 2] + es[4, 5, 7, 8], 
  es[1, 2] + es[4, 5, 6] + es[3, 4, 5, 6, 8], 
  es[4, 5, 6] + 2*es[3, 4, 5, 6, 7], es[4, 5] + es[3, 4, 5, 6] + 
   es[3, 4, 5, 6, 7]}, {es[3, 4], es[3, 4], 0, 0, es[3, 4], es[3, 4], 
  es[3, 4], es[3, 4], es[3, 4]}, {es[3, 4], es[3, 4], es[5, 6], es[5, 6], 
  es[3, 4, 6], es[3, 4, 5], es[3, 4], es[3, 4], es[3, 4]}, 
 {es[3, 4, 5], es[3, 4, 5], 0, 0, 0, es[3, 4, 5], es[3, 4, 5], es[3, 4, 5], 
  es[3, 4, 5]}, {es[3, 4], es[3, 4], es[5, 6, 7], es[5, 6, 7], 
  es[3, 4, 6, 7], es[3, 4, 5, 7], es[3, 4, 5, 6], es[3, 4], es[3, 4]}, 
 {es[3, 4, 5], es[3, 4, 5], es[6, 7], es[5, 6, 7], es[4, 6, 7], 
  es[4, 5] + es[3, 4, 5, 7], es[4, 5] + es[3, 4, 5, 6], es[3, 4, 5], 
  es[3, 4, 5]}, {es[3, 4, 5], es[3, 4, 5], es[6, 7], es[6, 7], es[6, 7], 
  es[3, 4, 5, 7], es[3, 4, 5, 6], es[3, 4, 5], es[3, 4, 5]}, 
 {es[4, 5] + es[3, 4, 5, 6], es[3, 4, 5] + es[3, 4, 5, 6], 
  es[2, 4, 5] + es[1, 2, 4, 5, 6], es[2, 3] + es[1, 2, 3, 5], 
  es[2, 3] + es[1, 2, 3, 4], es[1, 2, 3], es[1, 2] + es[4, 5, 6], 
  es[1, 2] + es[4, 5, 6], es[1, 2] + es[4, 5, 6]}, 
 {es[4, 5] + es[3, 4, 5, 6] + es[2, 3, 4, 5, 6, 7], 
  es[3, 4, 5] + es[3, 4, 5, 6] + es[1, 3, 4, 5, 6, 7], 
  es[2, 4, 5] + es[1, 2, 4, 5, 6], es[2, 3] + es[1, 2, 3, 5], 
  es[2, 3] + es[1, 2, 3, 4], es[1, 2, 3], es[1, 2] + es[4, 5, 6], 
  es[4, 5, 6] + es[3, 4, 5, 6, 7], es[4, 5, 6] + es[3, 4, 5, 6, 7]}, 
 {es[3, 4, 5, 6], es[3, 4, 5, 6], 0, 0, 0, 0, es[3, 4, 5, 6], es[3, 4, 5, 6], 
  es[3, 4, 5, 6]}, {es[3, 4] + es[6, 7, 8], es[3, 4] + es[6, 7] + 
   es[3, 4, 5, 6, 7, 8], es[5, 6, 7] + es[2, 4, 5, 6, 7, 8], 
  es[5, 6, 7] + es[2, 3, 5, 6, 7, 8], es[3, 4, 6, 7] + es[2, 3, 4, 6, 7, 8], 
  es[3, 4, 5] + es[2, 3, 4, 5, 7], es[3, 4, 5] + es[2, 3, 4, 5, 6], 
  es[3, 4] + es[2, 3, 4, 5], es[3, 4] + es[1, 2, 3, 4, 5]}, 
 {es[3, 4, 5], es[3, 4, 5], es[6, 7, 8], es[6, 7] + es[5, 6, 7, 8], 
  es[6, 7] + es[4, 6, 7, 8], es[4, 5, 7] + es[3, 4, 5, 7, 8], 
  es[4, 5, 6] + es[3, 4, 5, 6, 8], es[4, 5] + es[3, 4, 5, 6, 7], 
  es[3, 4, 5]}, {es[3, 4], es[3, 4], es[5, 6, 7, 8], es[5, 6, 7, 8], 
  es[3, 4, 6, 7, 8], es[3, 4, 5, 7, 8], es[3, 4, 5, 6, 8], es[3, 4, 5, 6, 7], 
  es[3, 4]}, {es[3, 4, 5], es[3, 4, 5], es[6, 7, 8], es[5, 6, 7, 8], 
  es[4, 6, 7, 8], es[4, 5] + es[3, 4, 5, 7, 8], es[4, 5] + es[3, 4, 5, 6, 8], 
  es[4, 5] + es[3, 4, 5, 6, 7], es[3, 4, 5]}, 
 {es[3, 4, 5], es[3, 4, 5], es[6, 7, 8], es[6, 7, 8], es[6, 7, 8], 
  es[3, 4, 5, 7, 8], es[3, 4, 5, 6, 8], es[3, 4, 5, 6, 7], es[3, 4, 5]}, 
 {es[4, 5] + es[3, 4, 5, 6], es[4, 5] + es[3, 4, 5, 6], es[4, 5] + es[7, 8], 
  es[6, 7, 8], es[6, 7, 8], es[4, 5, 7, 8], es[4, 5, 6] + es[3, 4, 5, 6, 8], 
  es[4, 5, 6] + es[3, 4, 5, 6, 7], es[4, 5] + es[3, 4, 5, 6]}, 
 {es[3, 4, 5, 6], es[3, 4, 5, 6], es[7, 8], es[5, 6, 7, 8], es[4, 6, 7, 8], 
  es[4, 5, 7, 8], es[4, 5, 6] + es[3, 4, 5, 6, 8], 
  es[4, 5, 6] + es[3, 4, 5, 6, 7], es[3, 4, 5, 6]}, 
 {es[4, 5] + es[3, 4, 5, 6], es[3, 4, 5] + es[3, 4, 5, 6], 
  es[2, 4, 5] + es[1, 2, 4, 5, 6], es[2, 3] + es[7, 8] + es[1, 2, 3, 5], 
  es[2, 3] + es[6, 7, 8] + es[1, 2, 3, 4], es[1, 2, 3] + es[5, 7, 8], 
  es[1, 2] + es[5, 6] + es[4, 5, 6, 8], es[1, 2] + es[5, 6] + es[4, 5, 6, 7], 
  es[1, 2] + es[4, 5, 6]}, {es[4, 5] + es[3, 4, 5, 6] + es[2, 3, 4, 5, 6, 7], 
  es[3, 4, 5] + es[3, 4, 5, 6] + es[1, 3, 4, 5, 6, 7], 
  es[2, 4, 5] + es[1, 2, 4, 5, 6], es[2, 3] + es[7, 8] + es[1, 2, 3, 5], 
  es[2, 3] + es[6, 7, 8] + es[1, 2, 3, 4], es[1, 2, 3] + es[5, 7, 8], 
  es[1, 2] + es[5, 6] + es[4, 5, 6, 8], es[5, 6] + es[4, 5, 6, 7] + 
   es[3, 4, 5, 6, 7], es[4, 5, 6] + es[3, 4, 5, 6, 7]}, 
 {es[3, 4, 5, 6], es[3, 4, 5, 6], es[7, 8], es[7, 8], es[6, 7, 8], 
  es[5, 7, 8], es[5, 6] + es[3, 4, 5, 6, 8], es[5, 6] + es[3, 4, 5, 6, 7], 
  es[3, 4, 5, 6]}, {es[4, 5] + es[3, 4, 5, 6], es[3, 4, 5] + es[3, 4, 5, 6], 
  es[2, 4, 5] + es[1, 2, 4, 5, 6], es[2, 3] + es[7, 8] + es[1, 2, 3, 5], 
  es[2, 3] + es[7, 8] + es[1, 2, 3, 4], es[7, 8] + es[1, 2, 3], 
  es[1, 2] + es[4, 5, 6, 8], es[1, 2] + es[4, 5, 6, 7], 
  es[1, 2] + es[4, 5, 6]}, {es[4, 5] + es[3, 4, 5, 6] + es[2, 3, 4, 5, 6, 7], 
  es[3, 4, 5] + es[3, 4, 5, 6] + es[1, 3, 4, 5, 6, 7], 
  es[2, 4, 5] + es[1, 2, 4, 5, 6], es[2, 3] + es[7, 8] + es[1, 2, 3, 5], 
  es[2, 3] + es[7, 8] + es[1, 2, 3, 4], es[7, 8] + es[1, 2, 3], 
  es[1, 2] + es[4, 5, 6, 8], es[4, 5, 6, 7] + es[3, 4, 5, 6, 7], 
  es[4, 5, 6] + es[3, 4, 5, 6, 7]}, {es[3, 4, 5, 6], es[3, 4, 5, 6], 
  es[7, 8], es[7, 8], es[7, 8], es[7, 8], es[3, 4, 5, 6, 8], 
  es[3, 4, 5, 6, 7], es[3, 4, 5, 6]}, {es[4, 5, 6] + es[3, 4, 5, 6, 7], 
  es[3, 4, 5, 6] + es[3, 4, 5, 6, 7], es[2, 4, 5, 6] + es[1, 2, 4, 5, 6, 7], 
  es[2, 3] + es[1, 2, 3, 5, 6], es[2, 3] + es[7, 8] + es[1, 2, 3, 4], 
  es[2, 3] + es[7, 8] + es[1, 2, 3, 4], es[1, 2, 3] + es[5, 6, 8], 
  es[1, 2] + es[5, 6, 7] + es[4, 5, 6, 7], es[1, 2] + es[5, 6] + 
   es[4, 5, 6, 7]}, {es[4, 5, 6] + es[3, 4, 5, 6, 7], 
  es[4, 5] + es[3, 4, 5, 6] + es[3, 4, 5, 6, 7], 
  es[4, 5] + es[2, 4, 5, 6] + es[1, 2, 4, 5, 6, 7], 
  es[2, 3, 5] + es[1, 2, 3, 5, 6], es[7, 8] + es[2, 3, 4] + es[1, 2, 3, 4], 
  es[2, 3] + es[7, 8] + es[1, 2, 3, 4], es[1, 2, 3] + es[5, 6, 8], 
  es[1, 2] + es[5, 6, 7] + es[4, 5, 6, 7], es[1, 2] + es[5, 6] + 
   es[4, 5, 6, 7]}, {es[3, 4] + es[6, 7], es[3, 4] + es[6, 7], es[5, 6, 7], 
  es[5, 6, 7], es[3, 4, 6, 7], es[3, 4, 5], es[3, 4, 5], es[3, 4] + es[6, 7], 
  es[3, 4] + es[6, 7]}, {es[4, 5, 6] + es[3, 4, 5, 6, 7], 
  es[3, 4, 5, 6] + es[3, 4, 5, 6, 7], es[2, 4, 5, 6] + es[1, 2, 4, 5, 6, 7], 
  es[2, 3] + es[1, 2, 3, 5, 6], es[2, 3] + es[1, 2, 3, 4], 
  es[2, 3] + es[1, 2, 3, 4], es[5, 6] + es[1, 2, 3], 
  es[1, 2] + es[5, 6] + es[4, 5, 6, 7], es[1, 2] + es[5, 6] + 
   es[4, 5, 6, 7]}, {es[4, 5, 6] + es[3, 4, 5, 6, 7], 
  es[4, 5] + es[3, 4, 5, 6] + es[3, 4, 5, 6, 7], 
  es[4, 5] + es[2, 4, 5, 6] + es[1, 2, 4, 5, 6, 7], 
  es[2, 3, 5] + es[1, 2, 3, 5, 6], es[2, 3, 4] + es[1, 2, 3, 4], 
  es[2, 3] + es[1, 2, 3, 4], es[5, 6] + es[1, 2, 3], 
  es[1, 2] + es[5, 6] + es[4, 5, 6, 7], es[1, 2] + es[5, 6] + 
   es[4, 5, 6, 7]}, {es[5, 6] + es[3, 4, 5, 6, 7], 
  es[3, 4, 5, 6] + es[3, 4, 5, 6, 7], es[2, 4, 5, 6] + es[1, 2, 4, 5, 6, 7], 
  es[2, 3, 5, 6] + es[1, 2, 3, 5, 6, 7], es[2, 3, 4] + es[1, 2, 3, 4, 6], 
  es[2, 3, 4] + es[1, 2, 3, 4, 5], es[1, 2, 3, 4], es[1, 2] + es[5, 6, 7], 
  es[1, 2] + es[5, 6, 7]}, {es[4, 5] + es[3, 4, 5, 6, 7], 
  es[3, 4, 5] + es[3, 4, 5, 6, 7], es[2, 4, 5] + es[1, 2, 4, 5, 6, 7], 
  es[2, 3] + es[1, 2, 3, 5], es[2, 3] + es[1, 2, 3, 4], es[1, 2, 3], 
  es[1, 2, 3], es[1, 2] + es[4, 5, 6, 7], es[1, 2] + es[4, 5, 6, 7]}, 
 {es[3, 4, 5, 6, 7], es[3, 4, 5, 6, 7], 0, 0, 0, 0, 0, es[3, 4, 5, 6, 7], 
  es[3, 4, 5, 6, 7]}, {es[4, 5, 6] + es[3, 4, 5, 6, 7], 
  es[3, 4, 5, 6] + es[3, 4, 5, 6, 7], es[2, 4, 5, 6] + es[1, 2, 4, 5, 6, 7], 
  es[2, 3] + es[1, 2, 3, 5, 6], es[2, 3] + es[1, 2, 3, 4, 6], 
  es[2, 3] + es[1, 2, 3, 4, 5], es[1, 2, 3], es[1, 2] + es[4, 5, 6, 7], 
  es[1, 2] + es[4, 5, 6, 7]}, {es[4, 5, 6] + es[3, 4, 5, 6, 7], 
  es[4, 5] + es[3, 4, 5, 6] + es[3, 4, 5, 6, 7], 
  es[4, 5] + es[2, 4, 5, 6] + es[1, 2, 4, 5, 6, 7], 
  es[2, 3, 5] + es[1, 2, 3, 5, 6], es[2, 3, 4] + es[1, 2, 3, 4, 6], 
  es[2, 3] + es[1, 2, 3, 4, 5], es[1, 2, 3], es[1, 2] + es[4, 5, 6, 7], 
  es[1, 2] + es[4, 5, 6, 7]}, {es[3, 4, 5] + es[2, 3, 4, 5, 6], 
  es[7, 8] + es[3, 4, 5], es[6, 7, 8], es[6, 7] + es[5, 6, 7, 8], 
  es[6, 7] + es[4, 6, 7, 8], es[4, 5, 7] + es[3, 4, 5, 7, 8], 
  es[4, 5, 6] + es[3, 4, 5, 6] + es[2, 3, 4, 5, 6, 8], 
  es[4, 5] + es[3, 4, 5, 6] + es[2, 3, 4, 5, 6, 7], 
  es[3, 4, 5] + es[2, 3, 4, 5, 6]}, {es[7, 8] + es[3, 4, 5], 
  es[7, 8] + es[3, 4, 5], es[6, 7, 8], es[6, 7] + es[5, 6, 7, 8], 
  es[6, 7] + es[4, 6, 7, 8], es[4, 5, 7] + es[3, 4, 5, 7, 8], 
  es[4, 5, 6] + es[3, 4, 5, 6], es[4, 5] + es[3, 4, 5, 6], 
  es[3, 4, 5] + es[1, 2, 3, 4, 5, 6]}, {es[3, 4] + es[2, 3, 4, 5, 6], 
  es[3, 4] + es[7, 8], es[5, 6, 7, 8], es[5, 6, 7, 8], es[3, 4, 6, 7, 8], 
  es[3, 4, 5, 7, 8], es[3, 4, 5, 6] + es[2, 3, 4, 5, 6, 8], 
  es[3, 4, 5, 6] + es[2, 3, 4, 5, 6, 7], es[3, 4] + es[2, 3, 4, 5, 6]}, 
 {es[3, 4] + es[7, 8], es[3, 4] + es[7, 8], es[5, 6, 7, 8], es[5, 6, 7, 8], 
  es[3, 4, 6, 7, 8], es[3, 4, 5, 7, 8], es[3, 4, 5, 6], es[3, 4, 5, 6], 
  es[3, 4] + es[1, 2, 3, 4, 5, 6]}, {es[3, 4, 5] + es[2, 3, 4, 5, 6], 
  es[7, 8] + es[3, 4, 5], es[6, 7, 8], es[5, 6, 7, 8], es[4, 6, 7, 8], 
  es[4, 5] + es[3, 4, 5, 7, 8], es[4, 5] + es[3, 4, 5, 6] + 
   es[2, 3, 4, 5, 6, 8], es[4, 5] + es[3, 4, 5, 6] + es[2, 3, 4, 5, 6, 7], 
  es[3, 4, 5] + es[2, 3, 4, 5, 6]}, {es[7, 8] + es[3, 4, 5], 
  es[7, 8] + es[3, 4, 5], es[6, 7, 8], es[5, 6, 7, 8], es[4, 6, 7, 8], 
  es[4, 5] + es[3, 4, 5, 7, 8], es[4, 5] + es[3, 4, 5, 6], 
  es[4, 5] + es[3, 4, 5, 6], es[3, 4, 5] + es[1, 2, 3, 4, 5, 6]}, 
 {es[4, 5] + es[3, 4, 5] + es[2, 3, 4, 5, 6], 
  2*es[3, 4, 5] + es[1, 3, 4, 5, 6], es[7, 8] + es[2, 4, 5] + es[1, 2, 4, 5], 
  es[2, 3] + es[6, 7, 8] + es[1, 2, 3, 5], es[2, 3] + es[6, 7, 8] + 
   es[1, 2, 3, 4], es[1, 2] + es[4, 5, 7, 8], 
  es[4, 5, 6] + es[3, 4, 5, 6, 8], es[4, 5, 6] + es[3, 4, 5, 6, 7], 
  es[4, 5] + es[3, 4, 5, 6]}, {es[3, 4, 5] + es[2, 3, 4, 5, 6], 
  es[7, 8] + es[3, 4, 5], es[6, 7, 8], es[6, 7, 8], es[6, 7, 8], 
  es[3, 4, 5, 7, 8], es[3, 4, 5, 6] + es[2, 3, 4, 5, 6, 8], 
  es[3, 4, 5, 6] + es[2, 3, 4, 5, 6, 7], es[3, 4, 5] + es[2, 3, 4, 5, 6]}, 
 {es[7, 8] + es[3, 4, 5], es[7, 8] + es[3, 4, 5], es[6, 7, 8], es[6, 7, 8], 
  es[6, 7, 8], es[3, 4, 5, 7, 8], es[3, 4, 5, 6], es[3, 4, 5, 6], 
  es[3, 4, 5] + es[1, 2, 3, 4, 5, 6]}, {es[4, 5, 6, 7], es[3, 4, 5, 6, 7], 
  es[2, 4, 5, 6, 7], es[2, 3], es[2, 3], es[2, 3], es[2, 3], es[4, 5, 6, 7], 
  es[4, 5, 6, 7]}, {es[3, 4, 5, 6, 7], es[3, 4, 5, 6, 7], 
  es[1, 2, 4, 5, 6, 7], es[1, 2, 3], es[1, 2, 3], es[1, 2, 3], es[1, 2, 3], 
  es[1, 2] + es[4, 5, 6, 7], es[1, 2] + es[4, 5, 6, 7]}, 
 {es[4, 5, 6, 7], es[4, 5] + es[3, 4, 5, 6, 7], es[4, 5] + es[2, 4, 5, 6, 7], 
  es[2, 3, 5], es[2, 3, 4], es[2, 3], es[2, 3], es[4, 5, 6, 7], 
  es[4, 5, 6, 7]}, {es[4, 5] + es[3, 4, 5, 6, 7], 
  es[4, 5] + es[3, 4, 5, 6, 7], es[4, 5] + es[1, 2, 4, 5, 6, 7], 
  es[1, 2, 3, 5], es[1, 2, 3, 4], es[1, 2, 3], es[1, 2, 3], 
  es[1, 2] + es[4, 5, 6, 7], es[1, 2] + es[4, 5, 6, 7]}, 
 {es[4, 5, 6, 7], es[4, 5, 6] + es[3, 4, 5, 6, 7], 
  es[4, 5, 6] + es[2, 4, 5, 6, 7], es[2, 3, 5, 6], es[2, 3, 4, 6], 
  es[2, 3, 4, 5], es[2, 3], es[4, 5, 6, 7], es[4, 5, 6, 7]}, 
 {es[4, 5, 6] + es[3, 4, 5, 6, 7], es[4, 5, 6] + es[3, 4, 5, 6, 7], 
  es[4, 5, 6] + es[1, 2, 4, 5, 6, 7], es[1, 2, 3, 5, 6], es[1, 2, 3, 4, 6], 
  es[1, 2, 3, 4, 5], es[1, 2, 3], es[1, 2] + es[4, 5, 6, 7], 
  es[1, 2] + es[4, 5, 6, 7]}, {es[5, 6, 7], es[3, 4, 5, 6, 7], 
  es[2, 4, 5, 6, 7], es[2, 3, 5, 6, 7], es[2, 3, 4], es[2, 3, 4], 
  es[2, 3, 4], es[5, 6, 7], es[5, 6, 7]}, {es[3, 4, 5, 6, 7], 
  es[3, 4, 5, 6, 7], es[1, 2, 4, 5, 6, 7], es[1, 2, 3, 5, 6, 7], 
  es[1, 2, 3, 4], es[1, 2, 3, 4], es[1, 2, 3, 4], es[1, 2] + es[5, 6, 7], 
  es[1, 2] + es[5, 6, 7]}, {es[5, 6] + es[4, 5, 6, 7], 
  es[3, 4, 5, 6] + es[3, 4, 5, 6, 7], es[2, 4, 5, 6] + es[2, 4, 5, 6, 7], 
  es[2, 3] + es[2, 3, 5, 6] + es[1, 2, 3, 5, 6, 7], 
  es[2, 3] + es[2, 3, 4] + es[1, 2, 3, 4, 6], es[2, 3] + es[2, 3, 4] + 
   es[1, 2, 3, 4, 5], es[2, 3] + es[1, 2, 3, 4], es[1, 2, 3] + es[5, 6, 7], 
  es[1, 2, 3] + es[5, 6, 7]}, {es[5, 6, 7], es[5, 6] + es[3, 4, 5, 6, 7], 
  es[5, 6] + es[2, 4, 5, 6, 7], es[5, 6] + es[2, 3, 5, 6, 7], es[2, 3, 4, 6], 
  es[2, 3, 4, 5], es[2, 3, 4], es[5, 6, 7], es[5, 6, 7]}, 
 {es[5, 6] + es[3, 4, 5, 6, 7], es[5, 6] + es[3, 4, 5, 6, 7], 
  es[5, 6] + es[1, 2, 4, 5, 6, 7], es[5, 6] + es[1, 2, 3, 5, 6, 7], 
  es[1, 2, 3, 4, 6], es[1, 2, 3, 4, 5], es[1, 2, 3, 4], 
  es[1, 2] + es[5, 6, 7], es[1, 2] + es[5, 6, 7]}, 
 {es[5, 6, 7], es[5, 6] + es[3, 4, 5, 6, 7], es[4, 5, 6] + es[2, 4, 5, 6, 7], 
  es[3, 5, 6] + es[2, 3, 5, 6, 7], es[3, 4] + es[2, 3, 4, 6], 
  es[3, 4] + es[2, 3, 4, 5], es[2, 3, 4], es[5, 6, 7], es[5, 6, 7]}, 
 {es[5, 6] + es[3, 4, 5, 6, 7], es[5, 6] + es[3, 4, 5, 6, 7], 
  es[4, 5, 6] + es[1, 2, 4, 5, 6, 7], es[3, 5, 6] + es[1, 2, 3, 5, 6, 7], 
  es[3, 4] + es[1, 2, 3, 4, 6], es[3, 4] + es[1, 2, 3, 4, 5], es[1, 2, 3, 4], 
  es[1, 2] + es[5, 6, 7], es[1, 2] + es[5, 6, 7]}, 
 {es[5, 6] + es[4, 5, 6, 7], es[4, 5, 6] + es[3, 4, 5, 6, 7], 
  es[4, 5, 6] + es[2, 4, 5, 6, 7], es[2, 3, 5, 6], es[2, 3, 4], es[2, 3, 4], 
  es[2, 3] + es[5, 6], es[5, 6] + es[4, 5, 6, 7], es[5, 6] + es[4, 5, 6, 7]}, 
 {es[4, 5, 6] + es[3, 4, 5, 6, 7], es[4, 5, 6] + es[3, 4, 5, 6, 7], 
  es[4, 5, 6] + es[1, 2, 4, 5, 6, 7], es[1, 2, 3, 5, 6], es[1, 2, 3, 4], 
  es[1, 2, 3, 4], es[5, 6] + es[1, 2, 3], es[1, 2] + es[5, 6] + 
   es[4, 5, 6, 7], es[1, 2] + es[5, 6] + es[4, 5, 6, 7]}, 
 {es[6, 7], es[3, 4, 5, 6, 7], es[2, 4, 5, 6, 7], es[2, 3, 5, 6, 7], 
  es[2, 3, 4, 6, 7], es[2, 3, 4, 5], es[2, 3, 4, 5], es[6, 7], es[6, 7]}, 
 {es[3, 4, 5, 6, 7], es[3, 4, 5, 6, 7], es[1, 2, 4, 5, 6, 7], 
  es[1, 2, 3, 5, 6, 7], es[1, 2, 3, 4, 6, 7], es[1, 2, 3, 4, 5], 
  es[1, 2, 3, 4, 5], es[1, 2] + es[6, 7], es[1, 2] + es[6, 7]}, 
 {es[5, 6] + es[4, 5, 6, 7], es[4, 5, 6] + es[3, 4, 5, 6, 7], 
  es[4, 5, 6] + es[2, 4, 5, 6, 7], es[2, 3, 5, 6], es[7, 8] + es[2, 3, 4], 
  es[7, 8] + es[2, 3, 4], es[2, 3] + es[5, 6, 8], 
  es[5, 6, 7] + es[4, 5, 6, 7], es[5, 6] + es[4, 5, 6, 7]}, 
 {es[4, 5, 6] + es[3, 4, 5, 6, 7], es[4, 5, 6] + es[3, 4, 5, 6, 7], 
  es[4, 5, 6] + es[1, 2, 4, 5, 6, 7], es[1, 2, 3, 5, 6], 
  es[7, 8] + es[1, 2, 3, 4], es[7, 8] + es[1, 2, 3, 4], 
  es[1, 2, 3] + es[5, 6, 8], es[1, 2] + es[5, 6, 7] + es[4, 5, 6, 7], 
  es[1, 2] + es[5, 6] + es[4, 5, 6, 7]}, {es[3, 4] + es[2, 3, 4, 5], 
  es[3, 4] + es[6, 7, 8], es[6, 7] + es[5, 6, 7, 8], 
  es[5, 6, 7] + es[5, 6, 7, 8], es[4, 6, 7] + es[3, 4, 6, 7, 8], 
  es[4, 5] + es[3, 4, 5, 7] + es[2, 3, 4, 5, 7, 8], 
  es[4, 5] + es[3, 4, 5, 6] + es[2, 3, 4, 5, 6, 8], 
  es[3, 4, 5] + es[2, 3, 4, 5, 6, 7], es[3, 4] + es[2, 3, 4, 5]}, 
 {es[3, 4] + es[6, 7, 8], es[3, 4] + es[6, 7, 8], es[6, 7] + es[5, 6, 7, 8], 
  es[5, 6, 7] + es[5, 6, 7, 8], es[4, 6, 7] + es[3, 4, 6, 7, 8], 
  es[4, 5] + es[3, 4, 5, 7], es[4, 5] + es[3, 4, 5, 6], es[3, 4, 5], 
  es[3, 4] + es[1, 2, 3, 4, 5]}, {es[3, 4] + es[2, 3, 4, 5], 
  es[3, 4] + es[6, 7, 8], es[6, 7] + es[5, 6, 7, 8], 
  es[6, 7] + es[5, 6, 7, 8], es[6, 7] + es[3, 4, 6, 7, 8], 
  es[3, 4, 5, 7] + es[2, 3, 4, 5, 7, 8], es[3, 4, 5, 6] + 
   es[2, 3, 4, 5, 6, 8], es[3, 4, 5] + es[2, 3, 4, 5, 6, 7], 
  es[3, 4] + es[2, 3, 4, 5]}, {es[3, 4] + es[6, 7, 8], 
  es[3, 4] + es[6, 7, 8], es[6, 7] + es[5, 6, 7, 8], 
  es[6, 7] + es[5, 6, 7, 8], es[6, 7] + es[3, 4, 6, 7, 8], es[3, 4, 5, 7], 
  es[3, 4, 5, 6], es[3, 4, 5], es[3, 4] + es[1, 2, 3, 4, 5]}, 
 {es[3, 4] + es[2, 3, 4, 5], es[3, 4] + es[6, 7, 8], es[5, 6, 7, 8], 
  es[5, 6, 7, 8], es[3, 4, 6, 7, 8], es[3, 4, 5] + es[2, 3, 4, 5, 7, 8], 
  es[3, 4, 5] + es[2, 3, 4, 5, 6, 8], es[3, 4, 5] + es[2, 3, 4, 5, 6, 7], 
  es[3, 4] + es[2, 3, 4, 5]}, {es[3, 4] + es[6, 7, 8], 
  es[3, 4] + es[6, 7, 8], es[5, 6, 7, 8], es[5, 6, 7, 8], es[3, 4, 6, 7, 8], 
  es[3, 4, 5], es[3, 4, 5], es[3, 4, 5], es[3, 4] + es[1, 2, 3, 4, 5]}, 
 {es[3, 4, 5, 6] + es[2, 3, 4, 5, 6, 7], es[3, 4, 5, 6] + 
   es[1, 3, 4, 5, 6, 7], es[1, 2, 4, 5, 6], es[7, 8] + es[1, 2, 3], 
  es[7, 8] + es[1, 2, 3], es[7, 8] + es[1, 2, 3], es[1, 2] + es[4, 5, 6, 8], 
  es[4, 5, 6, 7] + es[3, 4, 5, 6, 7], es[4, 5, 6] + es[3, 4, 5, 6, 7]}, 
 {es[4, 5, 6], es[3, 4, 5, 6], es[2, 4, 5, 6], es[2, 3] + es[7, 8], 
  es[2, 3] + es[7, 8], es[2, 3] + es[7, 8], es[4, 5, 6, 8], es[4, 5, 6, 7], 
  es[4, 5, 6]}, {es[3, 4, 5, 6], es[3, 4, 5, 6], es[1, 2, 4, 5, 6], 
  es[7, 8] + es[1, 2, 3], es[7, 8] + es[1, 2, 3], es[7, 8] + es[1, 2, 3], 
  es[1, 2] + es[4, 5, 6, 8], es[1, 2] + es[4, 5, 6, 7], 
  es[1, 2] + es[4, 5, 6]}, {es[4, 5] + es[3, 4, 5, 6] + es[2, 3, 4, 5, 6, 7], 
  es[4, 5] + es[3, 4, 5, 6] + es[1, 3, 4, 5, 6, 7], 
  es[4, 5] + es[1, 2, 4, 5, 6], es[7, 8] + es[1, 2, 3, 5], 
  es[7, 8] + es[1, 2, 3, 4], es[7, 8] + es[1, 2, 3], 
  es[1, 2] + es[4, 5, 6, 8], es[4, 5, 6, 7] + es[3, 4, 5, 6, 7], 
  es[4, 5, 6] + es[3, 4, 5, 6, 7]}, {es[4, 5, 6], es[4, 5] + es[3, 4, 5, 6], 
  es[4, 5] + es[2, 4, 5, 6], es[7, 8] + es[2, 3, 5], es[7, 8] + es[2, 3, 4], 
  es[2, 3] + es[7, 8], es[4, 5, 6, 8], es[4, 5, 6, 7], es[4, 5, 6]}, 
 {es[4, 5] + es[3, 4, 5, 6], es[4, 5] + es[3, 4, 5, 6], 
  es[4, 5] + es[1, 2, 4, 5, 6], es[7, 8] + es[1, 2, 3, 5], 
  es[7, 8] + es[1, 2, 3, 4], es[7, 8] + es[1, 2, 3], 
  es[1, 2] + es[4, 5, 6, 8], es[1, 2] + es[4, 5, 6, 7], 
  es[1, 2] + es[4, 5, 6]}, {es[3, 4, 5, 6] + es[2, 3, 4, 5, 6, 7], 
  es[3, 4, 5, 6] + es[1, 3, 4, 5, 6, 7], es[1, 2, 4, 5, 6], 
  es[1, 2, 3, 5, 6], es[7, 8] + es[1, 2, 3, 4], es[7, 8] + es[1, 2, 3, 4], 
  es[1, 2] + es[5, 6, 8], es[5, 6, 7] + es[3, 4, 5, 6, 7], 
  es[5, 6] + es[3, 4, 5, 6, 7]}, {es[5, 6], es[3, 4, 5, 6], es[2, 4, 5, 6], 
  es[2, 3, 5, 6], es[7, 8] + es[2, 3, 4], es[7, 8] + es[2, 3, 4], 
  es[5, 6, 8], es[5, 6, 7], es[5, 6]}, {es[3, 4, 5, 6], es[3, 4, 5, 6], 
  es[1, 2, 4, 5, 6], es[1, 2, 3, 5, 6], es[7, 8] + es[1, 2, 3, 4], 
  es[7, 8] + es[1, 2, 3, 4], es[1, 2] + es[5, 6, 8], es[1, 2] + es[5, 6, 7], 
  es[1, 2] + es[5, 6]}, {es[3, 4, 5, 6] + es[2, 3, 4, 5, 6, 7], 
  es[3, 4, 5, 6] + es[1, 3, 4, 5, 6, 7], es[1, 2, 4, 5, 6], 
  es[7, 8] + es[1, 2, 3], es[1, 2, 3] + es[6, 7, 8], 
  es[1, 2, 3] + es[5, 7, 8], es[1, 2] + es[5, 6] + es[4, 5, 6, 8], 
  es[5, 6] + es[4, 5, 6, 7] + es[3, 4, 5, 6, 7], 
  es[4, 5, 6] + es[3, 4, 5, 6, 7]}, {es[4, 5, 6], es[3, 4, 5, 6], 
  es[2, 4, 5, 6], es[2, 3] + es[7, 8], es[2, 3] + es[6, 7, 8], 
  es[2, 3] + es[5, 7, 8], es[5, 6] + es[4, 5, 6, 8], 
  es[5, 6] + es[4, 5, 6, 7], es[4, 5, 6]}, {es[3, 4, 5, 6], es[3, 4, 5, 6], 
  es[1, 2, 4, 5, 6], es[7, 8] + es[1, 2, 3], es[1, 2, 3] + es[6, 7, 8], 
  es[1, 2, 3] + es[5, 7, 8], es[1, 2] + es[5, 6] + es[4, 5, 6, 8], 
  es[1, 2] + es[5, 6] + es[4, 5, 6, 7], es[1, 2] + es[4, 5, 6]}, 
 {es[4, 5] + es[3, 4, 5, 6] + es[2, 3, 4, 5, 6, 7], 
  es[4, 5] + es[3, 4, 5, 6] + es[1, 3, 4, 5, 6, 7], 
  es[4, 5] + es[1, 2, 4, 5, 6], es[7, 8] + es[1, 2, 3, 5], 
  es[6, 7, 8] + es[1, 2, 3, 4], es[1, 2, 3] + es[5, 7, 8], 
  es[1, 2] + es[5, 6] + es[4, 5, 6, 8], es[5, 6] + es[4, 5, 6, 7] + 
   es[3, 4, 5, 6, 7], es[4, 5, 6] + es[3, 4, 5, 6, 7]}, 
 {es[4, 5, 6], es[4, 5] + es[3, 4, 5, 6], es[4, 5] + es[2, 4, 5, 6], 
  es[7, 8] + es[2, 3, 5], es[2, 3, 4] + es[6, 7, 8], es[2, 3] + es[5, 7, 8], 
  es[5, 6] + es[4, 5, 6, 8], es[5, 6] + es[4, 5, 6, 7], es[4, 5, 6]}, 
 {es[4, 5] + es[3, 4, 5, 6], es[4, 5] + es[3, 4, 5, 6], 
  es[4, 5] + es[1, 2, 4, 5, 6], es[7, 8] + es[1, 2, 3, 5], 
  es[6, 7, 8] + es[1, 2, 3, 4], es[1, 2, 3] + es[5, 7, 8], 
  es[1, 2] + es[5, 6] + es[4, 5, 6, 8], es[1, 2] + es[5, 6] + es[4, 5, 6, 7], 
  es[1, 2] + es[4, 5, 6]}, {es[3, 4, 5] + es[2, 3, 4, 5, 6, 7], 
  es[3, 4, 5] + es[1, 3, 4, 5, 6, 7], es[1, 2, 4, 5], 
  es[1, 2, 3] + es[6, 7, 8], es[1, 2, 3] + es[6, 7, 8], 
  es[1, 2] + es[4, 5, 7, 8], es[1, 2] + es[4, 5, 6, 8], 
  es[4, 5, 6, 7] + es[3, 4, 5, 6, 7], es[4, 5] + es[3, 4, 5, 6, 7]}, 
 {es[4, 5], es[3, 4, 5], es[2, 4, 5], es[2, 3] + es[6, 7, 8], 
  es[2, 3] + es[6, 7, 8], es[4, 5, 7, 8], es[4, 5, 6, 8], es[4, 5, 6, 7], 
  es[4, 5]}, {es[3, 4, 5], es[3, 4, 5], es[1, 2, 4, 5], 
  es[1, 2, 3] + es[6, 7, 8], es[1, 2, 3] + es[6, 7, 8], 
  es[1, 2] + es[4, 5, 7, 8], es[1, 2] + es[4, 5, 6, 8], 
  es[1, 2] + es[4, 5, 6, 7], es[1, 2] + es[4, 5]}, 
 {0, es[3, 4, 5, 6, 7, 8], es[2, 4, 5, 6, 7, 8], es[2, 3, 5, 6, 7, 8], 
  es[2, 3, 4, 6, 7, 8], es[2, 3, 4, 5, 7, 8], es[2, 3, 4, 5, 6, 8], 
  es[2, 3, 4, 5, 6, 7], 0}, {es[3, 4, 5, 6, 7, 8], es[3, 4, 5, 6, 7, 8], 0, 
  0, 0, 0, 0, 0, es[1, 2]}, {es[3, 4] + es[2, 3, 4, 5], es[3, 4] + es[6, 7], 
  es[5, 6, 7], es[5, 6, 7], es[3, 4, 6, 7], es[3, 4, 5] + es[2, 3, 4, 5, 7], 
  es[3, 4, 5] + es[2, 3, 4, 5, 6], es[3, 4] + es[2, 3, 4, 5], 
  es[3, 4] + es[2, 3, 4, 5]}, {es[3, 4] + es[6, 7], es[3, 4] + es[6, 7], 
  es[5, 6, 7], es[5, 6, 7], es[3, 4, 6, 7], 
  es[3, 4, 5] + es[1, 2, 3, 4, 5, 7], es[3, 4, 5] + es[1, 2, 3, 4, 5, 6], 
  es[3, 4] + es[1, 2, 3, 4, 5], es[3, 4] + es[1, 2, 3, 4, 5]}, 
 {es[3, 4, 5, 6] + es[2, 3, 4, 5, 6, 7], es[3, 4, 5, 6] + 
   es[1, 3, 4, 5, 6, 7], es[1, 2, 4, 5, 6], es[1, 2, 3], es[1, 2, 3], 
  es[1, 2, 3], es[1, 2] + es[4, 5, 6], es[4, 5, 6] + es[3, 4, 5, 6, 7], 
  es[4, 5, 6] + es[3, 4, 5, 6, 7]}, {es[4, 5, 6], es[3, 4, 5, 6], 
  es[2, 4, 5, 6], es[2, 3], es[2, 3], es[2, 3], es[4, 5, 6], es[4, 5, 6], 
  es[4, 5, 6]}, {es[3, 4, 5, 6], es[3, 4, 5, 6], es[1, 2, 4, 5, 6], 
  es[1, 2, 3], es[1, 2, 3], es[1, 2, 3], es[1, 2] + es[4, 5, 6], 
  es[1, 2] + es[4, 5, 6], es[1, 2] + es[4, 5, 6]}, 
 {es[4, 5] + es[3, 4, 5, 6] + es[2, 3, 4, 5, 6, 7], 
  es[4, 5] + es[3, 4, 5, 6] + es[1, 3, 4, 5, 6, 7], 
  es[4, 5] + es[1, 2, 4, 5, 6], es[1, 2, 3, 5], es[1, 2, 3, 4], es[1, 2, 3], 
  es[1, 2] + es[4, 5, 6], es[4, 5, 6] + es[3, 4, 5, 6, 7], 
  es[4, 5, 6] + es[3, 4, 5, 6, 7]}, {es[4, 5, 6], es[4, 5] + es[3, 4, 5, 6], 
  es[4, 5] + es[2, 4, 5, 6], es[2, 3, 5], es[2, 3, 4], es[2, 3], es[4, 5, 6], 
  es[4, 5, 6], es[4, 5, 6]}, {es[4, 5] + es[3, 4, 5, 6], 
  es[4, 5] + es[3, 4, 5, 6], es[4, 5] + es[1, 2, 4, 5, 6], es[1, 2, 3, 5], 
  es[1, 2, 3, 4], es[1, 2, 3], es[1, 2] + es[4, 5, 6], 
  es[1, 2] + es[4, 5, 6], es[1, 2] + es[4, 5, 6]}, 
 {es[3, 4, 5, 6] + es[2, 3, 4, 5, 6, 7], es[3, 4, 5, 6] + 
   es[1, 3, 4, 5, 6, 7], es[1, 2, 4, 5, 6], es[1, 2, 3, 5, 6], 
  es[1, 2, 3, 4], es[1, 2, 3, 4], es[1, 2] + es[5, 6], 
  es[5, 6] + es[3, 4, 5, 6, 7], es[5, 6] + es[3, 4, 5, 6, 7]}, 
 {es[5, 6], es[3, 4, 5, 6], es[2, 4, 5, 6], es[2, 3, 5, 6], es[2, 3, 4], 
  es[2, 3, 4], es[5, 6], es[5, 6], es[5, 6]}, 
 {es[3, 4, 5, 6], es[3, 4, 5, 6], es[1, 2, 4, 5, 6], es[1, 2, 3, 5, 6], 
  es[1, 2, 3, 4], es[1, 2, 3, 4], es[1, 2] + es[5, 6], es[1, 2] + es[5, 6], 
  es[1, 2] + es[5, 6]}, {es[3, 4, 5] + es[2, 3, 4, 5, 6, 7], 
  es[3, 4, 5] + es[1, 3, 4, 5, 6, 7], es[1, 2, 4, 5], es[6, 7] + es[1, 2, 3], 
  es[6, 7] + es[1, 2, 3], es[1, 2] + es[4, 5, 7], es[1, 2] + es[4, 5, 6], 
  es[4, 5] + es[3, 4, 5, 6, 7], es[4, 5] + es[3, 4, 5, 6, 7]}, 
 {es[4, 5], es[3, 4, 5], es[2, 4, 5], es[2, 3] + es[6, 7], 
  es[2, 3] + es[6, 7], es[4, 5, 7], es[4, 5, 6], es[4, 5], es[4, 5]}, 
 {es[3, 4, 5], es[3, 4, 5], es[1, 2, 4, 5], es[6, 7] + es[1, 2, 3], 
  es[6, 7] + es[1, 2, 3], es[1, 2] + es[4, 5, 7], es[1, 2] + es[4, 5, 6], 
  es[1, 2] + es[4, 5], es[1, 2] + es[4, 5]}, 
 {0, es[3, 4, 5, 6, 7], es[2, 4, 5, 6, 7], es[2, 3, 5, 6, 7], 
  es[2, 3, 4, 6, 7], es[2, 3, 4, 5, 7], es[2, 3, 4, 5, 6], 0, 0}, 
 {es[3, 4, 5, 6, 7], es[3, 4, 5, 6, 7], es[1, 2, 4, 5, 6, 7], 
  es[1, 2, 3, 5, 6, 7], es[1, 2, 3, 4, 6, 7], es[1, 2, 3, 4, 5, 7], 
  es[1, 2, 3, 4, 5, 6], es[1, 2], es[1, 2]}, 
 {es[3, 4, 5] + es[2, 3, 4, 5, 6, 7], es[3, 4, 5] + es[1, 3, 4, 5, 6, 7], 
  es[1, 2, 4, 5], es[1, 2, 3], es[1, 2, 3], es[1, 2] + es[4, 5], 
  es[1, 2] + es[4, 5], es[4, 5] + es[3, 4, 5, 6, 7], 
  es[4, 5] + es[3, 4, 5, 6, 7]}, {es[4, 5], es[3, 4, 5], es[2, 4, 5], 
  es[2, 3], es[2, 3], es[4, 5], es[4, 5], es[4, 5], es[4, 5]}, 
 {es[3, 4, 5], es[3, 4, 5], es[1, 2, 4, 5], es[1, 2, 3], es[1, 2, 3], 
  es[1, 2] + es[4, 5], es[1, 2] + es[4, 5], es[1, 2] + es[4, 5], 
  es[1, 2] + es[4, 5]}, {es[3, 4, 5, 6] + es[2, 3, 4, 5, 6, 7], 
  es[3, 4, 5, 6] + es[1, 3, 4, 5, 6, 7], es[1, 2, 4, 5, 6], 
  es[1, 2, 3, 5, 6], es[1, 2, 3, 4, 6], es[1, 2, 3, 4, 5], es[1, 2], 
  es[3, 4, 5, 6, 7], es[3, 4, 5, 6, 7]}, {0, es[3, 4, 5, 6], es[2, 4, 5, 6], 
  es[2, 3, 5, 6], es[2, 3, 4, 6], es[2, 3, 4, 5], 0, 0, 0}, 
 {es[3, 4, 5, 6], es[3, 4, 5, 6], es[1, 2, 4, 5, 6], es[1, 2, 3, 5, 6], 
  es[1, 2, 3, 4, 6], es[1, 2, 3, 4, 5], es[1, 2], es[1, 2], es[1, 2]}, 
 {es[3, 4, 5] + es[2, 3, 4, 5, 6, 7], es[3, 4, 5] + es[1, 3, 4, 5, 6, 7], 
  es[1, 2, 4, 5], es[1, 2, 3, 5], es[1, 2, 3, 4], es[1, 2], es[1, 2], 
  es[3, 4, 5, 6, 7], es[3, 4, 5, 6, 7]}, {0, es[3, 4, 5], es[2, 4, 5], 
  es[2, 3, 5], es[2, 3, 4], 0, 0, 0, 0}, {es[3, 4, 5], es[3, 4, 5], 
  es[1, 2, 4, 5], es[1, 2, 3, 5], es[1, 2, 3, 4], es[1, 2], es[1, 2], 
  es[1, 2], es[1, 2]}, {es[3, 4] + es[2, 3, 4, 5, 6, 7], 
  es[3, 4] + es[1, 3, 4, 5, 6, 7], es[1, 2, 4], es[1, 2, 3], es[1, 2], 
  es[1, 2], es[1, 2], es[3, 4, 5, 6, 7], es[3, 4, 5, 6, 7]}, 
 {0, es[3, 4], es[2, 4], es[2, 3], 0, 0, 0, 0, 0}, 
 {es[3, 4], es[3, 4], es[1, 2, 4], es[1, 2, 3], es[1, 2], es[1, 2], es[1, 2], 
  es[1, 2], es[1, 2]}, {0, 0, 0, 0, 0, 0, es[1, 2, 3, 4, 5, 6], 
  es[1, 2, 3, 4, 5, 6], es[1, 2, 3, 4, 5, 6]}, 
 {es[2, 3, 4, 5, 6], 0, 0, 0, 0, 0, es[2, 3, 4, 5, 6], es[2, 3, 4, 5, 6], 
  es[2, 3, 4, 5, 6]}, {es[4, 5] + es[2, 3, 4, 5, 6], 
  es[3, 4, 5] + es[1, 3, 4, 5, 6], es[2, 4, 5] + es[1, 2, 4, 5, 6], 
  es[2, 3] + es[1, 2, 3, 5], es[2, 3] + es[1, 2, 3, 4], es[1, 2, 3], 
  es[4, 5, 6], es[4, 5, 6], es[4, 5, 6]}, {es[4, 5] + es[2, 3, 4, 5, 6], 
  es[3, 4, 5] + es[1, 3, 4, 5, 6], es[2, 4, 5] + es[1, 2, 4, 5, 6], 
  es[2, 3] + es[7, 8] + es[1, 2, 3, 5], es[2, 3] + es[7, 8] + es[1, 2, 3, 4], 
  es[7, 8] + es[1, 2, 3], es[4, 5, 6, 8], es[4, 5, 6, 7], es[4, 5, 6]}, 
 {es[7, 8], es[7, 8], es[7, 8], es[7, 8], es[7, 8], es[7, 8], 0, 0, 
  es[1, 2, 3, 4, 5, 6]}, {es[2, 3, 4, 5, 6], es[7, 8], es[7, 8], es[7, 8], 
  es[7, 8], es[7, 8], es[2, 3, 4, 5, 6, 8], es[2, 3, 4, 5, 6, 7], 
  es[2, 3, 4, 5, 6]}, {es[4, 5] + es[2, 3, 4, 5, 6], 
  es[3, 4, 5] + es[1, 3, 4, 5, 6], es[2, 4, 5] + es[1, 2, 4, 5, 6], 
  es[2, 3] + es[7, 8] + es[1, 2, 3, 5], es[2, 3] + es[6, 7, 8] + 
   es[1, 2, 3, 4], es[1, 2, 3] + es[5, 7, 8], es[5, 6] + es[4, 5, 6, 8], 
  es[5, 6] + es[4, 5, 6, 7], es[4, 5, 6]}, {es[7, 8], es[7, 8], es[7, 8], 
  es[7, 8], es[6, 7, 8], es[5, 7, 8], es[5, 6], es[5, 6], 
  es[1, 2, 3, 4, 5, 6]}, {es[2, 3, 4, 5, 6], es[7, 8], es[7, 8], es[7, 8], 
  es[6, 7, 8], es[5, 7, 8], es[5, 6] + es[2, 3, 4, 5, 6, 8], 
  es[5, 6] + es[2, 3, 4, 5, 6, 7], es[2, 3, 4, 5, 6]}, 
 {es[7, 8], es[7, 8], es[7, 8], es[5, 6, 7, 8], es[4, 6, 7, 8], 
  es[4, 5, 7, 8], es[4, 5, 6], es[4, 5, 6], es[1, 2, 3, 4, 5, 6]}, 
 {es[2, 3, 4, 5, 6], es[7, 8], es[7, 8], es[5, 6, 7, 8], es[4, 6, 7, 8], 
  es[4, 5, 7, 8], es[4, 5, 6] + es[2, 3, 4, 5, 6, 8], 
  es[4, 5, 6] + es[2, 3, 4, 5, 6, 7], es[2, 3, 4, 5, 6]}, 
 {es[7, 8], es[7, 8], es[4, 5, 6, 7, 8], es[3, 5, 6, 7, 8], 
  es[3, 4, 6, 7, 8], es[3, 4, 5, 7, 8], es[3, 4, 5, 6], es[3, 4, 5, 6], 
  es[1, 2, 3, 4, 5, 6]}, {es[2, 3, 4, 5, 6], es[7, 8], es[4, 5, 6, 7, 8], 
  es[3, 5, 6, 7, 8], es[3, 4, 6, 7, 8], es[3, 4, 5, 7, 8], 
  es[3, 4, 5, 6] + es[2, 3, 4, 5, 6, 8], es[3, 4, 5, 6] + 
   es[2, 3, 4, 5, 6, 7], es[2, 3, 4, 5, 6]}, 
 {es[4, 5] + es[7, 8], es[4, 5] + es[7, 8], es[4, 5] + es[7, 8], es[6, 7, 8], 
  es[6, 7, 8], es[4, 5, 7, 8], es[4, 5, 6], es[4, 5, 6], 
  es[4, 5] + es[1, 2, 3, 4, 5, 6]}, {es[4, 5] + es[2, 3, 4, 5, 6], 
  es[4, 5] + es[7, 8], es[4, 5] + es[7, 8], es[6, 7, 8], es[6, 7, 8], 
  es[4, 5, 7, 8], es[4, 5, 6] + es[2, 3, 4, 5, 6, 8], 
  es[4, 5, 6] + es[2, 3, 4, 5, 6, 7], es[4, 5] + es[2, 3, 4, 5, 6]}, 
 {es[3, 4] + es[7, 8] + es[2, 3, 4, 5], es[3, 4] + es[7, 8] + es[1, 3, 4, 5], 
  es[1, 2, 4] + es[6, 7, 8], es[1, 2, 3] + es[5, 6, 7, 8], 
  es[1, 2] + es[4, 6, 7, 8], es[4, 5] + es[3, 4, 5, 7, 8], 
  es[4, 5] + es[3, 4, 5, 6], es[4, 5] + es[3, 4, 5, 6], 
  es[3, 4, 5] + es[1, 2, 3, 4, 5, 6]}, 
 {es[3, 4] + es[2, 3, 4, 5] + es[2, 3, 4, 5, 6], 
  es[3, 4] + es[7, 8] + es[1, 3, 4, 5], es[1, 2, 4] + es[6, 7, 8], 
  es[1, 2, 3] + es[5, 6, 7, 8], es[1, 2] + es[4, 6, 7, 8], 
  es[4, 5] + es[3, 4, 5, 7, 8], es[4, 5] + es[3, 4, 5, 6] + 
   es[2, 3, 4, 5, 6, 8], es[4, 5] + es[3, 4, 5, 6] + es[2, 3, 4, 5, 6, 7], 
  es[3, 4, 5] + es[2, 3, 4, 5, 6]}, {es[3, 4] + es[7, 8] + es[2, 3, 4, 5], 
  es[3, 4] + es[7, 8] + es[1, 3, 4, 5], es[1, 2, 4] + es[6, 7, 8], 
  es[1, 2, 3] + es[6, 7, 8], es[1, 2] + es[6, 7, 8], es[3, 4, 5, 7, 8], 
  es[3, 4, 5, 6], es[3, 4, 5, 6], es[3, 4, 5] + es[1, 2, 3, 4, 5, 6]}, 
 {es[3, 4] + es[2, 3, 4, 5] + es[2, 3, 4, 5, 6], 
  es[3, 4] + es[7, 8] + es[1, 3, 4, 5], es[1, 2, 4] + es[6, 7, 8], 
  es[1, 2, 3] + es[6, 7, 8], es[1, 2] + es[6, 7, 8], es[3, 4, 5, 7, 8], 
  es[3, 4, 5, 6] + es[2, 3, 4, 5, 6, 8], es[3, 4, 5, 6] + 
   es[2, 3, 4, 5, 6, 7], es[3, 4, 5] + es[2, 3, 4, 5, 6]}, 
 {es[3, 4] + es[7, 8] + es[2, 3, 4, 5], es[3, 4] + es[7, 8] + es[1, 3, 4, 5], 
  es[1, 2, 4] + es[6, 7, 8], es[6, 7] + es[1, 2, 3] + es[5, 6, 7, 8], 
  es[1, 2] + es[6, 7] + es[4, 6, 7, 8], es[4, 5, 7] + es[3, 4, 5, 7, 8], 
  es[4, 5, 6] + es[3, 4, 5, 6], es[4, 5] + es[3, 4, 5, 6], 
  es[3, 4, 5] + es[1, 2, 3, 4, 5, 6]}, 
 {es[3, 4] + es[2, 3, 4, 5] + es[2, 3, 4, 5, 6], 
  es[3, 4] + es[7, 8] + es[1, 3, 4, 5], es[1, 2, 4] + es[6, 7, 8], 
  es[6, 7] + es[1, 2, 3] + es[5, 6, 7, 8], es[1, 2] + es[6, 7] + 
   es[4, 6, 7, 8], es[4, 5, 7] + es[3, 4, 5, 7, 8], 
  es[4, 5, 6] + es[3, 4, 5, 6] + es[2, 3, 4, 5, 6, 8], 
  es[4, 5] + es[3, 4, 5, 6] + es[2, 3, 4, 5, 6, 7], 
  es[3, 4, 5] + es[2, 3, 4, 5, 6]}, 
 {es[7, 8] + es[3, 4, 5] + es[2, 3, 4, 5, 6], es[7, 8] + es[3, 4, 5] + 
   es[1, 3, 4, 5, 6], es[7, 8] + es[1, 2, 4, 5], es[1, 2, 3] + es[6, 7, 8], 
  es[1, 2, 3] + es[6, 7, 8], es[1, 2] + es[4, 5, 7, 8], 
  es[4, 5, 6] + es[3, 4, 5, 6], es[4, 5, 6] + es[3, 4, 5, 6], 
  es[4, 5] + es[3, 4, 5, 6] + es[1, 2, 3, 4, 5, 6]}, 
 {es[2, 3, 4, 5, 6, 7], es[1, 3, 4, 5, 6, 7], es[1, 2, 4, 5, 6, 7], 
  es[1, 2, 3, 5, 6, 7], es[1, 2, 3, 4, 6, 7], es[1, 2, 3, 4, 5, 7], 
  es[1, 2, 3, 4, 5, 6], 0, 0}, {0, 0, 0, 0, 0, es[1, 2, 3, 4, 5], 
  es[1, 2, 3, 4, 5], es[1, 2, 3, 4, 5], es[1, 2, 3, 4, 5]}, 
 {es[2, 3, 4, 5], 0, 0, 0, 0, es[2, 3, 4, 5], es[2, 3, 4, 5], es[2, 3, 4, 5], 
  es[2, 3, 4, 5]}, {es[6, 7], es[6, 7], es[6, 7], es[6, 7], es[6, 7], 
  es[1, 2, 3, 4, 5, 7], es[1, 2, 3, 4, 5, 6], es[1, 2, 3, 4, 5], 
  es[1, 2, 3, 4, 5]}, {es[2, 3, 4, 5], es[6, 7], es[6, 7], es[6, 7], 
  es[6, 7], es[2, 3, 4, 5, 7], es[2, 3, 4, 5, 6], es[2, 3, 4, 5], 
  es[2, 3, 4, 5]}, {es[6, 7], es[6, 7], es[6, 7], es[5, 6, 7], es[4, 6, 7], 
  es[4, 5] + es[1, 2, 3, 4, 5, 7], es[4, 5] + es[1, 2, 3, 4, 5, 6], 
  es[1, 2, 3, 4, 5], es[1, 2, 3, 4, 5]}, {es[2, 3, 4, 5], es[6, 7], es[6, 7], 
  es[5, 6, 7], es[4, 6, 7], es[4, 5] + es[2, 3, 4, 5, 7], 
  es[4, 5] + es[2, 3, 4, 5, 6], es[2, 3, 4, 5], es[2, 3, 4, 5]}, 
 {es[6, 7], es[6, 7], es[4, 5, 6, 7], es[3, 5, 6, 7], es[3, 4, 6, 7], 
  es[3, 4, 5] + es[1, 2, 3, 4, 5, 7], es[3, 4, 5] + es[1, 2, 3, 4, 5, 6], 
  es[1, 2, 3, 4, 5], es[1, 2, 3, 4, 5]}, {es[2, 3, 4, 5], es[6, 7], 
  es[4, 5, 6, 7], es[3, 5, 6, 7], es[3, 4, 6, 7], 
  es[3, 4, 5] + es[2, 3, 4, 5, 7], es[3, 4, 5] + es[2, 3, 4, 5, 6], 
  es[2, 3, 4, 5], es[2, 3, 4, 5]}, {es[2, 3, 4, 5, 6, 7], 
  es[1, 3, 4, 5, 6, 7], es[1, 2, 4, 5, 6, 7], es[1, 2, 3, 5, 6, 7], 
  es[1, 2, 3, 4, 6, 7], es[1, 2, 3, 4, 5], es[1, 2, 3, 4, 5], es[6, 7], 
  es[6, 7]}, {0, 0, 0, 0, es[1, 2, 3, 4], es[1, 2, 3, 4], es[1, 2, 3, 4], 
  es[1, 2, 3, 4], es[1, 2, 3, 4]}, {es[2, 3, 4], 0, 0, 0, es[2, 3, 4], 
  es[2, 3, 4], es[2, 3, 4], es[2, 3, 4], es[2, 3, 4]}, 
 {es[5, 6], es[5, 6], es[5, 6], es[5, 6], es[1, 2, 3, 4, 6], 
  es[1, 2, 3, 4, 5], es[1, 2, 3, 4], es[1, 2, 3, 4], es[1, 2, 3, 4]}, 
 {es[2, 3, 4], es[5, 6], es[5, 6], es[5, 6], es[2, 3, 4, 6], es[2, 3, 4, 5], 
  es[2, 3, 4], es[2, 3, 4], es[2, 3, 4]}, {es[5, 6], es[5, 6], es[4, 5, 6], 
  es[3, 5, 6], es[3, 4] + es[1, 2, 3, 4, 6], es[3, 4] + es[1, 2, 3, 4, 5], 
  es[1, 2, 3, 4], es[1, 2, 3, 4], es[1, 2, 3, 4]}, 
 {es[2, 3, 4], es[5, 6], es[4, 5, 6], es[3, 5, 6], es[3, 4] + es[2, 3, 4, 6], 
  es[3, 4] + es[2, 3, 4, 5], es[2, 3, 4], es[2, 3, 4], es[2, 3, 4]}, 
 {es[2, 3, 4, 5, 6, 7], es[1, 3, 4, 5, 6, 7], es[1, 2, 4, 5, 6, 7], 
  es[1, 2, 3, 5, 6, 7], es[1, 2, 3, 4], es[1, 2, 3, 4], es[1, 2, 3, 4], 
  es[5, 6, 7], es[5, 6, 7]}, {es[5, 6] + es[2, 3, 4, 5, 6, 7], 
  es[5, 6] + es[1, 3, 4, 5, 6, 7], es[5, 6] + es[1, 2, 4, 5, 6, 7], 
  es[5, 6] + es[1, 2, 3, 5, 6, 7], es[1, 2, 3, 4, 6], es[1, 2, 3, 4, 5], 
  es[1, 2, 3, 4], es[5, 6, 7], es[5, 6, 7]}, 
 {es[5, 6] + es[2, 3, 4, 5, 6, 7], es[5, 6] + es[1, 3, 4, 5, 6, 7], 
  es[4, 5, 6] + es[1, 2, 4, 5, 6, 7], es[3, 5, 6] + es[1, 2, 3, 5, 6, 7], 
  es[3, 4] + es[1, 2, 3, 4, 6], es[3, 4] + es[1, 2, 3, 4, 5], es[1, 2, 3, 4], 
  es[5, 6, 7], es[5, 6, 7]}, {0, 0, 0, es[1, 2, 3], es[1, 2, 3], es[1, 2, 3], 
  es[1, 2, 3], es[1, 2, 3], es[1, 2, 3]}, {es[2, 3], 0, 0, es[2, 3], 
  es[2, 3], es[2, 3], es[2, 3], es[2, 3], es[2, 3]}, 
 {es[4, 5], es[4, 5], es[4, 5], es[1, 2, 3, 5], es[1, 2, 3, 4], es[1, 2, 3], 
  es[1, 2, 3], es[1, 2, 3], es[1, 2, 3]}, {es[2, 3], es[4, 5], es[4, 5], 
  es[2, 3, 5], es[2, 3, 4], es[2, 3], es[2, 3], es[2, 3], es[2, 3]}, 
 {es[2, 3, 4, 5, 6, 7], es[1, 3, 4, 5, 6, 7], es[1, 2, 4, 5, 6, 7], 
  es[1, 2, 3], es[1, 2, 3], es[1, 2, 3], es[1, 2, 3], es[4, 5, 6, 7], 
  es[4, 5, 6, 7]}, {es[4, 5] + es[2, 3, 4, 5, 6, 7], 
  es[4, 5] + es[1, 3, 4, 5, 6, 7], es[4, 5] + es[1, 2, 4, 5, 6, 7], 
  es[1, 2, 3, 5], es[1, 2, 3, 4], es[1, 2, 3], es[1, 2, 3], es[4, 5, 6, 7], 
  es[4, 5, 6, 7]}, {0, 0, es[1, 2], es[1, 2], es[1, 2], es[1, 2], es[1, 2], 
  es[1, 2], es[1, 2]}, {es[2, 3, 4, 5, 6, 7], es[1, 3, 4, 5, 6, 7], es[1, 2], 
  es[1, 2], es[1, 2], es[1, 2], es[1, 2], es[3, 4, 5, 6, 7], 
  es[3, 4, 5, 6, 7]}, {es[4, 5, 6], es[4, 5, 6], es[4, 5, 6], 
  es[1, 2, 3, 5, 6], es[1, 2, 3, 4, 6], es[1, 2, 3, 4, 5], es[1, 2, 3], 
  es[1, 2, 3], es[1, 2, 3]}, {es[2, 3], es[4, 5, 6], es[4, 5, 6], 
  es[2, 3, 5, 6], es[2, 3, 4, 6], es[2, 3, 4, 5], es[2, 3], es[2, 3], 
  es[2, 3]}, {es[4, 5, 6] + es[2, 3, 4, 5, 6, 7], 
  es[4, 5, 6] + es[1, 3, 4, 5, 6, 7], es[4, 5, 6] + es[1, 2, 4, 5, 6, 7], 
  es[1, 2, 3, 5, 6], es[1, 2, 3, 4, 6], es[1, 2, 3, 4, 5], es[1, 2, 3], 
  es[4, 5, 6, 7], es[4, 5, 6, 7]}, {es[5, 6, 7], es[5, 6, 7], es[5, 6, 7], 
  es[5, 6, 7], es[1, 2, 3, 4, 6, 7], es[1, 2, 3, 4, 5, 7], 
  es[1, 2, 3, 4, 5, 6], es[1, 2, 3, 4], es[1, 2, 3, 4]}, 
 {es[2, 3, 4], es[5, 6, 7], es[5, 6, 7], es[5, 6, 7], es[2, 3, 4, 6, 7], 
  es[2, 3, 4, 5, 7], es[2, 3, 4, 5, 6], es[2, 3, 4], es[2, 3, 4]}, 
 {es[5, 6, 7], es[5, 6, 7], es[4, 5, 6, 7], es[3, 5, 6, 7], 
  es[3, 4] + es[1, 2, 3, 4, 6, 7], es[3, 4] + es[1, 2, 3, 4, 5, 7], 
  es[3, 4] + es[1, 2, 3, 4, 5, 6], es[1, 2, 3, 4], es[1, 2, 3, 4]}, 
 {es[2, 3, 4], es[5, 6, 7], es[4, 5, 6, 7], es[3, 5, 6, 7], 
  es[3, 4] + es[2, 3, 4, 6, 7], es[3, 4] + es[2, 3, 4, 5, 7], 
  es[3, 4] + es[2, 3, 4, 5, 6], es[2, 3, 4], es[2, 3, 4]}, 
 {es[5, 6, 7], es[5, 6, 7], es[5, 6] + es[4, 5, 6, 7], 
  es[5, 6] + es[3, 5, 6, 7], es[3, 4, 6] + es[1, 2, 3, 4, 6, 7], 
  es[3, 4, 5] + es[1, 2, 3, 4, 5, 7], es[3, 4] + es[1, 2, 3, 4, 5, 6], 
  es[1, 2, 3, 4], es[1, 2, 3, 4]}, {es[2, 3, 4], es[5, 6, 7], 
  es[5, 6] + es[4, 5, 6, 7], es[5, 6] + es[3, 5, 6, 7], 
  es[3, 4, 6] + es[2, 3, 4, 6, 7], es[3, 4, 5] + es[2, 3, 4, 5, 7], 
  es[3, 4] + es[2, 3, 4, 5, 6], es[2, 3, 4], es[2, 3, 4]}, 
 {es[4, 5, 6, 7], es[4, 5, 6, 7], es[4, 5, 6, 7], es[1, 2, 3, 5, 6, 7], 
  es[1, 2, 3, 4, 6, 7], es[1, 2, 3, 4, 5, 7], es[1, 2, 3, 4, 5, 6], 
  es[1, 2, 3], es[1, 2, 3]}, {es[2, 3], es[4, 5, 6, 7], es[4, 5, 6, 7], 
  es[2, 3, 5, 6, 7], es[2, 3, 4, 6, 7], es[2, 3, 4, 5, 7], es[2, 3, 4, 5, 6], 
  es[2, 3], es[2, 3]}, {es[4, 5, 6], es[4, 5, 6], es[4, 5, 6], 
  es[1, 2, 3, 5, 6], es[1, 2, 3, 4], es[1, 2, 3, 4], es[5, 6] + es[1, 2, 3], 
  es[5, 6] + es[1, 2, 3], es[5, 6] + es[1, 2, 3]}, 
 {es[2, 3] + es[5, 6], es[4, 5, 6], es[4, 5, 6], es[2, 3, 5, 6], es[2, 3, 4], 
  es[2, 3, 4], es[2, 3] + es[5, 6], es[2, 3] + es[5, 6], 
  es[2, 3] + es[5, 6]}, {es[4, 5, 6] + es[2, 3, 4, 5, 6, 7], 
  es[4, 5, 6] + es[1, 3, 4, 5, 6, 7], es[4, 5, 6] + es[1, 2, 4, 5, 6, 7], 
  es[1, 2, 3, 5, 6], es[1, 2, 3, 4], es[1, 2, 3, 4], es[5, 6] + es[1, 2, 3], 
  es[5, 6] + es[4, 5, 6, 7], es[5, 6] + es[4, 5, 6, 7]}, 
 {es[6, 7, 8], es[6, 7, 8], es[6, 7, 8], es[6, 7, 8], es[6, 7, 8], 0, 0, 0, 
  es[1, 2, 3, 4, 5]}, {es[2, 3, 4, 5], es[6, 7, 8], es[6, 7, 8], es[6, 7, 8], 
  es[6, 7, 8], es[2, 3, 4, 5, 7, 8], es[2, 3, 4, 5, 6, 8], 
  es[2, 3, 4, 5, 6, 7], es[2, 3, 4, 5]}, {es[6, 7, 8], es[6, 7, 8], 
  es[6, 7, 8], es[5, 6, 7, 8], es[4, 6, 7, 8], es[4, 5], es[4, 5], es[4, 5], 
  es[1, 2, 3, 4, 5]}, {es[2, 3, 4, 5], es[6, 7, 8], es[6, 7, 8], 
  es[5, 6, 7, 8], es[4, 6, 7, 8], es[4, 5] + es[2, 3, 4, 5, 7, 8], 
  es[4, 5] + es[2, 3, 4, 5, 6, 8], es[4, 5] + es[2, 3, 4, 5, 6, 7], 
  es[2, 3, 4, 5]}, {es[6, 7, 8], es[6, 7, 8], es[4, 5, 6, 7, 8], 
  es[3, 5, 6, 7, 8], es[3, 4, 6, 7, 8], es[3, 4, 5], es[3, 4, 5], 
  es[3, 4, 5], es[1, 2, 3, 4, 5]}, {es[2, 3, 4, 5], es[6, 7, 8], 
  es[4, 5, 6, 7, 8], es[3, 5, 6, 7, 8], es[3, 4, 6, 7, 8], 
  es[3, 4, 5] + es[2, 3, 4, 5, 7, 8], es[3, 4, 5] + es[2, 3, 4, 5, 6, 8], 
  es[3, 4, 5] + es[2, 3, 4, 5, 6, 7], es[2, 3, 4, 5]}, 
 {es[6, 7, 8], es[6, 7, 8], es[6, 7, 8], es[6, 7] + es[5, 6, 7, 8], 
  es[6, 7] + es[4, 6, 7, 8], es[4, 5, 7], es[4, 5, 6], es[4, 5], 
  es[1, 2, 3, 4, 5]}, {es[2, 3, 4, 5], es[6, 7, 8], es[6, 7, 8], 
  es[6, 7] + es[5, 6, 7, 8], es[6, 7] + es[4, 6, 7, 8], 
  es[4, 5, 7] + es[2, 3, 4, 5, 7, 8], es[4, 5, 6] + es[2, 3, 4, 5, 6, 8], 
  es[4, 5] + es[2, 3, 4, 5, 6, 7], es[2, 3, 4, 5]}, 
 {es[6, 7, 8], es[6, 7, 8], es[6, 7] + es[4, 5, 6, 7, 8], 
  es[6, 7] + es[3, 5, 6, 7, 8], es[6, 7] + es[3, 4, 6, 7, 8], es[3, 4, 5, 7], 
  es[3, 4, 5, 6], es[3, 4, 5], es[1, 2, 3, 4, 5]}, 
 {es[2, 3, 4, 5], es[6, 7, 8], es[6, 7] + es[4, 5, 6, 7, 8], 
  es[6, 7] + es[3, 5, 6, 7, 8], es[6, 7] + es[3, 4, 6, 7, 8], 
  es[3, 4, 5, 7] + es[2, 3, 4, 5, 7, 8], es[3, 4, 5, 6] + 
   es[2, 3, 4, 5, 6, 8], es[3, 4, 5] + es[2, 3, 4, 5, 6, 7], es[2, 3, 4, 5]}, 
 {es[6, 7, 8], es[6, 7, 8], es[6, 7] + es[4, 5, 6, 7, 8], 
  es[5, 6, 7] + es[3, 5, 6, 7, 8], es[4, 6, 7] + es[3, 4, 6, 7, 8], 
  es[4, 5] + es[3, 4, 5, 7], es[4, 5] + es[3, 4, 5, 6], es[3, 4, 5], 
  es[1, 2, 3, 4, 5]}, {es[2, 3, 4, 5], es[6, 7, 8], 
  es[6, 7] + es[4, 5, 6, 7, 8], es[5, 6, 7] + es[3, 5, 6, 7, 8], 
  es[4, 6, 7] + es[3, 4, 6, 7, 8], es[4, 5] + es[3, 4, 5, 7] + 
   es[2, 3, 4, 5, 7, 8], es[4, 5] + es[3, 4, 5, 6] + es[2, 3, 4, 5, 6, 8], 
  es[3, 4, 5] + es[2, 3, 4, 5, 6, 7], es[2, 3, 4, 5]}, 
 {es[6, 7] + es[4, 5, 6, 7, 8], es[4, 5, 6, 7] + es[3, 4, 5, 6, 7, 8], 
  es[4, 5, 6, 7] + es[2, 4, 5, 6, 7, 8], es[2, 3, 5, 6, 7], 
  es[2, 3, 4, 6, 7], es[2, 3, 4, 5] + es[1, 2, 3, 4, 5, 7], 
  es[2, 3, 4, 5] + es[1, 2, 3, 4, 5, 6], es[2, 3] + es[1, 2, 3, 4, 5], 
  es[1, 2, 3] + es[1, 2, 3, 4, 5]}, {es[6, 7] + es[5, 6, 7, 8], 
  es[5, 6, 7] + es[3, 4, 5, 6, 7, 8], es[5, 6, 7] + es[2, 4, 5, 6, 7, 8], 
  es[5, 6, 7] + es[2, 3, 5, 6, 7, 8], es[2, 3, 4, 6, 7], 
  es[2, 3, 4, 5] + es[1, 2, 3, 4, 5, 7], es[2, 3, 4, 5] + 
   es[1, 2, 3, 4, 5, 6], es[2, 3, 4] + es[1, 2, 3, 4, 5], 
  es[1, 2, 3, 4] + es[1, 2, 3, 4, 5]}, {es[6, 7] + es[5, 6, 7, 8], 
  es[5, 6, 7] + es[3, 4, 5, 6, 7, 8], es[4, 5, 6, 7] + es[2, 4, 5, 6, 7, 8], 
  es[3, 5, 6, 7] + es[2, 3, 5, 6, 7, 8], es[3, 4] + es[2, 3, 4, 6, 7], 
  es[3, 4] + es[2, 3, 4, 5] + es[1, 2, 3, 4, 5, 7], 
  es[3, 4] + es[2, 3, 4, 5] + es[1, 2, 3, 4, 5, 6], 
  es[2, 3, 4] + es[1, 2, 3, 4, 5], es[1, 2, 3, 4] + es[1, 2, 3, 4, 5]}, 
 {es[6, 7] + es[5, 6, 7, 8], es[5, 6, 7] + es[3, 4, 5, 6, 7, 8], 
  es[5, 6] + es[4, 5, 6, 7] + es[2, 4, 5, 6, 7, 8], 
  es[5, 6] + es[3, 5, 6, 7] + es[2, 3, 5, 6, 7, 8], 
  es[3, 4, 6] + es[2, 3, 4, 6, 7], es[3, 4, 5] + es[2, 3, 4, 5] + 
   es[1, 2, 3, 4, 5, 7], es[3, 4] + es[2, 3, 4, 5] + es[1, 2, 3, 4, 5, 6], 
  es[2, 3, 4] + es[1, 2, 3, 4, 5], es[1, 2, 3, 4] + es[1, 2, 3, 4, 5]}, 
 {es[5, 6, 7, 8], es[5, 6, 7, 8], es[5, 6, 7, 8], es[5, 6, 7, 8], 0, 0, 0, 0, 
  es[1, 2, 3, 4]}, {es[2, 3, 4], es[5, 6, 7, 8], es[5, 6, 7, 8], 
  es[5, 6, 7, 8], es[2, 3, 4, 6, 7, 8], es[2, 3, 4, 5, 7, 8], 
  es[2, 3, 4, 5, 6, 8], es[2, 3, 4, 5, 6, 7], es[2, 3, 4]}, 
 {es[5, 6, 7, 8], es[5, 6, 7, 8], es[4, 5, 6, 7, 8], es[3, 5, 6, 7, 8], 
  es[3, 4], es[3, 4], es[3, 4], es[3, 4], es[1, 2, 3, 4]}, 
 {es[2, 3, 4], es[5, 6, 7, 8], es[4, 5, 6, 7, 8], es[3, 5, 6, 7, 8], 
  es[3, 4] + es[2, 3, 4, 6, 7, 8], es[3, 4] + es[2, 3, 4, 5, 7, 8], 
  es[3, 4] + es[2, 3, 4, 5, 6, 8], es[3, 4] + es[2, 3, 4, 5, 6, 7], 
  es[2, 3, 4]}, {es[5, 6, 7, 8], es[5, 6, 7, 8], 
  es[5, 6] + es[4, 5, 6, 7, 8], es[5, 6] + es[3, 5, 6, 7, 8], es[3, 4, 6], 
  es[3, 4, 5], es[3, 4], es[3, 4], es[1, 2, 3, 4]}, 
 {es[2, 3, 4], es[5, 6, 7, 8], es[5, 6] + es[4, 5, 6, 7, 8], 
  es[5, 6] + es[3, 5, 6, 7, 8], es[3, 4, 6] + es[2, 3, 4, 6, 7, 8], 
  es[3, 4, 5] + es[2, 3, 4, 5, 7, 8], es[3, 4] + es[2, 3, 4, 5, 6, 8], 
  es[3, 4] + es[2, 3, 4, 5, 6, 7], es[2, 3, 4]}, 
 {es[5, 6] + es[4, 5, 6, 7, 8], es[4, 5, 6] + es[3, 4, 5, 6, 7, 8], 
  es[4, 5, 6] + es[2, 4, 5, 6, 7, 8], es[2, 3, 5, 6], 
  es[2, 3, 4] + es[1, 2, 3, 4, 6], es[2, 3, 4] + es[1, 2, 3, 4, 5], 
  es[2, 3] + es[1, 2, 3, 4], es[2, 3] + es[1, 2, 3, 4], 
  es[1, 2, 3] + es[1, 2, 3, 4]}, {es[4, 5, 6, 7, 8], es[4, 5, 6, 7, 8], 
  es[4, 5, 6, 7, 8], 0, 0, 0, 0, 0, es[1, 2, 3]}, 
 {es[2, 3], es[4, 5, 6, 7, 8], es[4, 5, 6, 7, 8], es[2, 3, 5, 6, 7, 8], 
  es[2, 3, 4, 6, 7, 8], es[2, 3, 4, 5, 7, 8], es[2, 3, 4, 5, 6, 8], 
  es[2, 3, 4, 5, 6, 7], es[2, 3]}, {es[5, 6, 7, 8], es[5, 6, 7, 8], 
  es[5, 6, 7] + es[4, 5, 6, 7, 8], es[5, 6, 7] + es[3, 5, 6, 7, 8], 
  es[3, 4, 6, 7], es[3, 4, 5, 7], es[3, 4, 5, 6], es[3, 4], es[1, 2, 3, 4]}, 
 {es[2, 3, 4], es[5, 6, 7, 8], es[5, 6, 7] + es[4, 5, 6, 7, 8], 
  es[5, 6, 7] + es[3, 5, 6, 7, 8], es[3, 4, 6, 7] + es[2, 3, 4, 6, 7, 8], 
  es[3, 4, 5, 7] + es[2, 3, 4, 5, 7, 8], es[3, 4, 5, 6] + 
   es[2, 3, 4, 5, 6, 8], es[3, 4] + es[2, 3, 4, 5, 6, 7], es[2, 3, 4]}, 
 {es[5, 6, 7] + es[4, 5, 6, 7, 8], es[4, 5, 6, 7] + es[3, 4, 5, 6, 7, 8], 
  es[4, 5, 6, 7] + es[2, 4, 5, 6, 7, 8], es[2, 3, 5, 6, 7], 
  es[2, 3, 4] + es[1, 2, 3, 4, 6, 7], es[2, 3, 4] + es[1, 2, 3, 4, 5, 7], 
  es[2, 3, 4] + es[1, 2, 3, 4, 5, 6], es[2, 3] + es[1, 2, 3, 4], 
  es[1, 2, 3] + es[1, 2, 3, 4]}, {es[5, 6, 7] + es[4, 5, 6, 7, 8], 
  es[5, 6] + es[4, 5, 6, 7] + es[3, 4, 5, 6, 7, 8], 
  es[5, 6] + es[4, 5, 6, 7] + es[2, 4, 5, 6, 7, 8], 
  es[5, 6] + es[2, 3, 5, 6, 7], es[2, 3, 4, 6] + es[1, 2, 3, 4, 6, 7], 
  es[2, 3, 4, 5] + es[1, 2, 3, 4, 5, 7], es[2, 3, 4] + es[1, 2, 3, 4, 5, 6], 
  es[2, 3] + es[1, 2, 3, 4], es[1, 2, 3] + es[1, 2, 3, 4]}, 
 {es[5, 6, 7] + es[4, 5, 6, 7, 8], es[5, 6] + es[4, 5, 6, 7] + 
   es[3, 4, 5, 6, 7, 8], es[4, 5, 6] + es[4, 5, 6, 7] + es[2, 4, 5, 6, 7, 8], 
  es[3, 5, 6] + es[2, 3, 5, 6, 7], es[3, 4] + es[2, 3, 4, 6] + 
   es[1, 2, 3, 4, 6, 7], es[3, 4] + es[2, 3, 4, 5] + es[1, 2, 3, 4, 5, 7], 
  es[2, 3, 4] + es[1, 2, 3, 4, 5, 6], es[2, 3] + es[1, 2, 3, 4], 
  es[1, 2, 3] + es[1, 2, 3, 4]}, {es[4, 5, 6], es[4, 5, 6], es[4, 5, 6], 
  es[1, 2, 3, 5, 6], es[7, 8] + es[1, 2, 3, 4], es[7, 8] + es[1, 2, 3, 4], 
  es[1, 2, 3] + es[5, 6, 8], es[1, 2, 3] + es[5, 6, 7], 
  es[5, 6] + es[1, 2, 3]}, {es[2, 3] + es[5, 6], es[4, 5, 6], es[4, 5, 6], 
  es[2, 3, 5, 6], es[7, 8] + es[2, 3, 4], es[7, 8] + es[2, 3, 4], 
  es[2, 3] + es[5, 6, 8], es[2, 3] + es[5, 6, 7], es[2, 3] + es[5, 6]}, 
 {es[4, 5, 6] + es[2, 3, 4, 5, 6, 7], es[4, 5, 6] + es[1, 3, 4, 5, 6, 7], 
  es[4, 5, 6] + es[1, 2, 4, 5, 6, 7], es[1, 2, 3, 5, 6], 
  es[7, 8] + es[1, 2, 3, 4], es[7, 8] + es[1, 2, 3, 4], 
  es[1, 2, 3] + es[5, 6, 8], es[5, 6, 7] + es[4, 5, 6, 7], 
  es[5, 6] + es[4, 5, 6, 7]}, {es[6, 7, 8] + es[5, 6, 7, 8], 
  es[6, 7] + es[5, 6, 7, 8] + es[3, 4, 5, 6, 7, 8], 
  es[5, 6, 7] + es[4, 5, 6, 7, 8] + es[2, 4, 5, 6, 7, 8], 
  es[5, 6, 7] + es[3, 5, 6, 7, 8] + es[2, 3, 5, 6, 7, 8], 
  es[3, 4, 6, 7] + es[2, 3, 4, 6, 7, 8], es[3, 4, 5] + es[2, 3, 4, 5, 7], 
  es[3, 4, 5] + es[2, 3, 4, 5, 6], es[3, 4] + es[2, 3, 4, 5], 
  es[1, 2, 3, 4] + es[1, 2, 3, 4, 5]}, {es[5, 6, 7], es[5, 6, 7], 
  es[5, 6, 7], es[5, 6, 7], es[1, 2, 3, 4, 6, 7], es[1, 2, 3, 4, 5], 
  es[1, 2, 3, 4, 5], es[6, 7] + es[1, 2, 3, 4], es[6, 7] + es[1, 2, 3, 4]}, 
 {es[6, 7] + es[2, 3, 4], es[5, 6, 7], es[5, 6, 7], es[5, 6, 7], 
  es[2, 3, 4, 6, 7], es[2, 3, 4, 5], es[2, 3, 4, 5], es[6, 7] + es[2, 3, 4], 
  es[6, 7] + es[2, 3, 4]}, {es[5, 6, 7], es[5, 6, 7], es[4, 5, 6, 7], 
  es[3, 5, 6, 7], es[3, 4] + es[1, 2, 3, 4, 6, 7], 
  es[3, 4] + es[1, 2, 3, 4, 5], es[3, 4] + es[1, 2, 3, 4, 5], 
  es[6, 7] + es[1, 2, 3, 4], es[6, 7] + es[1, 2, 3, 4]}, 
 {es[6, 7] + es[2, 3, 4], es[5, 6, 7], es[4, 5, 6, 7], es[3, 5, 6, 7], 
  es[3, 4] + es[2, 3, 4, 6, 7], es[3, 4] + es[2, 3, 4, 5], 
  es[3, 4] + es[2, 3, 4, 5], es[6, 7] + es[2, 3, 4], es[6, 7] + es[2, 3, 4]}, 
 {es[5, 6, 7], es[5, 6, 7], es[5, 6] + es[4, 5, 6, 7], 
  es[5, 6] + es[3, 5, 6, 7], es[3, 4, 6] + es[1, 2, 3, 4, 6, 7], 
  es[3, 4, 5] + es[1, 2, 3, 4, 5], es[3, 4] + es[1, 2, 3, 4, 5], 
  es[6, 7] + es[1, 2, 3, 4], es[6, 7] + es[1, 2, 3, 4]}, 
 {es[6, 7] + es[2, 3, 4], es[5, 6, 7], es[5, 6] + es[4, 5, 6, 7], 
  es[5, 6] + es[3, 5, 6, 7], es[3, 4, 6] + es[2, 3, 4, 6, 7], 
  es[3, 4, 5] + es[2, 3, 4, 5], es[3, 4] + es[2, 3, 4, 5], 
  es[6, 7] + es[2, 3, 4], es[6, 7] + es[2, 3, 4]}, 
 {es[5, 6] + es[4, 5, 6, 7], es[4, 5, 6] + es[3, 4, 5, 6, 7], 
  es[4, 5, 6] + es[2, 4, 5, 6, 7], es[2, 3, 5, 6] + es[1, 2, 3, 5, 6, 7], 
  es[2, 3, 4] + es[1, 2, 3, 4, 6] + es[1, 2, 3, 4, 6, 7], 
  es[2, 3, 4] + 2*es[1, 2, 3, 4, 5], es[2, 3] + es[1, 2, 3, 4] + 
   es[1, 2, 3, 4, 5], es[6, 7] + es[1, 2, 3] + es[1, 2, 3, 4], 
  es[6, 7] + es[1, 2, 3] + es[1, 2, 3, 4]}, {es[4, 5, 6, 7], es[4, 5, 6, 7], 
  es[4, 5, 6, 7], es[1, 2, 3, 5, 6, 7], es[1, 2, 3, 4, 6, 7], 
  es[1, 2, 3, 4, 5], es[1, 2, 3, 4, 5], es[6, 7] + es[1, 2, 3], 
  es[6, 7] + es[1, 2, 3]}, {es[2, 3] + es[6, 7], es[4, 5, 6, 7], 
  es[4, 5, 6, 7], es[2, 3, 5, 6, 7], es[2, 3, 4, 6, 7], es[2, 3, 4, 5], 
  es[2, 3, 4, 5], es[2, 3] + es[6, 7], es[2, 3] + es[6, 7]}, 
 {es[4, 5, 6, 7], es[4, 5, 6, 7], es[4, 5, 6, 7], es[1, 2, 3, 5, 6, 7], 
  es[1, 2, 3, 4], es[1, 2, 3, 4], es[1, 2, 3, 4], es[1, 2, 3] + es[5, 6, 7], 
  es[1, 2, 3] + es[5, 6, 7]}, {es[2, 3] + es[5, 6, 7], es[4, 5, 6, 7], 
  es[4, 5, 6, 7], es[2, 3, 5, 6, 7], es[2, 3, 4], es[2, 3, 4], es[2, 3, 4], 
  es[2, 3] + es[5, 6, 7], es[2, 3] + es[5, 6, 7]}, 
 {es[5, 6] + es[4, 5, 6, 7], es[5, 6] + es[4, 5, 6, 7], 
  es[5, 6] + es[4, 5, 6, 7], es[5, 6] + es[1, 2, 3, 5, 6, 7], 
  es[1, 2, 3, 4, 6], es[1, 2, 3, 4, 5], es[1, 2, 3, 4], 
  es[1, 2, 3] + es[5, 6, 7], es[1, 2, 3] + es[5, 6, 7]}, 
 {es[2, 3] + es[5, 6, 7], es[5, 6] + es[4, 5, 6, 7], 
  es[5, 6] + es[4, 5, 6, 7], es[5, 6] + es[2, 3, 5, 6, 7], es[2, 3, 4, 6], 
  es[2, 3, 4, 5], es[2, 3, 4], es[2, 3] + es[5, 6, 7], 
  es[2, 3] + es[5, 6, 7]}, {es[5, 6] + es[4, 5, 6, 7], 
  es[5, 6] + es[4, 5, 6, 7], es[4, 5, 6] + es[4, 5, 6, 7], 
  es[3, 5, 6] + es[1, 2, 3, 5, 6, 7], es[3, 4] + es[1, 2, 3, 4, 6], 
  es[3, 4] + es[1, 2, 3, 4, 5], es[1, 2, 3, 4], es[1, 2, 3] + es[5, 6, 7], 
  es[1, 2, 3] + es[5, 6, 7]}, {es[2, 3] + es[5, 6, 7], 
  es[5, 6] + es[4, 5, 6, 7], es[4, 5, 6] + es[4, 5, 6, 7], 
  es[3, 5, 6] + es[2, 3, 5, 6, 7], es[3, 4] + es[2, 3, 4, 6], 
  es[3, 4] + es[2, 3, 4, 5], es[2, 3, 4], es[2, 3] + es[5, 6, 7], 
  es[2, 3] + es[5, 6, 7]}, {es[6, 7] + es[5, 6, 7, 8], 
  es[6, 7] + es[5, 6, 7, 8], es[5, 6, 7] + es[4, 5, 6, 7, 8], 
  es[5, 6, 7] + es[3, 5, 6, 7, 8], es[3, 4, 6, 7], es[3, 4, 5], es[3, 4, 5], 
  es[3, 4] + es[6, 7], es[6, 7] + es[1, 2, 3, 4]}, 
 {es[6, 7] + es[2, 3, 4], es[6, 7] + es[5, 6, 7, 8], 
  es[5, 6, 7] + es[4, 5, 6, 7, 8], es[5, 6, 7] + es[3, 5, 6, 7, 8], 
  es[3, 4, 6, 7] + es[2, 3, 4, 6, 7, 8], es[3, 4, 5] + es[2, 3, 4, 5, 7, 8], 
  es[3, 4, 5] + es[2, 3, 4, 5, 6, 8], es[3, 4] + es[6, 7] + 
   es[2, 3, 4, 5, 6, 7], es[6, 7] + es[2, 3, 4]}, 
 {es[5, 6, 7] + es[4, 5, 6, 7, 8], es[4, 5, 6, 7] + es[3, 4, 5, 6, 7, 8], 
  es[4, 5, 6, 7] + es[2, 4, 5, 6, 7, 8], es[2, 3, 5, 6, 7], 
  es[2, 3, 4] + es[1, 2, 3, 4, 6, 7], es[2, 3, 4] + es[1, 2, 3, 4, 5], 
  es[2, 3, 4] + es[1, 2, 3, 4, 5], es[2, 3] + es[6, 7] + es[1, 2, 3, 4], 
  es[6, 7] + es[1, 2, 3] + es[1, 2, 3, 4]}, {es[5, 6, 7] + es[4, 5, 6, 7, 8], 
  es[5, 6] + es[4, 5, 6, 7] + es[3, 4, 5, 6, 7, 8], 
  es[5, 6] + es[4, 5, 6, 7] + es[2, 4, 5, 6, 7, 8], 
  es[5, 6] + es[2, 3, 5, 6, 7], es[2, 3, 4, 6] + es[1, 2, 3, 4, 6, 7], 
  es[2, 3, 4, 5] + es[1, 2, 3, 4, 5], es[2, 3, 4] + es[1, 2, 3, 4, 5], 
  es[2, 3] + es[6, 7] + es[1, 2, 3, 4], es[6, 7] + es[1, 2, 3] + 
   es[1, 2, 3, 4]}, {es[5, 6, 7] + es[4, 5, 6, 7, 8], 
  es[5, 6] + es[4, 5, 6, 7] + es[3, 4, 5, 6, 7, 8], 
  es[4, 5, 6] + es[4, 5, 6, 7] + es[2, 4, 5, 6, 7, 8], 
  es[3, 5, 6] + es[2, 3, 5, 6, 7], es[3, 4] + es[2, 3, 4, 6] + 
   es[1, 2, 3, 4, 6, 7], es[3, 4] + es[2, 3, 4, 5] + es[1, 2, 3, 4, 5], 
  es[2, 3, 4] + es[1, 2, 3, 4, 5], es[2, 3] + es[6, 7] + es[1, 2, 3, 4], 
  es[6, 7] + es[1, 2, 3] + es[1, 2, 3, 4]}, 
 {es[5, 6] + es[4, 5, 6, 7] + es[4, 5, 6, 7, 8], 
  es[4, 5, 6] + es[4, 5, 6, 7] + es[3, 4, 5, 6, 7, 8], 
  es[4, 5, 6] + es[4, 5, 6, 7] + es[2, 4, 5, 6, 7, 8], 
  es[2, 3, 5, 6] + es[1, 2, 3, 5, 6, 7], es[2, 3, 4] + es[1, 2, 3, 4, 6], 
  es[2, 3, 4] + es[1, 2, 3, 4, 5], es[2, 3] + es[1, 2, 3, 4], 
  es[2, 3] + es[1, 2, 3] + es[5, 6, 7], 2*es[1, 2, 3] + es[5, 6, 7]}, 
 {es[2, 3, 4, 5, 6], es[1, 3, 4, 5, 6], es[1, 2, 4, 5, 6], es[1, 2, 3, 5, 6], 
  es[1, 2, 3, 4, 6], es[1, 2, 3, 4, 5], 0, 0, 0}, 
 {es[2, 3, 4, 5, 6], es[1, 3, 4, 5, 6], es[1, 2, 4, 5, 6], es[1, 2, 3, 5, 6], 
  es[1, 2, 3, 4], es[1, 2, 3, 4], es[5, 6], es[5, 6], es[5, 6]}, 
 {es[2, 3, 4, 5, 6], es[1, 3, 4, 5, 6], es[1, 2, 4, 5, 6], es[1, 2, 3], 
  es[1, 2, 3], es[1, 2, 3], es[4, 5, 6], es[4, 5, 6], es[4, 5, 6]}, 
 {es[4, 5] + es[2, 3, 4, 5, 6], es[4, 5] + es[1, 3, 4, 5, 6], 
  es[4, 5] + es[1, 2, 4, 5, 6], es[1, 2, 3, 5], es[1, 2, 3, 4], es[1, 2, 3], 
  es[4, 5, 6], es[4, 5, 6], es[4, 5, 6]}, {es[2, 3, 4, 5, 6], 
  es[1, 3, 4, 5, 6], es[1, 2], es[1, 2], es[1, 2], es[1, 2], es[3, 4, 5, 6], 
  es[3, 4, 5, 6], es[3, 4, 5, 6]}, {es[7, 8] + es[2, 3, 4, 5], es[6, 7, 8], 
  es[6, 7, 8], es[6, 7, 8], es[6, 7, 8], es[2, 3, 4, 5, 7, 8], 
  es[2, 3, 4, 5, 6], es[2, 3, 4, 5, 6], es[2, 3, 4, 5] + 
   es[1, 2, 3, 4, 5, 6]}, {es[7, 8] + es[2, 3, 4, 5], es[6, 7, 8], 
  es[6, 7, 8], es[5, 6, 7, 8], es[4, 6, 7, 8], 
  es[4, 5] + es[2, 3, 4, 5, 7, 8], es[4, 5] + es[2, 3, 4, 5, 6], 
  es[4, 5] + es[2, 3, 4, 5, 6], es[2, 3, 4, 5] + es[1, 2, 3, 4, 5, 6]}, 
 {es[7, 8] + es[2, 3, 4, 5], es[6, 7, 8], es[4, 5, 6, 7, 8], 
  es[3, 5, 6, 7, 8], es[3, 4, 6, 7, 8], es[3, 4, 5] + es[2, 3, 4, 5, 7, 8], 
  es[3, 4, 5] + es[2, 3, 4, 5, 6], es[3, 4, 5] + es[2, 3, 4, 5, 6], 
  es[2, 3, 4, 5] + es[1, 2, 3, 4, 5, 6]}, {es[7, 8] + es[2, 3, 4, 5], 
  es[6, 7, 8], es[6, 7, 8], es[6, 7] + es[5, 6, 7, 8], 
  es[6, 7] + es[4, 6, 7, 8], es[4, 5, 7] + es[2, 3, 4, 5, 7, 8], 
  es[4, 5, 6] + es[2, 3, 4, 5, 6], es[4, 5] + es[2, 3, 4, 5, 6], 
  es[2, 3, 4, 5] + es[1, 2, 3, 4, 5, 6]}, {es[7, 8] + es[2, 3, 4, 5], 
  es[6, 7, 8], es[6, 7] + es[4, 5, 6, 7, 8], es[6, 7] + es[3, 5, 6, 7, 8], 
  es[6, 7] + es[3, 4, 6, 7, 8], es[3, 4, 5, 7] + es[2, 3, 4, 5, 7, 8], 
  es[3, 4, 5, 6] + es[2, 3, 4, 5, 6], es[3, 4, 5] + es[2, 3, 4, 5, 6], 
  es[2, 3, 4, 5] + es[1, 2, 3, 4, 5, 6]}, {es[7, 8] + es[2, 3, 4, 5], 
  es[6, 7, 8], es[6, 7] + es[4, 5, 6, 7, 8], es[5, 6, 7] + es[3, 5, 6, 7, 8], 
  es[4, 6, 7] + es[3, 4, 6, 7, 8], es[4, 5] + es[3, 4, 5, 7] + 
   es[2, 3, 4, 5, 7, 8], es[4, 5] + es[3, 4, 5, 6] + es[2, 3, 4, 5, 6], 
  es[3, 4, 5] + es[2, 3, 4, 5, 6], es[2, 3, 4, 5] + es[1, 2, 3, 4, 5, 6]}, 
 {es[2, 3, 4, 5, 6], es[1, 3, 4, 5, 6], es[1, 2, 4, 5, 6], es[1, 2, 3, 5, 6], 
  es[7, 8] + es[1, 2, 3, 4], es[7, 8] + es[1, 2, 3, 4], es[5, 6, 8], 
  es[5, 6, 7], es[5, 6]}, {es[2, 3, 4, 5, 6], es[1, 3, 4, 5, 6], 
  es[1, 2, 4, 5, 6], es[7, 8] + es[1, 2, 3], es[7, 8] + es[1, 2, 3], 
  es[7, 8] + es[1, 2, 3], es[4, 5, 6, 8], es[4, 5, 6, 7], es[4, 5, 6]}, 
 {es[4, 5] + es[2, 3, 4, 5, 6], es[4, 5] + es[1, 3, 4, 5, 6], 
  es[4, 5] + es[1, 2, 4, 5, 6], es[7, 8] + es[1, 2, 3, 5], 
  es[7, 8] + es[1, 2, 3, 4], es[7, 8] + es[1, 2, 3], es[4, 5, 6, 8], 
  es[4, 5, 6, 7], es[4, 5, 6]}, {es[2, 3, 4, 5, 6], es[1, 3, 4, 5, 6], 
  es[1, 2] + es[7, 8], es[1, 2] + es[7, 8], es[1, 2] + es[7, 8], 
  es[1, 2] + es[7, 8], es[3, 4, 5, 6, 8], es[3, 4, 5, 6, 7], es[3, 4, 5, 6]}, 
 {es[7, 8] + es[2, 3, 4], es[5, 6, 7, 8], es[5, 6, 7, 8], es[5, 6, 7, 8], 
  es[2, 3, 4, 6, 7, 8], es[2, 3, 4, 5, 7, 8], es[2, 3, 4, 5, 6], 
  es[2, 3, 4, 5, 6], es[2, 3, 4] + es[1, 2, 3, 4, 5, 6]}, 
 {es[7, 8] + es[2, 3, 4], es[5, 6, 7, 8], es[4, 5, 6, 7, 8], 
  es[3, 5, 6, 7, 8], es[3, 4] + es[2, 3, 4, 6, 7, 8], 
  es[3, 4] + es[2, 3, 4, 5, 7, 8], es[3, 4] + es[2, 3, 4, 5, 6], 
  es[3, 4] + es[2, 3, 4, 5, 6], es[2, 3, 4] + es[1, 2, 3, 4, 5, 6]}, 
 {es[7, 8] + es[2, 3, 4], es[5, 6, 7, 8], es[5, 6] + es[4, 5, 6, 7, 8], 
  es[5, 6] + es[3, 5, 6, 7, 8], es[3, 4, 6] + es[2, 3, 4, 6, 7, 8], 
  es[3, 4, 5] + es[2, 3, 4, 5, 7, 8], es[3, 4] + es[2, 3, 4, 5, 6], 
  es[3, 4] + es[2, 3, 4, 5, 6], es[2, 3, 4] + es[1, 2, 3, 4, 5, 6]}, 
 {es[2, 3, 4, 5, 6], es[1, 3, 4, 5, 6], es[1, 2, 4, 5, 6], 
  es[7, 8] + es[1, 2, 3], es[1, 2, 3] + es[6, 7, 8], 
  es[1, 2, 3] + es[5, 7, 8], es[5, 6] + es[4, 5, 6, 8], 
  es[5, 6] + es[4, 5, 6, 7], es[4, 5, 6]}, {es[4, 5] + es[2, 3, 4, 5, 6], 
  es[4, 5] + es[1, 3, 4, 5, 6], es[4, 5] + es[1, 2, 4, 5, 6], 
  es[7, 8] + es[1, 2, 3, 5], es[6, 7, 8] + es[1, 2, 3, 4], 
  es[1, 2, 3] + es[5, 7, 8], es[5, 6] + es[4, 5, 6, 8], 
  es[5, 6] + es[4, 5, 6, 7], es[4, 5, 6]}, 
 {es[2, 3, 4, 5, 6], es[1, 3, 4, 5, 6], es[1, 2] + es[7, 8], 
  es[1, 2] + es[7, 8], es[1, 2] + es[6, 7, 8], es[1, 2] + es[5, 7, 8], 
  es[5, 6] + es[3, 4, 5, 6, 8], es[5, 6] + es[3, 4, 5, 6, 7], 
  es[3, 4, 5, 6]}, {es[2, 3] + es[7, 8], es[4, 5, 6, 7, 8], 
  es[4, 5, 6, 7, 8], es[2, 3, 5, 6, 7, 8], es[2, 3, 4, 6, 7, 8], 
  es[2, 3, 4, 5, 7, 8], es[2, 3, 4, 5, 6], es[2, 3, 4, 5, 6], 
  es[2, 3] + es[1, 2, 3, 4, 5, 6]}, {es[2, 3, 4, 5, 6], es[1, 3, 4, 5, 6], 
  es[1, 2] + es[7, 8], es[1, 2] + es[5, 6, 7, 8], es[1, 2] + es[4, 6, 7, 8], 
  es[1, 2] + es[4, 5, 7, 8], es[4, 5, 6] + es[3, 4, 5, 6, 8], 
  es[4, 5, 6] + es[3, 4, 5, 6, 7], es[3, 4, 5, 6]}, 
 {es[4, 5] + es[2, 3, 4, 5, 6], es[4, 5] + es[1, 3, 4, 5, 6], 
  es[1, 2] + es[4, 5] + es[7, 8], es[1, 2] + es[6, 7, 8], 
  es[1, 2] + es[6, 7, 8], es[1, 2] + es[4, 5, 7, 8], 
  es[4, 5, 6] + es[3, 4, 5, 6, 8], es[4, 5, 6] + es[3, 4, 5, 6, 7], 
  es[4, 5] + es[3, 4, 5, 6]}, {es[7, 8] + es[2, 3, 4], es[5, 6, 7, 8], 
  es[5, 6, 7] + es[4, 5, 6, 7, 8], es[5, 6, 7] + es[3, 5, 6, 7, 8], 
  es[3, 4, 6, 7] + es[2, 3, 4, 6, 7, 8], es[3, 4, 5, 7] + 
   es[2, 3, 4, 5, 7, 8], es[3, 4, 5, 6] + es[2, 3, 4, 5, 6], 
  es[3, 4] + es[2, 3, 4, 5, 6], es[2, 3, 4] + es[1, 2, 3, 4, 5, 6]}, 
 {es[2, 3, 4, 5], es[1, 3, 4, 5], es[1, 2, 4, 5], es[1, 2, 3, 5], 
  es[1, 2, 3, 4], 0, 0, 0, 0}, {es[2, 3, 4, 5], es[1, 3, 4, 5], 
  es[1, 2, 4, 5], es[1, 2, 3], es[1, 2, 3], es[4, 5], es[4, 5], es[4, 5], 
  es[4, 5]}, {es[2, 3, 4, 5], es[1, 3, 4, 5], es[1, 2], es[1, 2], es[1, 2], 
  es[3, 4, 5], es[3, 4, 5], es[3, 4, 5], es[3, 4, 5]}, 
 {es[6, 7] + es[2, 3, 4], es[5, 6, 7], es[5, 6, 7], es[5, 6, 7], 
  es[2, 3, 4, 6, 7], es[2, 3, 4, 5] + es[1, 2, 3, 4, 5, 7], 
  es[2, 3, 4, 5] + es[1, 2, 3, 4, 5, 6], es[2, 3, 4] + es[1, 2, 3, 4, 5], 
  es[2, 3, 4] + es[1, 2, 3, 4, 5]}, {es[6, 7] + es[2, 3, 4], es[5, 6, 7], 
  es[4, 5, 6, 7], es[3, 5, 6, 7], es[3, 4] + es[2, 3, 4, 6, 7], 
  es[3, 4] + es[2, 3, 4, 5] + es[1, 2, 3, 4, 5, 7], 
  es[3, 4] + es[2, 3, 4, 5] + es[1, 2, 3, 4, 5, 6], 
  es[2, 3, 4] + es[1, 2, 3, 4, 5], es[2, 3, 4] + es[1, 2, 3, 4, 5]}, 
 {es[6, 7] + es[2, 3, 4], es[5, 6, 7], es[5, 6] + es[4, 5, 6, 7], 
  es[5, 6] + es[3, 5, 6, 7], es[3, 4, 6] + es[2, 3, 4, 6, 7], 
  es[3, 4, 5] + es[2, 3, 4, 5] + es[1, 2, 3, 4, 5, 7], 
  es[3, 4] + es[2, 3, 4, 5] + es[1, 2, 3, 4, 5, 6], 
  es[2, 3, 4] + es[1, 2, 3, 4, 5], es[2, 3, 4] + es[1, 2, 3, 4, 5]}, 
 {es[2, 3, 4, 5], es[1, 3, 4, 5], es[1, 2, 4, 5], es[6, 7] + es[1, 2, 3], 
  es[6, 7] + es[1, 2, 3], es[4, 5, 7], es[4, 5, 6], es[4, 5], es[4, 5]}, 
 {es[2, 3, 4, 5], es[1, 3, 4, 5], es[1, 2] + es[6, 7], es[1, 2] + es[6, 7], 
  es[1, 2] + es[6, 7], es[3, 4, 5, 7], es[3, 4, 5, 6], es[3, 4, 5], 
  es[3, 4, 5]}, {es[2, 3] + es[6, 7], es[4, 5, 6, 7], es[4, 5, 6, 7], 
  es[2, 3, 5, 6, 7], es[2, 3, 4, 6, 7], es[2, 3, 4, 5] + 
   es[1, 2, 3, 4, 5, 7], es[2, 3, 4, 5] + es[1, 2, 3, 4, 5, 6], 
  es[2, 3] + es[1, 2, 3, 4, 5], es[2, 3] + es[1, 2, 3, 4, 5]}, 
 {es[2, 3, 4, 5], es[1, 3, 4, 5], es[1, 2] + es[6, 7], 
  es[1, 2] + es[5, 6, 7], es[1, 2] + es[4, 6, 7], es[4, 5] + es[3, 4, 5, 7], 
  es[4, 5] + es[3, 4, 5, 6], es[3, 4, 5], es[3, 4, 5]}, 
 {es[2, 3, 4], es[1, 3, 4], es[1, 2, 4], es[1, 2, 3], 0, 0, 0, 0, 0}, 
 {es[2, 3, 4], es[1, 3, 4], es[1, 2], es[1, 2], es[3, 4], es[3, 4], es[3, 4], 
  es[3, 4], es[3, 4]}, {es[2, 3] + es[5, 6], es[4, 5, 6], es[4, 5, 6], 
  es[2, 3, 5, 6], es[2, 3, 4] + es[1, 2, 3, 4, 6], 
  es[2, 3, 4] + es[1, 2, 3, 4, 5], es[2, 3] + es[1, 2, 3, 4], 
  es[2, 3] + es[1, 2, 3, 4], es[2, 3] + es[1, 2, 3, 4]}, 
 {es[2, 3, 4], es[1, 3, 4], es[1, 2] + es[5, 6], es[1, 2] + es[5, 6], 
  es[3, 4, 6], es[3, 4, 5], es[3, 4], es[3, 4], es[3, 4]}, 
 {es[2, 3] + es[5, 6] + es[2, 3, 4, 5, 6, 7], 
  es[4, 5, 6] + es[1, 3, 4, 5, 6, 7], es[4, 5, 6] + es[1, 2, 4, 5, 6, 7], 
  es[2, 3, 5, 6] + es[1, 2, 3, 5, 6, 7], es[2, 3, 4] + es[1, 2, 3, 4, 6], 
  es[2, 3, 4] + es[1, 2, 3, 4, 5], es[2, 3] + es[1, 2, 3, 4], 
  es[2, 3] + es[5, 6, 7], es[2, 3] + es[5, 6, 7]}, 
 {es[2, 3], es[1, 3], es[1, 2], 0, 0, 0, 0, 0, 0}, 
 {es[2, 3] + es[5, 6, 7], es[4, 5, 6, 7], es[4, 5, 6, 7], es[2, 3, 5, 6, 7], 
  es[2, 3, 4] + es[1, 2, 3, 4, 6, 7], es[2, 3, 4] + es[1, 2, 3, 4, 5, 7], 
  es[2, 3, 4] + es[1, 2, 3, 4, 5, 6], es[2, 3] + es[1, 2, 3, 4], 
  es[2, 3] + es[1, 2, 3, 4]}, {es[2, 3, 4], es[1, 3, 4], 
  es[1, 2] + es[5, 6, 7], es[1, 2] + es[5, 6, 7], es[3, 4, 6, 7], 
  es[3, 4, 5, 7], es[3, 4, 5, 6], es[3, 4], es[3, 4]}, 
 {es[2, 3] + es[5, 6, 7], es[5, 6] + es[4, 5, 6, 7], 
  es[5, 6] + es[4, 5, 6, 7], es[5, 6] + es[2, 3, 5, 6, 7], 
  es[2, 3, 4, 6] + es[1, 2, 3, 4, 6, 7], es[2, 3, 4, 5] + 
   es[1, 2, 3, 4, 5, 7], es[2, 3, 4] + es[1, 2, 3, 4, 5, 6], 
  es[2, 3] + es[1, 2, 3, 4], es[2, 3] + es[1, 2, 3, 4]}, 
 {es[2, 3] + es[5, 6, 7], es[5, 6] + es[4, 5, 6, 7], 
  es[4, 5, 6] + es[4, 5, 6, 7], es[3, 5, 6] + es[2, 3, 5, 6, 7], 
  es[3, 4] + es[2, 3, 4, 6] + es[1, 2, 3, 4, 6, 7], 
  es[3, 4] + es[2, 3, 4, 5] + es[1, 2, 3, 4, 5, 7], 
  es[2, 3, 4] + es[1, 2, 3, 4, 5, 6], es[2, 3] + es[1, 2, 3, 4], 
  es[2, 3] + es[1, 2, 3, 4]}, {es[2, 3, 4] + es[6, 7, 8], es[5, 6, 7, 8], 
  es[5, 6, 7, 8], es[5, 6, 7, 8], es[2, 3, 4, 6, 7, 8], es[2, 3, 4, 5], 
  es[2, 3, 4, 5], es[2, 3, 4, 5], es[2, 3, 4] + es[1, 2, 3, 4, 5]}, 
 {es[2, 3, 4] + es[6, 7, 8], es[5, 6, 7, 8], es[4, 5, 6, 7, 8], 
  es[3, 5, 6, 7, 8], es[3, 4] + es[2, 3, 4, 6, 7, 8], 
  es[3, 4] + es[2, 3, 4, 5], es[3, 4] + es[2, 3, 4, 5], 
  es[3, 4] + es[2, 3, 4, 5], es[2, 3, 4] + es[1, 2, 3, 4, 5]}, 
 {es[2, 3, 4] + es[6, 7, 8], es[5, 6, 7, 8], es[5, 6] + es[4, 5, 6, 7, 8], 
  es[5, 6] + es[3, 5, 6, 7, 8], es[3, 4, 6] + es[2, 3, 4, 6, 7, 8], 
  es[3, 4, 5] + es[2, 3, 4, 5], es[3, 4] + es[2, 3, 4, 5], 
  es[3, 4] + es[2, 3, 4, 5], es[2, 3, 4] + es[1, 2, 3, 4, 5]}, 
 {es[2, 3, 4, 5], es[1, 3, 4, 5], es[1, 2, 4, 5], es[1, 2, 3] + es[6, 7, 8], 
  es[1, 2, 3] + es[6, 7, 8], es[4, 5, 7, 8], es[4, 5, 6, 8], es[4, 5, 6, 7], 
  es[4, 5]}, {es[2, 3, 4, 5], es[1, 3, 4, 5], es[1, 2] + es[6, 7, 8], 
  es[1, 2] + es[6, 7, 8], es[1, 2] + es[6, 7, 8], es[3, 4, 5, 7, 8], 
  es[3, 4, 5, 6, 8], es[3, 4, 5, 6, 7], es[3, 4, 5]}, 
 {es[2, 3] + es[6, 7, 8], es[4, 5, 6, 7, 8], es[4, 5, 6, 7, 8], 
  es[2, 3, 5, 6, 7, 8], es[2, 3, 4, 6, 7, 8], es[2, 3, 4, 5], es[2, 3, 4, 5], 
  es[2, 3, 4, 5], es[2, 3] + es[1, 2, 3, 4, 5]}, 
 {es[2, 3, 4, 5], es[1, 3, 4, 5], es[1, 2] + es[6, 7, 8], 
  es[1, 2] + es[5, 6, 7, 8], es[1, 2] + es[4, 6, 7, 8], 
  es[4, 5] + es[3, 4, 5, 7, 8], es[4, 5] + es[3, 4, 5, 6, 8], 
  es[4, 5] + es[3, 4, 5, 6, 7], es[3, 4, 5]}, {es[2, 3, 4] + es[6, 7, 8], 
  es[6, 7] + es[5, 6, 7, 8], es[6, 7] + es[5, 6, 7, 8], 
  es[6, 7] + es[5, 6, 7, 8], es[6, 7] + es[2, 3, 4, 6, 7, 8], 
  es[2, 3, 4, 5, 7], es[2, 3, 4, 5, 6], es[2, 3, 4, 5], 
  es[2, 3, 4] + es[1, 2, 3, 4, 5]}, {es[2, 3, 4] + es[6, 7, 8], 
  es[6, 7] + es[5, 6, 7, 8], es[6, 7] + es[4, 5, 6, 7, 8], 
  es[6, 7] + es[3, 5, 6, 7, 8], es[3, 4] + es[6, 7] + es[2, 3, 4, 6, 7, 8], 
  es[3, 4] + es[2, 3, 4, 5, 7], es[3, 4] + es[2, 3, 4, 5, 6], 
  es[3, 4] + es[2, 3, 4, 5], es[2, 3, 4] + es[1, 2, 3, 4, 5]}, 
 {es[2, 3, 4] + es[6, 7, 8], es[6, 7] + es[5, 6, 7, 8], 
  es[6, 7] + es[5, 6, 7, 8], es[5, 6, 7] + es[5, 6, 7, 8], 
  es[4, 6, 7] + es[2, 3, 4, 6, 7, 8], es[4, 5] + es[2, 3, 4, 5, 7], 
  es[4, 5] + es[2, 3, 4, 5, 6], es[2, 3, 4, 5], 
  es[2, 3, 4] + es[1, 2, 3, 4, 5]}, {es[6, 7] + es[5, 6, 7, 8], 
  es[6, 7] + es[5, 6, 7, 8], es[5, 6, 7] + es[4, 5, 6, 7, 8], 
  es[5, 6, 7] + es[3, 5, 6, 7, 8], es[3, 4, 6, 7], 
  es[3, 4, 5] + es[1, 2, 3, 4, 5, 7], es[3, 4, 5] + es[1, 2, 3, 4, 5, 6], 
  es[3, 4] + es[1, 2, 3, 4, 5], es[1, 2, 3, 4] + es[1, 2, 3, 4, 5]}, 
 {es[2, 3, 4] + es[6, 7, 8], es[6, 7] + es[5, 6, 7, 8], 
  es[5, 6, 7] + es[4, 5, 6, 7, 8], es[5, 6, 7] + es[3, 5, 6, 7, 8], 
  es[3, 4, 6, 7] + es[2, 3, 4, 6, 7, 8], es[3, 4, 5] + es[2, 3, 4, 5, 7], 
  es[3, 4, 5] + es[2, 3, 4, 5, 6], es[3, 4] + es[2, 3, 4, 5], 
  es[2, 3, 4] + es[1, 2, 3, 4, 5]}, {es[2, 3, 4] + es[6, 7, 8], 
  es[6, 7] + es[5, 6, 7, 8], es[4, 5, 6, 7] + es[4, 5, 6, 7, 8], 
  es[3, 5, 6, 7] + es[3, 5, 6, 7, 8], es[3, 4] + es[3, 4, 6, 7] + 
   es[2, 3, 4, 6, 7, 8], es[3, 4] + es[3, 4, 5] + es[2, 3, 4, 5, 7], 
  es[3, 4] + es[3, 4, 5] + es[2, 3, 4, 5, 6], es[3, 4] + es[2, 3, 4, 5], 
  es[2, 3, 4] + es[1, 2, 3, 4, 5]}, {es[2, 3] + es[6, 7, 8], 
  es[6, 7] + es[4, 5, 6, 7, 8], es[6, 7] + es[4, 5, 6, 7, 8], 
  es[6, 7] + es[2, 3, 5, 6, 7, 8], es[6, 7] + es[2, 3, 4, 6, 7, 8], 
  es[2, 3, 4, 5, 7], es[2, 3, 4, 5, 6], es[2, 3, 4, 5], 
  es[2, 3] + es[1, 2, 3, 4, 5]}, {es[2, 3, 4, 5], es[1, 3, 4, 5], 
  es[1, 2] + es[6, 7, 8], es[1, 2] + es[6, 7] + es[5, 6, 7, 8], 
  es[1, 2] + es[6, 7] + es[4, 6, 7, 8], es[4, 5, 7] + es[3, 4, 5, 7, 8], 
  es[4, 5, 6] + es[3, 4, 5, 6, 8], es[4, 5] + es[3, 4, 5, 6, 7], 
  es[3, 4, 5]}, {es[2, 3] + es[6, 7, 8], es[6, 7] + es[4, 5, 6, 7, 8], 
  es[6, 7] + es[4, 5, 6, 7, 8], es[5, 6, 7] + es[2, 3, 5, 6, 7, 8], 
  es[4, 6, 7] + es[2, 3, 4, 6, 7, 8], es[4, 5] + es[2, 3, 4, 5, 7], 
  es[4, 5] + es[2, 3, 4, 5, 6], es[2, 3, 4, 5], 
  es[2, 3] + es[1, 2, 3, 4, 5]}, {es[2, 3] + es[6, 7, 8], 
  es[6, 7] + es[4, 5, 6, 7, 8], es[4, 5, 6, 7] + es[4, 5, 6, 7, 8], 
  es[3, 5, 6, 7] + es[2, 3, 5, 6, 7, 8], es[3, 4, 6, 7] + 
   es[2, 3, 4, 6, 7, 8], es[3, 4, 5] + es[2, 3, 4, 5, 7], 
  es[3, 4, 5] + es[2, 3, 4, 5, 6], es[2, 3, 4, 5], 
  es[2, 3] + es[1, 2, 3, 4, 5]}, {es[2, 3, 4] + es[6, 7, 8], 
  es[6, 7] + es[5, 6, 7, 8], es[6, 7] + es[5, 6, 7] + es[4, 5, 6, 7, 8], 
  2*es[5, 6, 7] + es[3, 5, 6, 7, 8], es[4, 6, 7] + es[3, 4, 6, 7] + 
   es[2, 3, 4, 6, 7, 8], es[4, 5] + es[3, 4, 5, 7] + es[2, 3, 4, 5, 7], 
  es[4, 5] + es[3, 4, 5, 6] + es[2, 3, 4, 5, 6], es[3, 4] + es[2, 3, 4, 5], 
  es[2, 3, 4] + es[1, 2, 3, 4, 5]}, {es[2, 3] + es[5, 6, 7, 8], 
  es[4, 5, 6, 7, 8], es[4, 5, 6, 7, 8], es[2, 3, 5, 6, 7, 8], es[2, 3, 4], 
  es[2, 3, 4], es[2, 3, 4], es[2, 3, 4], es[2, 3] + es[1, 2, 3, 4]}, 
 {es[2, 3, 4], es[1, 3, 4], es[1, 2] + es[5, 6, 7, 8], 
  es[1, 2] + es[5, 6, 7, 8], es[3, 4, 6, 7, 8], es[3, 4, 5, 7, 8], 
  es[3, 4, 5, 6, 8], es[3, 4, 5, 6, 7], es[3, 4]}, 
 {es[2, 3] + es[5, 6, 7, 8], es[5, 6] + es[4, 5, 6, 7, 8], 
  es[5, 6] + es[4, 5, 6, 7, 8], es[5, 6] + es[2, 3, 5, 6, 7, 8], 
  es[2, 3, 4, 6], es[2, 3, 4, 5], es[2, 3, 4], es[2, 3, 4], 
  es[2, 3] + es[1, 2, 3, 4]}, {es[2, 3] + es[5, 6, 7, 8], 
  es[5, 6] + es[4, 5, 6, 7, 8], es[4, 5, 6] + es[4, 5, 6, 7, 8], 
  es[3, 5, 6] + es[2, 3, 5, 6, 7, 8], es[3, 4] + es[2, 3, 4, 6], 
  es[3, 4] + es[2, 3, 4, 5], es[2, 3, 4], es[2, 3, 4], 
  es[2, 3] + es[1, 2, 3, 4]}, {es[2, 3] + es[5, 6, 7, 8], 
  es[5, 6, 7] + es[4, 5, 6, 7, 8], es[5, 6, 7] + es[4, 5, 6, 7, 8], 
  es[5, 6, 7] + es[2, 3, 5, 6, 7, 8], es[2, 3, 4, 6, 7], es[2, 3, 4, 5, 7], 
  es[2, 3, 4, 5, 6], es[2, 3, 4], es[2, 3] + es[1, 2, 3, 4]}, 
 {es[2, 3] + es[5, 6, 7, 8], es[5, 6, 7] + es[4, 5, 6, 7, 8], 
  es[4, 5, 6, 7] + es[4, 5, 6, 7, 8], es[3, 5, 6, 7] + es[2, 3, 5, 6, 7, 8], 
  es[3, 4] + es[2, 3, 4, 6, 7], es[3, 4] + es[2, 3, 4, 5, 7], 
  es[3, 4] + es[2, 3, 4, 5, 6], es[2, 3, 4], es[2, 3] + es[1, 2, 3, 4]}, 
 {es[2, 3] + es[5, 6, 7, 8], es[5, 6, 7] + es[4, 5, 6, 7, 8], 
  es[5, 6] + es[4, 5, 6, 7] + es[4, 5, 6, 7, 8], 
  es[5, 6] + es[3, 5, 6, 7] + es[2, 3, 5, 6, 7, 8], 
  es[3, 4, 6] + es[2, 3, 4, 6, 7], es[3, 4, 5] + es[2, 3, 4, 5, 7], 
  es[3, 4] + es[2, 3, 4, 5, 6], es[2, 3, 4], es[2, 3] + es[1, 2, 3, 4]}, 
 {es[2, 3] + es[5, 6, 7], es[4, 5, 6, 7], es[4, 5, 6, 7], es[2, 3, 5, 6, 7], 
  es[2, 3, 4] + es[1, 2, 3, 4, 6, 7], es[2, 3, 4] + es[1, 2, 3, 4, 5], 
  es[2, 3, 4] + es[1, 2, 3, 4, 5], es[2, 3] + es[6, 7] + es[1, 2, 3, 4], 
  es[2, 3] + es[6, 7] + es[1, 2, 3, 4]}, {es[6, 7] + es[2, 3, 4], 
  es[6, 7] + es[1, 3, 4], es[1, 2] + es[5, 6, 7], es[1, 2] + es[5, 6, 7], 
  es[3, 4, 6, 7], es[3, 4, 5], es[3, 4, 5], es[3, 4] + es[6, 7], 
  es[3, 4] + es[6, 7]}, {es[2, 3] + es[5, 6, 7], es[5, 6] + es[4, 5, 6, 7], 
  es[5, 6] + es[4, 5, 6, 7], es[5, 6] + es[2, 3, 5, 6, 7], 
  es[2, 3, 4, 6] + es[1, 2, 3, 4, 6, 7], es[2, 3, 4, 5] + es[1, 2, 3, 4, 5], 
  es[2, 3, 4] + es[1, 2, 3, 4, 5], es[2, 3] + es[6, 7] + es[1, 2, 3, 4], 
  es[2, 3] + es[6, 7] + es[1, 2, 3, 4]}, {es[2, 3] + es[5, 6, 7], 
  es[5, 6] + es[4, 5, 6, 7], es[4, 5, 6] + es[4, 5, 6, 7], 
  es[3, 5, 6] + es[2, 3, 5, 6, 7], es[3, 4] + es[2, 3, 4, 6] + 
   es[1, 2, 3, 4, 6, 7], es[3, 4] + es[2, 3, 4, 5] + es[1, 2, 3, 4, 5], 
  es[2, 3, 4] + es[1, 2, 3, 4, 5], es[2, 3] + es[6, 7] + es[1, 2, 3, 4], 
  es[2, 3] + es[6, 7] + es[1, 2, 3, 4]}, 
 {es[6, 7] + es[2, 3, 4] + es[6, 7, 8], es[6, 7] + es[5, 6, 7, 8], 
  es[5, 6, 7] + es[4, 5, 6, 7, 8], es[5, 6, 7] + es[3, 5, 6, 7, 8], 
  es[3, 4, 6, 7] + es[2, 3, 4, 6, 7, 8], es[3, 4, 5] + es[2, 3, 4, 5], 
  es[3, 4, 5] + es[2, 3, 4, 5], es[3, 4] + es[6, 7] + es[2, 3, 4, 5], 
  es[6, 7] + es[2, 3, 4] + es[1, 2, 3, 4, 5]}, 
 {es[2, 3] + es[6, 7] + es[5, 6, 7, 8], es[5, 6, 7] + es[4, 5, 6, 7, 8], 
  es[5, 6, 7] + es[4, 5, 6, 7, 8], es[5, 6, 7] + es[2, 3, 5, 6, 7, 8], 
  es[2, 3, 4, 6, 7], es[2, 3, 4, 5], es[2, 3, 4, 5], es[6, 7] + es[2, 3, 4], 
  es[2, 3] + es[6, 7] + es[1, 2, 3, 4]}, 
 {es[2, 3] + es[6, 7] + es[5, 6, 7, 8], es[5, 6, 7] + es[4, 5, 6, 7, 8], 
  es[4, 5, 6, 7] + es[4, 5, 6, 7, 8], es[3, 5, 6, 7] + es[2, 3, 5, 6, 7, 8], 
  es[3, 4] + es[2, 3, 4, 6, 7], es[3, 4] + es[2, 3, 4, 5], 
  es[3, 4] + es[2, 3, 4, 5], es[6, 7] + es[2, 3, 4], 
  es[2, 3] + es[6, 7] + es[1, 2, 3, 4]}, 
 {es[2, 3] + es[6, 7] + es[5, 6, 7, 8], es[5, 6, 7] + es[4, 5, 6, 7, 8], 
  es[5, 6] + es[4, 5, 6, 7] + es[4, 5, 6, 7, 8], 
  es[5, 6] + es[3, 5, 6, 7] + es[2, 3, 5, 6, 7, 8], 
  es[3, 4, 6] + es[2, 3, 4, 6, 7], es[3, 4, 5] + es[2, 3, 4, 5], 
  es[3, 4] + es[2, 3, 4, 5], es[6, 7] + es[2, 3, 4], 
  es[2, 3] + es[6, 7] + es[1, 2, 3, 4]}, {es[7, 8] + es[2, 3, 4, 5], 
  es[7, 8] + es[1, 3, 4, 5], es[7, 8] + es[1, 2, 4, 5], 
  es[1, 2, 3] + es[6, 7, 8], es[1, 2, 3] + es[6, 7, 8], es[4, 5, 7, 8], 
  es[4, 5, 6], es[4, 5, 6], es[4, 5] + es[1, 2, 3, 4, 5, 6]}, 
 {es[2, 3, 4, 5] + es[2, 3, 4, 5, 6], es[7, 8] + es[1, 3, 4, 5], 
  es[7, 8] + es[1, 2, 4, 5], es[1, 2, 3] + es[6, 7, 8], 
  es[1, 2, 3] + es[6, 7, 8], es[4, 5, 7, 8], 
  es[4, 5, 6] + es[2, 3, 4, 5, 6, 8], es[4, 5, 6] + es[2, 3, 4, 5, 6, 7], 
  es[4, 5] + es[2, 3, 4, 5, 6]}, {es[7, 8] + es[2, 3, 4, 5], 
  es[7, 8] + es[1, 3, 4, 5], es[1, 2] + es[6, 7, 8], es[1, 2] + es[6, 7, 8], 
  es[1, 2] + es[6, 7, 8], es[3, 4, 5, 7, 8], es[3, 4, 5, 6], es[3, 4, 5, 6], 
  es[3, 4, 5] + es[1, 2, 3, 4, 5, 6]}, {es[2, 3, 4, 5] + es[2, 3, 4, 5, 6], 
  es[7, 8] + es[1, 3, 4, 5], es[1, 2] + es[6, 7, 8], es[1, 2] + es[6, 7, 8], 
  es[1, 2] + es[6, 7, 8], es[3, 4, 5, 7, 8], 
  es[3, 4, 5, 6] + es[2, 3, 4, 5, 6, 8], es[3, 4, 5, 6] + 
   es[2, 3, 4, 5, 6, 7], es[3, 4, 5] + es[2, 3, 4, 5, 6]}, 
 {es[7, 8] + es[2, 3, 4, 5], es[7, 8] + es[1, 3, 4, 5], 
  es[1, 2] + es[6, 7, 8], es[1, 2] + es[5, 6, 7, 8], 
  es[1, 2] + es[4, 6, 7, 8], es[4, 5] + es[3, 4, 5, 7, 8], 
  es[4, 5] + es[3, 4, 5, 6], es[4, 5] + es[3, 4, 5, 6], 
  es[3, 4, 5] + es[1, 2, 3, 4, 5, 6]}, {es[2, 3, 4, 5] + es[2, 3, 4, 5, 6], 
  es[7, 8] + es[1, 3, 4, 5], es[1, 2] + es[6, 7, 8], 
  es[1, 2] + es[5, 6, 7, 8], es[1, 2] + es[4, 6, 7, 8], 
  es[4, 5] + es[3, 4, 5, 7, 8], es[4, 5] + es[3, 4, 5, 6] + 
   es[2, 3, 4, 5, 6, 8], es[4, 5] + es[3, 4, 5, 6] + es[2, 3, 4, 5, 6, 7], 
  es[3, 4, 5] + es[2, 3, 4, 5, 6]}, {es[7, 8] + es[2, 3, 4] + es[2, 3, 4, 5], 
  es[6, 7] + es[5, 6, 7, 8], es[5, 6, 7] + es[4, 5, 6, 7, 8], 
  es[5, 6, 7] + es[3, 5, 6, 7, 8], es[3, 4, 6, 7] + es[2, 3, 4, 6, 7, 8], 
  es[3, 4, 5] + es[2, 3, 4, 5, 7] + es[2, 3, 4, 5, 7, 8], 
  es[3, 4, 5] + 2*es[2, 3, 4, 5, 6], es[3, 4] + es[2, 3, 4, 5] + 
   es[2, 3, 4, 5, 6], es[2, 3, 4] + es[2, 3, 4, 5] + es[1, 2, 3, 4, 5, 6]}, 
 {es[7, 8] + es[2, 3, 4, 5], es[7, 8] + es[1, 3, 4, 5], 
  es[1, 2] + es[6, 7, 8], es[1, 2] + es[6, 7] + es[5, 6, 7, 8], 
  es[1, 2] + es[6, 7] + es[4, 6, 7, 8], es[4, 5, 7] + es[3, 4, 5, 7, 8], 
  es[4, 5, 6] + es[3, 4, 5, 6], es[4, 5] + es[3, 4, 5, 6], 
  es[3, 4, 5] + es[1, 2, 3, 4, 5, 6]}, {es[2, 3, 4, 5] + es[2, 3, 4, 5, 6], 
  es[7, 8] + es[1, 3, 4, 5], es[1, 2] + es[6, 7, 8], 
  es[1, 2] + es[6, 7] + es[5, 6, 7, 8], es[1, 2] + es[6, 7] + es[4, 6, 7, 8], 
  es[4, 5, 7] + es[3, 4, 5, 7, 8], es[4, 5, 6] + es[3, 4, 5, 6] + 
   es[2, 3, 4, 5, 6, 8], es[4, 5] + es[3, 4, 5, 6] + es[2, 3, 4, 5, 6, 7], 
  es[3, 4, 5] + es[2, 3, 4, 5, 6]}, {es[7, 8] + es[2, 3, 4], 
  es[7, 8] + es[1, 3, 4], es[1, 2] + es[5, 6, 7, 8], 
  es[1, 2] + es[5, 6, 7, 8], es[3, 4, 6, 7, 8], es[3, 4, 5, 7, 8], 
  es[3, 4, 5, 6], es[3, 4, 5, 6], es[3, 4] + es[1, 2, 3, 4, 5, 6]}, 
 {es[2, 3, 4] + es[2, 3, 4, 5, 6], es[7, 8] + es[1, 3, 4], 
  es[1, 2] + es[5, 6, 7, 8], es[1, 2] + es[5, 6, 7, 8], es[3, 4, 6, 7, 8], 
  es[3, 4, 5, 7, 8], es[3, 4, 5, 6] + es[2, 3, 4, 5, 6, 8], 
  es[3, 4, 5, 6] + es[2, 3, 4, 5, 6, 7], es[3, 4] + es[2, 3, 4, 5, 6]}, 
 {es[6, 7] + es[2, 3, 4], es[6, 7] + es[1, 3, 4], es[1, 2] + es[5, 6, 7], 
  es[1, 2] + es[5, 6, 7], es[3, 4, 6, 7], es[3, 4, 5] + es[1, 2, 3, 4, 5, 7], 
  es[3, 4, 5] + es[1, 2, 3, 4, 5, 6], es[3, 4] + es[1, 2, 3, 4, 5], 
  es[3, 4] + es[1, 2, 3, 4, 5]}, {es[2, 3, 4] + es[2, 3, 4, 5], 
  es[6, 7] + es[1, 3, 4], es[1, 2] + es[5, 6, 7], es[1, 2] + es[5, 6, 7], 
  es[3, 4, 6, 7], es[3, 4, 5] + es[2, 3, 4, 5, 7], 
  es[3, 4, 5] + es[2, 3, 4, 5, 6], es[3, 4] + es[2, 3, 4, 5], 
  es[3, 4] + es[2, 3, 4, 5]}, {es[2, 3, 4] + es[6, 7, 8], 
  es[1, 3, 4] + es[6, 7, 8], es[1, 2] + es[5, 6, 7, 8], 
  es[1, 2] + es[5, 6, 7, 8], es[3, 4, 6, 7, 8], es[3, 4, 5], es[3, 4, 5], 
  es[3, 4, 5], es[3, 4] + es[1, 2, 3, 4, 5]}, {es[2, 3, 4] + es[2, 3, 4, 5], 
  es[1, 3, 4] + es[6, 7, 8], es[1, 2] + es[5, 6, 7, 8], 
  es[1, 2] + es[5, 6, 7, 8], es[3, 4, 6, 7, 8], 
  es[3, 4, 5] + es[2, 3, 4, 5, 7, 8], es[3, 4, 5] + es[2, 3, 4, 5, 6, 8], 
  es[3, 4, 5] + es[2, 3, 4, 5, 6, 7], es[3, 4] + es[2, 3, 4, 5]}, 
 {es[2, 3, 4] + es[6, 7, 8], es[1, 3, 4] + es[6, 7, 8], 
  es[1, 2] + es[6, 7] + es[5, 6, 7, 8], es[1, 2] + es[6, 7] + es[5, 6, 7, 8], 
  es[6, 7] + es[3, 4, 6, 7, 8], es[3, 4, 5, 7], es[3, 4, 5, 6], es[3, 4, 5], 
  es[3, 4] + es[1, 2, 3, 4, 5]}, {es[2, 3, 4] + es[2, 3, 4, 5], 
  es[1, 3, 4] + es[6, 7, 8], es[1, 2] + es[6, 7] + es[5, 6, 7, 8], 
  es[1, 2] + es[6, 7] + es[5, 6, 7, 8], es[6, 7] + es[3, 4, 6, 7, 8], 
  es[3, 4, 5, 7] + es[2, 3, 4, 5, 7, 8], es[3, 4, 5, 6] + 
   es[2, 3, 4, 5, 6, 8], es[3, 4, 5] + es[2, 3, 4, 5, 6, 7], 
  es[3, 4] + es[2, 3, 4, 5]}, {es[2, 3] + es[6, 7] + es[5, 6, 7, 8], 
  es[5, 6, 7] + es[4, 5, 6, 7, 8], es[5, 6, 7] + es[4, 5, 6, 7, 8], 
  es[5, 6, 7] + es[2, 3, 5, 6, 7, 8], es[2, 3, 4, 6, 7], 
  es[2, 3, 4, 5] + es[1, 2, 3, 4, 5, 7], es[2, 3, 4, 5] + 
   es[1, 2, 3, 4, 5, 6], es[2, 3, 4] + es[1, 2, 3, 4, 5], 
  es[2, 3] + es[1, 2, 3, 4] + es[1, 2, 3, 4, 5]}, 
 {es[2, 3] + es[6, 7] + es[5, 6, 7, 8], es[5, 6, 7] + es[4, 5, 6, 7, 8], 
  es[4, 5, 6, 7] + es[4, 5, 6, 7, 8], es[3, 5, 6, 7] + es[2, 3, 5, 6, 7, 8], 
  es[3, 4] + es[2, 3, 4, 6, 7], es[3, 4] + es[2, 3, 4, 5] + 
   es[1, 2, 3, 4, 5, 7], es[3, 4] + es[2, 3, 4, 5] + es[1, 2, 3, 4, 5, 6], 
  es[2, 3, 4] + es[1, 2, 3, 4, 5], es[2, 3] + es[1, 2, 3, 4] + 
   es[1, 2, 3, 4, 5]}, {es[2, 3, 4] + es[6, 7, 8], es[1, 3, 4] + es[6, 7, 8], 
  es[1, 2] + es[6, 7] + es[5, 6, 7, 8], es[1, 2] + es[5, 6, 7] + 
   es[5, 6, 7, 8], es[4, 6, 7] + es[3, 4, 6, 7, 8], 
  es[4, 5] + es[3, 4, 5, 7], es[4, 5] + es[3, 4, 5, 6], es[3, 4, 5], 
  es[3, 4] + es[1, 2, 3, 4, 5]}, {es[2, 3, 4] + es[2, 3, 4, 5], 
  es[1, 3, 4] + es[6, 7, 8], es[1, 2] + es[6, 7] + es[5, 6, 7, 8], 
  es[1, 2] + es[5, 6, 7] + es[5, 6, 7, 8], es[4, 6, 7] + es[3, 4, 6, 7, 8], 
  es[4, 5] + es[3, 4, 5, 7] + es[2, 3, 4, 5, 7, 8], 
  es[4, 5] + es[3, 4, 5, 6] + es[2, 3, 4, 5, 6, 8], 
  es[3, 4, 5] + es[2, 3, 4, 5, 6, 7], es[3, 4] + es[2, 3, 4, 5]}, 
 {es[2, 3] + es[6, 7] + es[5, 6, 7, 8], es[5, 6, 7] + es[4, 5, 6, 7, 8], 
  es[5, 6] + es[4, 5, 6, 7] + es[4, 5, 6, 7, 8], 
  es[5, 6] + es[3, 5, 6, 7] + es[2, 3, 5, 6, 7, 8], 
  es[3, 4, 6] + es[2, 3, 4, 6, 7], es[3, 4, 5] + es[2, 3, 4, 5] + 
   es[1, 2, 3, 4, 5, 7], es[3, 4] + es[2, 3, 4, 5] + es[1, 2, 3, 4, 5, 6], 
  es[2, 3, 4] + es[1, 2, 3, 4, 5], es[2, 3] + es[1, 2, 3, 4] + 
   es[1, 2, 3, 4, 5]}, {es[7, 8] + es[2, 3, 4] + es[2, 3, 4, 5], 
  es[1, 3, 4] + es[6, 7, 8], es[1, 2] + es[5, 6, 7, 8], 
  es[1, 2] + es[5, 6, 7, 8], es[3, 4, 6, 7, 8], 
  es[3, 4, 5] + es[2, 3, 4, 5, 7, 8], es[3, 4, 5] + es[2, 3, 4, 5, 6], 
  es[3, 4, 5] + es[2, 3, 4, 5, 6], es[3, 4] + es[2, 3, 4, 5] + 
   es[1, 2, 3, 4, 5, 6]}, {es[2, 3, 4, 5] + es[2, 3, 4, 5, 6], 
  es[1, 3, 4, 5] + es[1, 3, 4, 5, 6], es[1, 2] + es[7, 8] + es[1, 2, 4, 5], 
  es[1, 2] + es[1, 2, 3] + es[6, 7, 8], es[1, 2] + es[1, 2, 3] + es[6, 7, 8], 
  es[1, 2] + es[4, 5, 7, 8], es[4, 5, 6] + es[3, 4, 5, 6, 8], 
  es[4, 5, 6] + es[3, 4, 5, 6, 7], es[4, 5] + es[3, 4, 5, 6]}, 
 {es[7, 8] + es[2, 3, 4] + es[2, 3, 4, 5], es[1, 3, 4] + es[6, 7, 8], 
  es[1, 2] + es[6, 7] + es[5, 6, 7, 8], es[1, 2] + es[6, 7] + es[5, 6, 7, 8], 
  es[6, 7] + es[3, 4, 6, 7, 8], es[3, 4, 5, 7] + es[2, 3, 4, 5, 7, 8], 
  es[3, 4, 5, 6] + es[2, 3, 4, 5, 6], es[3, 4, 5] + es[2, 3, 4, 5, 6], 
  es[3, 4] + es[2, 3, 4, 5] + es[1, 2, 3, 4, 5, 6]}, 
 {es[7, 8] + es[2, 3, 4] + es[2, 3, 4, 5], es[1, 3, 4] + es[6, 7, 8], 
  es[1, 2] + es[6, 7] + es[5, 6, 7, 8], es[1, 2] + es[5, 6, 7] + 
   es[5, 6, 7, 8], es[4, 6, 7] + es[3, 4, 6, 7, 8], 
  es[4, 5] + es[3, 4, 5, 7] + es[2, 3, 4, 5, 7, 8], 
  es[4, 5] + es[3, 4, 5, 6] + es[2, 3, 4, 5, 6], 
  es[3, 4, 5] + es[2, 3, 4, 5, 6], es[3, 4] + es[2, 3, 4, 5] + 
   es[1, 2, 3, 4, 5, 6]}, {2*es[2, 3, 4] + es[6, 7, 8], 
  es[6, 7] + es[1, 3, 4] + es[5, 6, 7, 8], es[1, 2] + es[5, 6, 7] + 
   es[5, 6, 7, 8], es[1, 2] + es[5, 6, 7] + es[5, 6, 7, 8], 
  es[3, 4, 6, 7] + es[2, 3, 4, 6, 7, 8], es[3, 4, 5] + es[2, 3, 4, 5, 7], 
  es[3, 4, 5] + es[2, 3, 4, 5, 6], es[3, 4] + es[2, 3, 4, 5], 
  es[3, 4] + es[2, 3, 4] + es[1, 2, 3, 4, 5]}, 
 {es[3, 4] + es[2, 3, 4] + es[6, 7, 8], es[3, 4] + es[6, 7] + es[5, 6, 7, 8], 
  es[5, 6, 7] + es[5, 6, 7, 8], es[5, 6, 7] + es[5, 6, 7, 8], 
  es[3, 4, 6, 7] + es[2, 3, 4, 6, 7, 8], es[3, 4, 5] + es[2, 3, 4, 5, 7], 
  es[3, 4, 5] + es[2, 3, 4, 5, 6], es[3, 4] + es[2, 3, 4, 5], 
  es[3, 4] + es[2, 3, 4] + es[1, 2, 3, 4, 5]}, 
 {es[5, 6] + es[4, 5, 6, 7], es[5, 6] + es[4, 5, 6] + es[3, 4, 5, 6, 7], 
  es[5, 6] + es[4, 5, 6] + es[2, 4, 5, 6, 7], es[5, 6] + es[2, 3, 5, 6] + 
   es[1, 2, 3, 5, 6, 7], es[2, 3, 4, 6] + es[1, 2, 3, 4, 6], 
  es[2, 3, 4, 5] + es[1, 2, 3, 4, 5], es[2, 3] + es[1, 2, 3, 4], 
  es[1, 2, 3] + es[5, 6, 7], es[1, 2, 3] + es[5, 6, 7]}, 
 {es[5, 6] + es[4, 5, 6, 7], es[4, 5, 6] + es[3, 4, 5, 6, 7], 
  es[4, 5, 6] + es[2, 4, 5, 6, 7], es[2, 3, 5, 6] + es[1, 2, 3, 5, 6, 7], 
  es[7, 8] + es[2, 3, 4] + es[1, 2, 3, 4], es[7, 8] + es[2, 3, 4] + 
   es[1, 2, 3, 4], es[2, 3] + es[5, 6, 8] + es[1, 2, 3, 4], 
  es[1, 2, 3] + 2*es[5, 6, 7], es[5, 6] + es[1, 2, 3] + es[5, 6, 7]}, 
 {es[4, 5] + es[3, 4, 5] + es[2, 3, 4, 5, 6], es[4, 5] + es[3, 4, 5] + 
   es[1, 3, 4, 5, 6], es[4, 5] + es[7, 8] + es[1, 2, 4, 5], 
  es[6, 7, 8] + es[1, 2, 3, 5], es[6, 7, 8] + es[1, 2, 3, 4], 
  es[1, 2] + es[4, 5, 7, 8], es[4, 5, 6] + es[3, 4, 5, 6, 8], 
  es[4, 5, 6] + es[3, 4, 5, 6, 7], es[4, 5] + es[3, 4, 5, 6]}, 
 {es[3, 4, 5] + es[2, 3, 4, 5, 6], es[3, 4, 5] + es[1, 3, 4, 5, 6], 
  es[7, 8] + es[1, 2, 4, 5], es[6, 7] + es[1, 2, 3] + es[5, 6, 7, 8], 
  es[6, 7] + es[1, 2, 3] + es[4, 6, 7, 8], es[1, 2] + es[4, 5, 7] + 
   es[4, 5, 7, 8], 2*es[4, 5, 6] + es[3, 4, 5, 6, 8], 
  es[4, 5] + es[4, 5, 6] + es[3, 4, 5, 6, 7], es[4, 5] + es[3, 4, 5, 6]}, 
 {es[3, 4, 5] + es[2, 3, 4, 5, 6], es[3, 4, 5] + es[1, 3, 4, 5, 6], 
  es[7, 8] + es[1, 2, 4, 5], es[7, 8] + es[1, 2, 3] + es[6, 7, 8], 
  es[7, 8] + es[1, 2, 3] + es[6, 7, 8], es[1, 2] + es[7, 8] + es[4, 5, 7, 8], 
  es[4, 5, 6, 8] + es[3, 4, 5, 6, 8], es[4, 5, 6, 7] + es[3, 4, 5, 6, 7], 
  es[4, 5] + es[3, 4, 5, 6]}, {es[3, 4, 5] + es[3, 4, 5, 6], 
  es[3, 4, 5] + es[3, 4, 5, 6], es[7, 8] + es[1, 2, 4, 5], 
  es[1, 2, 3] + es[6, 7, 8], es[1, 2, 3] + es[6, 7, 8], 
  es[1, 2] + es[4, 5, 7, 8], es[1, 2] + es[4, 5, 6] + es[3, 4, 5, 6, 8], 
  es[1, 2] + es[4, 5, 6] + es[3, 4, 5, 6, 7], es[1, 2] + es[4, 5] + 
   es[3, 4, 5, 6]}, {es[5, 6] + es[4, 5, 6, 7] + es[3, 4, 5, 6, 7], 
  es[4, 5, 6] + 2*es[3, 4, 5, 6, 7], es[4, 5, 6] + es[2, 4, 5, 6, 7] + 
   es[1, 2, 4, 5, 6, 7], es[2, 3, 5, 6] + es[1, 2, 3, 5, 6, 7], 
  es[2, 3, 4] + es[1, 2, 3, 4, 6], es[2, 3, 4] + es[1, 2, 3, 4, 5], 
  es[2, 3] + es[1, 2, 3, 4], es[1, 2] + es[5, 6, 7] + es[4, 5, 6, 7], 
  es[1, 2] + es[5, 6, 7] + es[4, 5, 6, 7]}, {es[5, 6] + es[4, 5, 6, 7], 
  es[4, 5] + es[3, 4, 5, 6] + es[3, 4, 5, 6, 7], 
  es[4, 5] + es[2, 4, 5, 6] + es[2, 4, 5, 6, 7], 
  es[2, 3, 5] + es[2, 3, 5, 6] + es[1, 2, 3, 5, 6, 7], 
  2*es[2, 3, 4] + es[1, 2, 3, 4, 6], es[2, 3] + es[2, 3, 4] + 
   es[1, 2, 3, 4, 5], es[2, 3] + es[1, 2, 3, 4], es[1, 2, 3] + es[5, 6, 7], 
  es[1, 2, 3] + es[5, 6, 7]}, {es[3, 4, 5] + 2*es[2, 3, 4, 5, 6], 
  es[7, 8] + es[3, 4, 5] + es[1, 3, 4, 5, 6], es[7, 8] + es[1, 2, 4, 5], 
  es[1, 2, 3] + es[6, 7, 8], es[1, 2, 3] + es[6, 7, 8], 
  es[1, 2] + es[4, 5, 7, 8], es[4, 5, 6] + es[3, 4, 5, 6] + 
   es[2, 3, 4, 5, 6, 8], es[4, 5, 6] + es[3, 4, 5, 6] + es[2, 3, 4, 5, 6, 7], 
  es[4, 5] + es[3, 4, 5, 6] + es[2, 3, 4, 5, 6]}, 
 {es[5, 6] + es[4, 5, 6, 7], es[4, 5, 6] + es[3, 4, 5, 6, 7], 
  es[4, 5, 6] + es[2, 4, 5, 6, 7], es[2, 3, 5, 6] + es[1, 2, 3, 5, 6, 7], 
  es[2, 3, 4] + es[1, 2, 3, 4, 6] + es[1, 2, 3, 4, 6, 7], 
  es[2, 3, 4] + es[1, 2, 3, 4, 5] + es[1, 2, 3, 4, 5, 7], 
  es[2, 3] + es[1, 2, 3, 4] + es[1, 2, 3, 4, 5, 6], 
  es[1, 2, 3] + es[1, 2, 3, 4], es[1, 2, 3] + es[1, 2, 3, 4]}, 
 {es[3, 4] + es[2, 3, 4, 5] + es[2, 3, 4, 5, 6], 
  es[3, 4] + es[1, 3, 4, 5] + es[1, 3, 4, 5, 6], 
  es[7, 8] + es[1, 2, 4] + es[1, 2, 4, 5], 2*es[1, 2, 3] + es[6, 7, 8], 
  es[1, 2] + es[1, 2, 3] + es[6, 7, 8], es[1, 2] + es[4, 5, 7, 8], 
  es[4, 5, 6] + es[3, 4, 5, 6, 8], es[4, 5, 6] + es[3, 4, 5, 6, 7], 
  es[4, 5] + es[3, 4, 5, 6]}, {es[2, 3, 4] + es[2, 3, 4, 5], 
  es[6, 7] + es[5, 6, 7, 8], es[5, 6, 7] + es[4, 5, 6, 7, 8], 
  es[5, 6, 7] + es[3, 5, 6, 7, 8], es[3, 4, 6, 7] + es[2, 3, 4, 6, 7, 8], 
  es[3, 4, 5] + es[2, 3, 4, 5, 7] + es[2, 3, 4, 5, 7, 8], 
  es[3, 4, 5] + es[2, 3, 4, 5, 6] + es[2, 3, 4, 5, 6, 8], 
  es[3, 4] + es[2, 3, 4, 5] + es[2, 3, 4, 5, 6, 7], 
  es[2, 3, 4] + es[2, 3, 4, 5]}, {es[2, 3, 4] + es[6, 7, 8], 
  es[6, 7] + es[5, 6, 7, 8], es[5, 6] + es[4, 5, 6, 7] + es[4, 5, 6, 7, 8], 
  es[5, 6] + es[3, 5, 6, 7] + es[3, 5, 6, 7, 8], 
  es[3, 4, 6] + es[3, 4, 6, 7] + es[2, 3, 4, 6, 7, 8], 
  2*es[3, 4, 5] + es[2, 3, 4, 5, 7], es[3, 4] + es[3, 4, 5] + 
   es[2, 3, 4, 5, 6], es[3, 4] + es[2, 3, 4, 5], 
  es[2, 3, 4] + es[1, 2, 3, 4, 5]}, {es[2, 3, 4] + es[6, 7, 8], 
  es[6, 7] + es[5, 6, 7, 8], es[6, 7] + es[5, 6, 7] + es[4, 5, 6, 7, 8], 
  es[6, 7] + es[5, 6, 7] + es[3, 5, 6, 7, 8], es[6, 7] + es[3, 4, 6, 7] + 
   es[2, 3, 4, 6, 7, 8], es[3, 4, 5, 7] + es[2, 3, 4, 5, 7], 
  es[3, 4, 5, 6] + es[2, 3, 4, 5, 6], es[3, 4] + es[2, 3, 4, 5], 
  es[2, 3, 4] + es[1, 2, 3, 4, 5]}, {es[2, 3] + es[5, 6] + es[4, 5, 6, 7], 
  es[4, 5, 6] + es[4, 5, 6, 7], es[4, 5, 6] + es[4, 5, 6, 7], 
  es[2, 3, 5, 6] + es[1, 2, 3, 5, 6, 7], es[2, 3, 4] + es[1, 2, 3, 4, 6], 
  es[2, 3, 4] + es[1, 2, 3, 4, 5], es[2, 3] + es[1, 2, 3, 4], 
  es[2, 3] + es[1, 2, 3] + es[5, 6, 7], es[2, 3] + es[1, 2, 3] + 
   es[5, 6, 7]}, {es[6, 7] + es[2, 3, 4] + es[6, 7, 8], 
  es[6, 7] + es[5, 6, 7, 8], es[5, 6, 7] + es[4, 5, 6, 7, 8], 
  es[5, 6, 7] + es[3, 5, 6, 7, 8], es[3, 4, 6, 7] + es[2, 3, 4, 6, 7, 8], 
  es[3, 4, 5] + es[2, 3, 4, 5] + es[1, 2, 3, 4, 5, 7], 
  es[3, 4, 5] + es[2, 3, 4, 5] + es[1, 2, 3, 4, 5, 6], 
  es[3, 4] + es[2, 3, 4, 5] + es[1, 2, 3, 4, 5], 
  es[2, 3, 4] + 2*es[1, 2, 3, 4, 5]}, 
 {es[2, 3] + es[6, 7, 8] + es[5, 6, 7, 8], es[6, 7] + es[5, 6, 7, 8] + 
   es[4, 5, 6, 7, 8], es[5, 6, 7] + 2*es[4, 5, 6, 7, 8], 
  es[5, 6, 7] + es[3, 5, 6, 7, 8] + es[2, 3, 5, 6, 7, 8], 
  es[3, 4, 6, 7] + es[2, 3, 4, 6, 7, 8], es[3, 4, 5] + es[2, 3, 4, 5, 7], 
  es[3, 4, 5] + es[2, 3, 4, 5, 6], es[3, 4] + es[2, 3, 4, 5], 
  es[2, 3] + es[1, 2, 3, 4] + es[1, 2, 3, 4, 5]}}


==> anc/planar_arrays_for_poles_47.m <==

{{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, es[5, 6], es[4, 6], es[4, 5], 0, es[3, 6], 
  es[3, 5], 0, es[3, 4], 0, 0}, {0, 0, 0, 0, 0, 0, es[4, 5, 6], es[3, 5, 6], 
  es[3, 4, 6], es[3, 4, 5], 0, es[2, 5, 6], es[2, 4, 6], es[2, 4, 5], 0, 
  es[2, 3, 6], es[2, 3, 5], 0, es[2, 3, 4], 0, 0}, 
 {0, 0, 0, es[2, 3, 4], es[2, 3, 4], es[2, 3, 4], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, es[2, 3, 4], es[2, 3, 4], es[2, 3, 4]}, 
 {0, es[4, 5], es[3, 5], es[3, 4], 0, 0, es[4, 5], es[3, 5], es[3, 4], 0, 0, 
  0, 0, es[4, 5], es[4, 5], 0, es[3, 5], es[3, 5], es[3, 4], es[3, 4], 0}, 
 {es[3, 4, 5], es[2, 4, 5], es[2, 3, 5], es[2, 3, 4], 0, 0, 0, 0, 0, 
  es[3, 4, 5], es[3, 4, 5], 0, 0, es[2, 4, 5], es[2, 4, 5], 0, es[2, 3, 5], 
  es[2, 3, 5], es[2, 3, 4], es[2, 3, 4], 0}, {es[3, 4], 0, 0, es[3, 4], 
  es[3, 4], es[3, 4], 0, 0, es[3, 4], es[3, 4], es[3, 4], 0, 0, 0, 0, 0, 0, 
  0, es[3, 4], es[3, 4], es[3, 4]}, {0, 0, 0, 0, 0, 0, es[4, 5], es[3, 5], 
  es[3, 4], 0, 0, es[2, 5], es[2, 4], 0, 0, es[2, 3], 0, 0, 0, 0, 0}, 
 {es[3, 4, 5], 0, 0, 0, es[3, 4, 5], es[3, 4, 5], 0, 0, 0, es[3, 4, 5], 
  es[3, 4, 5], 0, 0, 0, 0, 0, 0, 0, 0, 0, es[1, 2]}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, es[1, 2], es[1, 2], es[1, 2], es[1, 2], 
  es[1, 2], es[1, 2], es[1, 2], es[1, 2], es[1, 2], es[1, 2]}, 
 {0, es[4, 5, 6], es[3, 5, 6], es[3, 4, 6], es[3, 4, 5], 0, es[4, 5, 6], 
  es[3, 5, 6], es[3, 4, 6], es[3, 4, 5], 0, 0, 0, 0, es[1, 2], 0, 0, 
  es[1, 2], 0, es[1, 2], es[1, 2]}, {0, es[4, 5], es[3, 5], es[3, 4], 0, 0, 
  es[4, 5], es[3, 5], es[3, 4], 0, 0, es[1, 2, 5], es[1, 2, 4], es[1, 2], 
  es[1, 2], es[1, 2, 3], es[1, 2], es[1, 2], es[1, 2], es[1, 2], es[1, 2]}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, es[1, 2, 3], es[1, 2, 3], 
  es[1, 2, 3], es[1, 2, 3], es[1, 2, 3], es[1, 2, 3]}, 
 {es[3, 4], 0, 0, es[3, 4], es[3, 4], es[3, 4], 0, 0, es[3, 4], es[3, 4], 
  es[3, 4], 0, es[1, 2, 4], es[1, 2, 4], es[1, 2, 4], es[1, 2, 3], 
  es[1, 2, 3], es[1, 2, 3], es[1, 2], es[1, 2], es[1, 2]}, 
 {es[5, 6], es[4, 5, 6], es[3, 5, 6], es[3, 4], es[3, 4], es[2, 3, 4], 
  es[4, 5, 6], es[3, 5, 6], es[3, 4], es[3, 4], es[1, 3, 4], 0, 0, 0, 
  es[1, 2], 0, 0, es[1, 2], es[3, 4], es[3, 4], es[3, 4]}, 
 {0, 0, 0, es[2, 3, 4], es[2, 3, 4], es[2, 3, 4], 0, 0, es[1, 3, 4], 
  es[1, 3, 4], es[1, 3, 4], es[1, 2], es[1, 2], es[1, 2], es[1, 2], es[1, 2], 
  es[1, 2], es[1, 2], es[3, 4], es[3, 4], es[3, 4]}, 
 {0, 0, 0, es[2, 3, 4], es[2, 3, 4], es[2, 3, 4], 0, 0, es[1, 3, 4], 
  es[1, 3, 4], es[1, 3, 4], 0, es[1, 2, 4], es[1, 2, 4], es[1, 2, 4], 
  es[1, 2, 3], es[1, 2, 3], es[1, 2, 3], 0, 0, 0}, 
 {0, es[4, 5], es[3, 5], es[3, 4] + es[2, 3, 4], es[2, 3, 4], es[2, 3, 4], 
  es[4, 5], es[3, 5], es[3, 4] + es[1, 3, 4], es[1, 3, 4], es[1, 3, 4], 
  es[1, 2, 5], es[1, 2, 4], es[1, 2], es[1, 2], es[1, 2, 3], es[1, 2], 
  es[1, 2], es[3, 4], es[3, 4], es[3, 4]}, {es[4, 5, 6], es[4, 5, 6], 0, 0, 
  0, es[2, 3], es[4, 5, 6], 0, 0, 0, es[1, 3], 0, 0, 0, es[1, 2], 0, 0, 0, 0, 
  0, 0}, {es[5, 6], es[4, 5, 6], es[3, 5, 6], es[3, 4], es[3, 4], 
  es[2, 3, 4], es[4, 5, 6], es[3, 5, 6], es[3, 4], es[3, 4], es[1, 3, 4], 0, 
  es[1, 2, 4], es[1, 2, 4], es[1, 2] + es[1, 2, 4], es[1, 2, 3], es[1, 2, 3], 
  es[1, 2] + es[1, 2, 3], es[1, 2], es[1, 2], es[1, 2]}, 
 {es[4, 5], es[4, 5], 0, 0, es[4, 5], es[4, 5], es[4, 5], 0, 0, es[4, 5], 
  es[4, 5], 0, 0, es[4, 5], es[4, 5], 0, 0, 0, 0, 0, es[1, 2, 3]}, 
 {0, 0, es[5, 6], es[4, 6], es[4, 5], 0, es[4, 5, 6], es[3, 5, 6], 
  es[3, 4, 6], es[3, 4, 5], 0, es[2, 5, 6], es[2, 4, 6], es[2, 4, 5], 0, 
  es[2, 3], es[2, 3], es[1, 2, 3], es[2, 3], es[1, 2, 3], es[1, 2, 3]}, 
 {0, 0, es[2, 3], es[2, 3], es[2, 3], es[2, 3], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  es[2, 3], es[2, 3], es[2, 3], es[2, 3], es[2, 3], es[2, 3]}, 
 {es[3, 4, 5], es[2, 4, 5], es[2, 3], es[2, 3], es[4, 5], es[4, 5], 0, 0, 0, 
  es[3, 4, 5], es[3, 4, 5], 0, 0, es[2, 4, 5], es[2, 4, 5], es[2, 3], 
  es[2, 3], es[2, 3], es[2, 3], es[2, 3], es[1, 2, 3]}, 
 {0, 0, es[5, 6], es[4, 6], es[4, 5], 0, 0, es[5, 6], es[4, 6], es[4, 5], 0, 
  es[5, 6], es[4, 6], es[4, 5], 0, 0, 0, es[1, 2, 3], 0, es[1, 2, 3], 
  es[1, 2, 3]}, {0, 0, es[2, 3], es[2, 3], es[2, 3], es[2, 3], 0, es[5, 6], 
  es[4, 6], es[4, 5], 0, es[5, 6], es[4, 6], es[4, 5], 0, es[2, 3, 6], 
  es[2, 3, 5], es[2, 3], es[2, 3, 4], es[2, 3], es[2, 3]}, 
 {es[3, 4, 5], es[2, 4, 5], es[2, 3], es[2, 3], es[4, 5], es[4, 5], 0, 
  es[5, 6], es[4, 6], es[4, 5] + es[3, 4, 5], es[3, 4, 5], es[5, 6], 
  es[4, 6], es[4, 5] + es[2, 4, 5], es[2, 4, 5], es[2, 3, 6], es[2, 3, 5], 
  es[2, 3], es[2, 3, 4], es[2, 3], es[1, 2, 3]}, 
 {es[4, 5], es[4, 5], es[2, 3, 5], es[2, 3, 4], es[2, 3], es[2, 3], es[4, 5], 
  0, 0, es[4, 5], es[4, 5], 0, 0, es[4, 5], es[4, 5], 0, es[2, 3, 5], 
  es[2, 3, 5], es[2, 3, 4], es[2, 3, 4], es[2, 3]}, 
 {es[3, 4], es[2, 4], es[2, 3], 0, 0, 0, 0, 0, es[3, 4], es[3, 4], es[3, 4], 
  0, es[2, 4], es[2, 4], es[2, 4], es[2, 3], es[2, 3], es[2, 3], 0, 0, 0}, 
 {es[3, 4], es[2, 4], es[2, 3], 0, 0, 0, es[5, 6], es[5, 6], es[3, 4, 6], 
  es[3, 4, 5], es[3, 4], es[5, 6], es[2, 4, 6], es[2, 4, 5], es[2, 4], 
  es[2, 3, 6], es[2, 3, 5], es[2, 3], es[2, 3, 4], 0, 0}, 
 {es[3, 4], es[2, 4], es[2, 3], 0, 0, 0, es[1, 4], es[1, 3], 0, 0, 0, 
  es[1, 2], 0, 0, 0, 0, 0, 0, 0, 0, 0}, {es[3, 4], es[2, 4], 
  es[2, 3] + es[5, 6], es[4, 6], es[4, 5], 0, es[5, 6], es[5, 6], 
  es[3, 4, 6], es[3, 4, 5], es[3, 4], es[5, 6], es[2, 4, 6], es[2, 4, 5], 
  es[2, 4], es[2, 3], es[2, 3], es[2, 3] + es[1, 2, 3], es[2, 3], 
  es[1, 2, 3], es[1, 2, 3]}, {es[5, 6], es[5, 6], es[5, 6], 0, 0, 
  es[2, 3, 4], es[5, 6], es[5, 6], 0, 0, es[1, 3, 4], es[5, 6], 0, 0, 
  es[1, 2, 4], 0, 0, es[1, 2, 3], 0, 0, 0}, {es[5, 6], es[5, 6], es[5, 6], 0, 
  0, es[2, 3, 4], es[4, 5, 6], es[3, 5, 6], es[3, 4], es[3, 4], es[1, 3, 4], 
  es[2, 5, 6], es[2, 4], es[2, 4], es[1, 2, 4], es[2, 3], es[2, 3], 
  es[1, 2, 3], 0, 0, 0}, {es[3, 4], es[5, 6], es[5, 6], es[3, 4, 6], 
  es[3, 4, 5], es[3, 4], es[5, 6], es[5, 6], es[3, 4, 6], es[3, 4, 5], 
  es[3, 4], es[5, 6], 0, 0, es[1, 2, 4], 0, 0, es[1, 2, 3], 0, es[1, 2], 
  es[1, 2]}, {es[3, 4], es[5, 6], es[5, 6], es[3, 4, 6], es[3, 4, 5], 
  es[3, 4], es[4, 5, 6], es[3, 5, 6], es[3, 4] + es[3, 4, 6], 
  es[3, 4] + es[3, 4, 5], es[3, 4], es[2, 5, 6], es[2, 4], es[2, 4], 
  es[1, 2, 4], es[2, 3], es[2, 3], es[1, 2, 3], 0, es[1, 2], es[1, 2]}, 
 {es[3, 4, 5], es[2, 4, 5], es[2, 3, 5], es[2, 3, 4], 0, 0, es[1, 4, 5], 
  es[1, 3, 5], es[1, 3, 4], 0, 0, es[1, 2, 5], es[1, 2, 4], 0, 0, 
  es[1, 2, 3], 0, 0, 0, 0, 0}, {es[3, 4, 5], es[2, 4, 5], es[2, 3, 5], 
  es[2, 3, 4], 0, 0, es[1, 4, 5], es[1, 3, 5], es[1, 3, 4], 0, 0, es[1, 2], 
  es[1, 2], es[4, 5], es[4, 5], es[1, 2], es[3, 5], es[3, 5], es[3, 4], 
  es[3, 4], 0}, {0, 0, es[2, 3], es[2, 3], es[2, 3], es[2, 3], 0, es[1, 3], 
  es[1, 3], es[1, 3], es[1, 3], es[1, 2], es[1, 2], es[1, 2], es[1, 2], 0, 0, 
  0, 0, 0, 0}, {es[3, 4, 5], es[2, 4, 5], es[2, 3], es[2, 3], es[4, 5], 
  es[4, 5], es[1, 4, 5], es[1, 3], es[1, 3], es[4, 5], es[4, 5], es[1, 2], 
  es[1, 2], es[4, 5], es[4, 5], 0, 0, 0, 0, 0, es[1, 2, 3]}, 
 {es[3, 4, 5], es[2, 4, 5], es[2, 3] + es[2, 3, 5], es[2, 3] + es[2, 3, 4], 
  es[2, 3], es[2, 3], es[1, 4, 5], es[1, 3], es[1, 3], es[4, 5], es[4, 5], 
  es[1, 2], es[1, 2], es[4, 5], es[4, 5], 0, es[2, 3, 5], es[2, 3, 5], 
  es[2, 3, 4], es[2, 3, 4], es[2, 3]}, {es[4, 5], es[4, 5], es[2, 3, 5], 
  es[2, 3, 4], es[2, 3], es[2, 3], es[4, 5], es[1, 3, 5], es[1, 3, 4], 
  es[1, 3], es[1, 3], es[1, 2, 5], es[1, 2, 4], es[1, 2], es[1, 2], 
  es[1, 2, 3], 0, 0, 0, 0, 0}, {es[4, 5], es[4, 5], es[2, 3, 5], es[2, 3, 4], 
  es[2, 3], es[2, 3], es[4, 5], es[1, 3, 5], es[1, 3, 4], es[1, 3], es[1, 3], 
  es[1, 2], es[1, 2], es[1, 2] + es[4, 5], es[1, 2] + es[4, 5], es[1, 2], 
  es[3, 5], es[3, 5], es[3, 4], es[3, 4], 0}}


==> anc/planar_arrays_for_poles_48.m <==

{{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, es[1, 2], es[1, 2], es[1, 2], 
  es[1, 2], es[1, 2], es[1, 2], es[1, 2], es[1, 2], es[1, 2], es[1, 2], 
  es[1, 2], es[1, 2], es[1, 2], es[1, 2], es[1, 2]}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, es[1, 2, 3], 
  es[1, 2, 3], es[1, 2, 3], es[1, 2, 3], es[1, 2, 3], es[1, 2, 3], 
  es[1, 2, 3], es[1, 2, 3], es[1, 2, 3], es[1, 2, 3]}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  es[1, 2, 3, 4], es[1, 2, 3, 4], es[1, 2, 3, 4], es[1, 2, 3, 4], 
  es[1, 2, 3, 4], es[1, 2, 3, 4]}, {0, 0, es[2, 3], es[2, 3], es[2, 3], 
  es[2, 3], es[2, 3], 0, es[1, 3], es[1, 3], es[1, 3], es[1, 3], es[1, 3], 
  es[1, 2], es[1, 2], es[1, 2], es[1, 2], es[1, 2], 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0}, {0, 0, 0, es[2, 3, 4], es[2, 3, 4], es[2, 3, 4], es[2, 3, 4], 0, 0, 
  es[1, 3, 4], es[1, 3, 4], es[1, 3, 4], es[1, 3, 4], 0, es[1, 2, 4], 
  es[1, 2, 4], es[1, 2, 4], es[1, 2, 4], es[1, 2, 3], es[1, 2, 3], 
  es[1, 2, 3], es[1, 2, 3], 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, es[2, 3, 4, 5], es[2, 3, 4, 5], es[2, 3, 4, 5], 0, 0, 0, 
  es[1, 3, 4, 5], es[1, 3, 4, 5], es[1, 3, 4, 5], 0, 0, es[1, 2, 4, 5], 
  es[1, 2, 4, 5], es[1, 2, 4, 5], 0, es[1, 2, 3, 5], es[1, 2, 3, 5], 
  es[1, 2, 3, 5], es[1, 2, 3, 4], es[1, 2, 3, 4], es[1, 2, 3, 4], 0, 0, 0}, 
 {es[3, 4], es[2, 4], es[2, 3], 0, 0, 0, 0, es[1, 4], es[1, 3], 0, 0, 0, 0, 
  es[1, 2], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {es[3, 4, 5], es[2, 4, 5], es[2, 3, 5], es[2, 3, 4], 0, 0, 0, es[1, 4, 5], 
  es[1, 3, 5], es[1, 3, 4], 0, 0, 0, es[1, 2, 5], es[1, 2, 4], 0, 0, 0, 
  es[1, 2, 3], 0, 0, 0, 0, 0, 0, 0, 0, 0}, {es[3, 4, 5, 6], es[2, 4, 5, 6], 
  es[2, 3, 5, 6], es[2, 3, 4, 6], es[2, 3, 4, 5], 0, 0, es[1, 4, 5, 6], 
  es[1, 3, 5, 6], es[1, 3, 4, 6], es[1, 3, 4, 5], 0, 0, es[1, 2, 5, 6], 
  es[1, 2, 4, 6], es[1, 2, 4, 5], 0, 0, es[1, 2, 3, 6], es[1, 2, 3, 5], 0, 0, 
  es[1, 2, 3, 4], 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, es[4, 5], es[3, 5], 
  es[3, 4], 0, 0, 0, es[2, 5], es[2, 4], 0, 0, 0, es[2, 3], 0, 0, 0, 0, 0, 0, 
  0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, es[4, 5, 6], es[3, 5, 6], es[3, 4, 6], 
  es[3, 4, 5], 0, 0, es[2, 5, 6], es[2, 4, 6], es[2, 4, 5], 0, 0, 
  es[2, 3, 6], es[2, 3, 5], 0, 0, es[2, 3, 4], 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, es[4, 5, 6, 7], es[3, 5, 6, 7], es[3, 4, 6, 7], 
  es[3, 4, 5, 7], es[3, 4, 5, 6], 0, es[2, 5, 6, 7], es[2, 4, 6, 7], 
  es[2, 4, 5, 7], es[2, 4, 5, 6], 0, es[2, 3, 6, 7], es[2, 3, 5, 7], 
  es[2, 3, 5, 6], 0, es[2, 3, 4, 7], es[2, 3, 4, 6], 0, es[2, 3, 4, 5], 0, 
  0}, {0, es[4, 5], es[3, 5], es[3, 4], 0, 0, 0, es[4, 5], es[3, 5], 
  es[3, 4], 0, 0, 0, 0, 0, es[4, 5], es[4, 5], es[4, 5], 0, es[3, 5], 
  es[3, 5], es[3, 5], es[3, 4], es[3, 4], es[3, 4], 0, 0, 0}, 
 {0, es[4, 5, 6], es[3, 5, 6], es[3, 4, 6], es[3, 4, 5], 0, 0, es[4, 5, 6], 
  es[3, 5, 6], es[3, 4, 6], es[3, 4, 5], 0, 0, 0, 0, 0, es[4, 5, 6], 
  es[4, 5, 6], 0, 0, es[3, 5, 6], es[3, 5, 6], 0, es[3, 4, 6], es[3, 4, 6], 
  es[3, 4, 5], es[3, 4, 5], 0}, {0, es[4, 5, 6, 7], es[3, 5, 6, 7], 
  es[3, 4, 6, 7], es[3, 4, 5, 7], es[3, 4, 5, 6], 0, es[4, 5, 6, 7], 
  es[3, 5, 6, 7], es[3, 4, 6, 7], es[3, 4, 5, 7], es[3, 4, 5, 6], 0, 0, 0, 0, 
  0, es[1, 2], 0, 0, 0, es[1, 2], 0, 0, es[1, 2], 0, es[1, 2], es[1, 2]}, 
 {es[4, 5], es[4, 5], 0, 0, es[4, 5], es[4, 5], es[4, 5], es[4, 5], 0, 0, 
  es[4, 5], es[4, 5], es[4, 5], 0, 0, es[4, 5], es[4, 5], es[4, 5], 0, 0, 0, 
  0, 0, 0, 0, es[4, 5], es[4, 5], es[4, 5]}, {es[4, 5, 6], es[4, 5, 6], 0, 0, 
  0, es[4, 5, 6], es[4, 5, 6], es[4, 5, 6], 0, 0, 0, es[4, 5, 6], 
  es[4, 5, 6], 0, 0, 0, es[4, 5, 6], es[4, 5, 6], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  es[1, 2, 3]}, {es[4, 5, 6, 7], es[4, 5, 6, 7], 0, 0, 0, 0, es[2, 3], 
  es[4, 5, 6, 7], 0, 0, 0, 0, es[1, 3], 0, 0, 0, 0, es[1, 2], 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, es[5, 6], es[4, 6], 
  es[4, 5], 0, 0, es[3, 6], es[3, 5], 0, 0, es[3, 4], 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, es[5, 6, 7], es[4, 6, 7], 
  es[4, 5, 7], es[4, 5, 6], 0, es[3, 6, 7], es[3, 5, 7], es[3, 5, 6], 0, 
  es[3, 4, 7], es[3, 4, 6], 0, es[3, 4, 5], 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, es[6, 7], es[5, 7], 
  es[5, 6], 0, es[4, 7], es[4, 6], 0, es[4, 5], 0, 0}, 
 {0, es[4, 5], es[3, 5], es[3, 4], 0, 0, 0, es[4, 5], es[3, 5], es[3, 4], 0, 
  0, 0, es[1, 2, 5], es[1, 2, 4], es[1, 2], es[1, 2], es[1, 2], es[1, 2, 3], 
  es[1, 2], es[1, 2], es[1, 2], es[1, 2], es[1, 2], es[1, 2], es[1, 2], 
  es[1, 2], es[1, 2]}, {0, es[4, 5, 6], es[3, 5, 6], es[3, 4, 6], 
  es[3, 4, 5], 0, 0, es[4, 5, 6], es[3, 5, 6], es[3, 4, 6], es[3, 4, 5], 0, 
  0, es[1, 2, 5, 6], es[1, 2, 4, 6], es[1, 2, 4, 5], es[1, 2], es[1, 2], 
  es[1, 2, 3], es[1, 2, 3], es[1, 2] + es[5, 6], es[1, 2] + es[5, 6], 
  es[1, 2, 3], es[1, 2] + es[4, 6], es[1, 2] + es[4, 6], es[1, 2] + es[4, 5], 
  es[1, 2] + es[4, 5], es[1, 2]}, {0, es[4, 5, 6], es[3, 5, 6], es[3, 4, 6], 
  es[3, 4, 5], 0, 0, es[4, 5, 6], es[3, 5, 6], es[3, 4, 6], es[3, 4, 5], 0, 
  0, es[1, 2, 5, 6], es[1, 2, 4, 6], es[1, 2, 4, 5], es[1, 2], es[1, 2], 
  es[1, 2, 3, 6], es[1, 2, 3, 5], es[1, 2], es[1, 2], es[1, 2, 3, 4], 
  es[1, 2], es[1, 2], es[1, 2], es[1, 2], es[1, 2]}, 
 {es[4, 5], es[4, 5], 0, 0, es[4, 5], es[4, 5], es[4, 5], es[4, 5], 0, 0, 
  es[4, 5], es[4, 5], es[4, 5], 0, 0, es[4, 5], es[4, 5], es[4, 5], 0, 
  es[1, 2, 3, 5], es[1, 2, 3, 5], es[1, 2, 3, 5], es[1, 2, 3, 4], 
  es[1, 2, 3, 4], es[1, 2, 3, 4], es[1, 2, 3], es[1, 2, 3], es[1, 2, 3]}, 
 {0, 0, es[2, 3], es[2, 3], es[2, 3], es[2, 3], es[2, 3], 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, es[2, 3], es[2, 3], es[2, 3], es[2, 3], es[2, 3], es[2, 3], 
  es[2, 3], es[2, 3], es[2, 3], es[2, 3]}, {0, 0, es[2, 3], es[2, 3], 
  es[2, 3], es[2, 3], es[2, 3], 0, es[5, 6], es[4, 6], es[4, 5], 0, 0, 
  es[5, 6], es[4, 6], es[4, 5], 0, 0, es[2, 3, 6], es[2, 3, 5], es[2, 3], 
  es[2, 3], es[2, 3, 4], es[2, 3], es[2, 3], es[2, 3], es[2, 3], es[2, 3]}, 
 {0, 0, es[2, 3], es[2, 3], es[2, 3], es[2, 3], es[2, 3], 0, es[5, 6, 7], 
  es[4, 6, 7], es[4, 5, 7], es[4, 5, 6], 0, es[5, 6, 7], es[4, 6, 7], 
  es[4, 5, 7], es[4, 5, 6], 0, es[2, 3, 6, 7], es[2, 3, 5, 7], 
  es[2, 3, 5, 6], es[2, 3], es[2, 3, 4, 7], es[2, 3, 4, 6], es[2, 3], 
  es[2, 3, 4, 5], es[2, 3], es[2, 3]}, {0, 0, es[5, 6], es[4, 6], es[4, 5], 
  0, 0, 0, es[5, 6], es[4, 6], es[4, 5], 0, 0, es[5, 6], es[4, 6], es[4, 5], 
  0, 0, 0, 0, es[5, 6], es[5, 6], 0, es[4, 6], es[4, 6], es[4, 5], es[4, 5], 
  0}, {0, 0, es[5, 6, 7], es[4, 6, 7], es[4, 5, 7], es[4, 5, 6], 0, 0, 
  es[5, 6, 7], es[4, 6, 7], es[4, 5, 7], es[4, 5, 6], 0, es[5, 6, 7], 
  es[4, 6, 7], es[4, 5, 7], es[4, 5, 6], 0, 0, 0, 0, es[1, 2, 3], 0, 0, 
  es[1, 2, 3], 0, es[1, 2, 3], es[1, 2, 3]}, 
 {0, 0, 0, es[2, 3, 4], es[2, 3, 4], es[2, 3, 4], es[2, 3, 4], 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, es[2, 3, 4], es[2, 3, 4], es[2, 3, 4], 
  es[2, 3, 4], es[2, 3, 4], es[2, 3, 4]}, {0, 0, 0, es[2, 3, 4], es[2, 3, 4], 
  es[2, 3, 4], es[2, 3, 4], 0, 0, es[6, 7], es[5, 7], es[5, 6], 0, 0, 
  es[6, 7], es[5, 7], es[5, 6], 0, es[6, 7], es[5, 7], es[5, 6], 0, 
  es[2, 3, 4, 7], es[2, 3, 4, 6], es[2, 3, 4], es[2, 3, 4, 5], es[2, 3, 4], 
  es[2, 3, 4]}, {0, es[4, 5], es[3, 5], es[3, 4] + es[2, 3, 4], es[2, 3, 4], 
  es[2, 3, 4], es[2, 3, 4], es[4, 5], es[3, 5], es[3, 4] + es[1, 3, 4], 
  es[1, 3, 4], es[1, 3, 4], es[1, 3, 4], es[1, 2, 5], es[1, 2, 4], es[1, 2], 
  es[1, 2], es[1, 2], es[1, 2, 3], es[1, 2], es[1, 2], es[1, 2], es[3, 4], 
  es[3, 4], es[3, 4], es[3, 4], es[3, 4], es[3, 4]}, 
 {0, 0, 0, es[6, 7], es[5, 7], es[5, 6], 0, 0, 0, es[6, 7], es[5, 7], 
  es[5, 6], 0, 0, es[6, 7], es[5, 7], es[5, 6], 0, es[6, 7], es[5, 7], 
  es[5, 6], 0, 0, 0, es[1, 2, 3, 4], 0, es[1, 2, 3, 4], es[1, 2, 3, 4]}, 
 {es[4, 5], es[4, 5], es[2, 3, 5], es[2, 3, 4], es[2, 3], es[2, 3], es[2, 3], 
  es[4, 5], es[1, 3, 5], es[1, 3, 4], es[1, 3], es[1, 3], es[1, 3], 
  es[1, 2, 5], es[1, 2, 4], es[1, 2], es[1, 2], es[1, 2], es[1, 2, 3], 0, 0, 
  0, 0, 0, 0, 0, 0, 0}, {es[4, 5, 6], es[4, 5, 6], es[2, 3, 5, 6], 
  es[2, 3, 4], es[2, 3, 4], es[2, 3] + es[5, 6], es[2, 3] + es[5, 6], 
  es[4, 5, 6], es[1, 3, 5, 6], es[1, 3, 4], es[1, 3, 4], es[1, 3] + es[5, 6], 
  es[1, 3] + es[5, 6], es[1, 2, 5, 6], es[1, 2, 4], es[1, 2, 4], 
  es[1, 2] + es[5, 6], es[1, 2] + es[5, 6], es[1, 2, 3], es[1, 2, 3], 
  es[5, 6], es[5, 6], 0, 0, 0, 0, 0, es[1, 2, 3, 4]}, 
 {0, 0, 0, 0, es[2, 3, 4, 5], es[2, 3, 4, 5], es[2, 3, 4, 5], 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, es[2, 3, 4, 5], es[2, 3, 4, 5], 
  es[2, 3, 4, 5]}, {0, es[4, 5, 6], es[3, 5, 6], es[3, 4, 6], 
  es[3, 4, 5] + es[2, 3, 4, 5], es[2, 3, 4, 5], es[2, 3, 4, 5], es[4, 5, 6], 
  es[3, 5, 6], es[3, 4, 6], es[3, 4, 5] + es[1, 3, 4, 5], es[1, 3, 4, 5], 
  es[1, 3, 4, 5], es[1, 2, 5, 6], es[1, 2, 4, 6], es[1, 2, 4, 5], es[1, 2], 
  es[1, 2], es[1, 2, 3, 6], es[1, 2, 3, 5], es[1, 2], es[1, 2], 
  es[1, 2, 3, 4], es[1, 2], es[1, 2], es[3, 4, 5], es[3, 4, 5], es[3, 4, 5]}, 
 {es[4, 5, 6], es[4, 5, 6], es[2, 3, 5, 6], es[2, 3, 4, 6], es[2, 3, 4, 5], 
  es[2, 3], es[2, 3], es[4, 5, 6], es[1, 3, 5, 6], es[1, 3, 4, 6], 
  es[1, 3, 4, 5], es[1, 3], es[1, 3], es[1, 2, 5, 6], es[1, 2, 4, 6], 
  es[1, 2, 4, 5], es[1, 2], es[1, 2], es[1, 2, 3, 6], es[1, 2, 3, 5], 0, 0, 
  es[1, 2, 3, 4], 0, 0, 0, 0, 0}, {es[3, 4], es[2, 4], es[2, 3], 0, 0, 0, 0, 
  0, 0, es[3, 4], es[3, 4], es[3, 4], es[3, 4], 0, es[2, 4], es[2, 4], 
  es[2, 4], es[2, 4], es[2, 3], es[2, 3], es[2, 3], es[2, 3], 0, 0, 0, 0, 0, 
  0}, {es[3, 4], es[2, 4], es[2, 3], 0, 0, 0, 0, es[5, 6], es[5, 6], 
  es[3, 4, 6], es[3, 4, 5], es[3, 4], es[3, 4], es[5, 6], es[2, 4, 6], 
  es[2, 4, 5], es[2, 4], es[2, 4], es[2, 3, 6], es[2, 3, 5], es[2, 3], 
  es[2, 3], es[2, 3, 4], 0, 0, 0, 0, 0}, {es[3, 4], es[2, 4], es[2, 3], 0, 0, 
  0, 0, es[5, 6, 7], es[5, 6, 7], es[3, 4, 6, 7], es[3, 4, 5, 7], 
  es[3, 4, 5, 6], es[3, 4], es[5, 6, 7], es[2, 4, 6, 7], es[2, 4, 5, 7], 
  es[2, 4, 5, 6], es[2, 4], es[2, 3, 6, 7], es[2, 3, 5, 7], es[2, 3, 5, 6], 
  es[2, 3], es[2, 3, 4, 7], es[2, 3, 4, 6], 0, es[2, 3, 4, 5], 0, 0}, 
 {es[3, 4], 0, 0, es[3, 4], es[3, 4], es[3, 4], es[3, 4], 0, 0, es[3, 4], 
  es[3, 4], es[3, 4], es[3, 4], 0, 0, 0, 0, 0, 0, 0, 0, 0, es[3, 4], 
  es[3, 4], es[3, 4], es[3, 4], es[3, 4], es[3, 4]}, 
 {es[3, 4], es[5, 6], es[5, 6], es[3, 4, 6], es[3, 4, 5], es[3, 4], es[3, 4], 
  es[5, 6], es[5, 6], es[3, 4, 6], es[3, 4, 5], es[3, 4], es[3, 4], es[5, 6], 
  0, 0, es[5, 6], es[5, 6], 0, 0, es[5, 6], es[5, 6], 0, es[3, 4, 6], 
  es[3, 4, 6], es[3, 4, 5], es[3, 4, 5], es[3, 4]}, 
 {es[3, 4], es[5, 6, 7], es[5, 6, 7], es[3, 4, 6, 7], es[3, 4, 5, 7], 
  es[3, 4, 5, 6], es[3, 4], es[5, 6, 7], es[5, 6, 7], es[3, 4, 6, 7], 
  es[3, 4, 5, 7], es[3, 4, 5, 6], es[3, 4], es[5, 6, 7], 0, 0, 0, 
  es[1, 2, 4], 0, 0, 0, es[1, 2, 3], 0, 0, es[1, 2], 0, es[1, 2], es[1, 2]}, 
 {es[5, 6], es[5, 6], es[5, 6], 0, 0, es[5, 6], es[5, 6], es[5, 6], es[5, 6], 
  0, 0, es[5, 6], es[5, 6], es[5, 6], 0, 0, es[5, 6], es[5, 6], 0, 0, 
  es[5, 6], es[5, 6], 0, 0, 0, 0, 0, es[1, 2, 3, 4]}, 
 {es[5, 6, 7], es[5, 6, 7], es[5, 6, 7], 0, 0, 0, es[2, 3, 4], es[5, 6, 7], 
  es[5, 6, 7], 0, 0, 0, es[1, 3, 4], es[5, 6, 7], 0, 0, 0, es[1, 2, 4], 0, 0, 
  0, es[1, 2, 3], 0, 0, 0, 0, 0, 0}, {es[3, 4, 5], es[2, 4, 5], es[2, 3, 5], 
  es[2, 3, 4], 0, 0, 0, 0, 0, 0, es[3, 4, 5], es[3, 4, 5], es[3, 4, 5], 0, 0, 
  es[2, 4, 5], es[2, 4, 5], es[2, 4, 5], 0, es[2, 3, 5], es[2, 3, 5], 
  es[2, 3, 5], es[2, 3, 4], es[2, 3, 4], es[2, 3, 4], 0, 0, 0}, 
 {es[3, 4, 5], es[2, 4, 5], es[2, 3, 5], es[2, 3, 4], 0, 0, 0, es[6, 7], 
  es[6, 7], es[6, 7], es[3, 4, 5, 7], es[3, 4, 5, 6], es[3, 4, 5], es[6, 7], 
  es[6, 7], es[2, 4, 5, 7], es[2, 4, 5, 6], es[2, 4, 5], es[6, 7], 
  es[2, 3, 5, 7], es[2, 3, 5, 6], es[2, 3, 5], es[2, 3, 4, 7], 
  es[2, 3, 4, 6], es[2, 3, 4], es[2, 3, 4, 5], 0, 0}, 
 {es[3, 4, 5], 0, 0, 0, es[3, 4, 5], es[3, 4, 5], es[3, 4, 5], 0, 0, 0, 
  es[3, 4, 5], es[3, 4, 5], es[3, 4, 5], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  es[3, 4, 5], es[3, 4, 5], es[3, 4, 5]}, {es[3, 4, 5], es[6, 7], es[6, 7], 
  es[6, 7], es[3, 4, 5, 7], es[3, 4, 5, 6], es[3, 4, 5], es[6, 7], es[6, 7], 
  es[6, 7], es[3, 4, 5, 7], es[3, 4, 5, 6], es[3, 4, 5], es[6, 7], es[6, 7], 
  0, 0, es[1, 2, 4, 5], es[6, 7], 0, 0, es[1, 2, 3, 5], 0, 0, es[1, 2, 3, 4], 
  0, es[1, 2], es[1, 2]}, {es[6, 7], es[6, 7], es[6, 7], es[6, 7], 0, 0, 
  es[2, 3, 4, 5], es[6, 7], es[6, 7], es[6, 7], 0, 0, es[1, 3, 4, 5], 
  es[6, 7], es[6, 7], 0, 0, es[1, 2, 4, 5], es[6, 7], 0, 0, es[1, 2, 3, 5], 
  0, 0, es[1, 2, 3, 4], 0, 0, 0}, {es[3, 4, 5, 6], es[2, 4, 5, 6], 
  es[2, 3, 5, 6], es[2, 3, 4, 6], es[2, 3, 4, 5], 0, 0, 0, 0, 0, 0, 
  es[3, 4, 5, 6], es[3, 4, 5, 6], 0, 0, 0, es[2, 4, 5, 6], es[2, 4, 5, 6], 0, 
  0, es[2, 3, 5, 6], es[2, 3, 5, 6], 0, es[2, 3, 4, 6], es[2, 3, 4, 6], 
  es[2, 3, 4, 5], es[2, 3, 4, 5], 0}, {es[3, 4, 5, 6], 0, 0, 0, 0, 
  es[3, 4, 5, 6], es[3, 4, 5, 6], 0, 0, 0, 0, es[3, 4, 5, 6], es[3, 4, 5, 6], 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, es[1, 2]}, 
 {0, es[4, 5], es[3, 5], es[3, 4], 0, 0, 0, es[4, 5], es[3, 5], es[3, 4], 0, 
  0, 0, es[6, 7], es[6, 7], es[4, 5, 7], es[4, 5, 6], es[4, 5], es[6, 7], 
  es[3, 5, 7], es[3, 5, 6], es[3, 5], es[3, 4, 7], es[3, 4, 6], es[3, 4], 
  es[3, 4, 5], 0, 0}, {0, 0, es[5, 6], es[4, 6], es[4, 5], 0, 0, es[4, 5, 6], 
  es[3, 5, 6], es[3, 4, 6], es[3, 4, 5], 0, 0, es[2, 5, 6], es[2, 4, 6], 
  es[2, 4, 5], 0, 0, es[2, 3], es[2, 3], es[5, 6], es[5, 6], es[2, 3], 
  es[4, 6], es[4, 6], es[4, 5], es[4, 5], 0}, 
 {0, 0, es[5, 6, 7], es[4, 6, 7], es[4, 5, 7], es[4, 5, 6], 0, 
  es[4, 5, 6, 7], es[3, 5, 6, 7], es[3, 4, 6, 7], es[3, 4, 5, 7], 
  es[3, 4, 5, 6], 0, es[2, 5, 6, 7], es[2, 4, 6, 7], es[2, 4, 5, 7], 
  es[2, 4, 5, 6], 0, es[2, 3], es[2, 3], es[2, 3], es[1, 2, 3], es[2, 3], 
  es[2, 3], es[1, 2, 3], es[2, 3], es[1, 2, 3], es[1, 2, 3]}, 
 {0, 0, es[5, 6, 7], es[4, 6, 7], es[4, 5, 7], es[4, 5, 6], 0, 
  es[4, 5, 6, 7], es[5, 6] + es[3, 5, 6, 7], es[4, 6] + es[3, 4, 6, 7], 
  es[4, 5] + es[3, 4, 5, 7], es[3, 4, 5, 6], 0, es[5, 6] + es[2, 5, 6, 7], 
  es[4, 6] + es[2, 4, 6, 7], es[4, 5] + es[2, 4, 5, 7], es[2, 4, 5, 6], 0, 
  es[2, 3, 6], es[2, 3, 5], es[2, 3], es[1, 2, 3], es[2, 3, 4], es[2, 3], 
  es[1, 2, 3], es[2, 3], es[1, 2, 3], es[1, 2, 3]}, 
 {0, 0, 0, es[6, 7], es[5, 7], es[5, 6], 0, es[4, 5, 6, 7], es[3, 5, 6, 7], 
  es[3, 4, 6, 7], es[3, 4, 5, 7], es[3, 4, 5, 6], 0, es[2, 5, 6, 7], 
  es[2, 4, 6, 7], es[2, 4, 5, 7], es[2, 4, 5, 6], 0, es[2, 3, 6, 7], 
  es[2, 3, 5, 7], es[2, 3, 5, 6], 0, es[2, 3, 4], es[2, 3, 4], 
  es[1, 2, 3, 4], es[2, 3, 4], es[1, 2, 3, 4], es[1, 2, 3, 4]}, 
 {es[4, 5], es[4, 5], es[2, 3, 5], es[2, 3, 4], es[2, 3], es[2, 3], es[2, 3], 
  es[4, 5], 0, 0, es[4, 5], es[4, 5], es[4, 5], 0, 0, es[4, 5], es[4, 5], 
  es[4, 5], 0, es[2, 3, 5], es[2, 3, 5], es[2, 3, 5], es[2, 3, 4], 
  es[2, 3, 4], es[2, 3, 4], es[2, 3], es[2, 3], es[2, 3]}, 
 {es[4, 5, 6], es[4, 5, 6], es[2, 3, 5, 6], es[2, 3, 4], es[2, 3, 4], 
  es[2, 3] + es[5, 6], es[2, 3] + es[5, 6], es[4, 5, 6], 0, 0, 0, 
  es[4, 5, 6], es[4, 5, 6], 0, 0, 0, es[4, 5, 6], es[4, 5, 6], 0, 0, 
  es[2, 3, 5, 6], es[2, 3, 5, 6], es[2, 3, 4], es[2, 3, 4], es[2, 3, 4], 
  es[2, 3, 4], es[2, 3, 4], es[2, 3] + es[1, 2, 3, 4]}, 
 {0, es[4, 5], es[3, 5], es[3, 4] + es[2, 3, 4], es[2, 3, 4], es[2, 3, 4], 
  es[2, 3, 4], es[4, 5], es[3, 5], es[3, 4] + es[6, 7], es[5, 7], es[5, 6], 
  0, es[6, 7], es[6, 7], es[4, 5, 7], es[4, 5, 6], es[4, 5], es[6, 7], 
  es[3, 5, 7], es[3, 5, 6], es[3, 5], es[3, 4] + es[2, 3, 4, 7], 
  es[3, 4] + es[2, 3, 4, 6], es[3, 4] + es[2, 3, 4], 
  es[3, 4] + es[2, 3, 4, 5], es[2, 3, 4], es[2, 3, 4]}, 
 {es[4, 5], es[4, 5], es[2, 3, 5], es[2, 3, 4], es[2, 3], es[2, 3], es[2, 3], 
  es[4, 5], es[6, 7], es[6, 7], es[4, 5, 7], es[4, 5, 6], es[4, 5], es[6, 7], 
  es[6, 7], es[4, 5, 7], es[4, 5, 6], es[4, 5], es[6, 7], es[2, 3, 5, 7], 
  es[2, 3, 5, 6], es[2, 3, 5], es[2, 3, 4, 7], es[2, 3, 4, 6], es[2, 3, 4], 
  es[2, 3, 4, 5], es[2, 3], es[2, 3]}, {es[4, 5, 6], es[4, 5, 6], 
  es[2, 3, 5, 6], es[2, 3, 4], es[2, 3, 4], es[2, 3] + es[5, 6], 
  es[2, 3] + es[5, 6], es[4, 5, 6], 0, es[6, 7], es[5, 7], 
  es[5, 6] + es[4, 5, 6], es[4, 5, 6], 0, es[6, 7], es[5, 7], 
  es[5, 6] + es[4, 5, 6], es[4, 5, 6], es[6, 7], es[5, 7], 
  es[5, 6] + es[2, 3, 5, 6], es[2, 3, 5, 6], es[2, 3, 4, 7], es[2, 3, 4, 6], 
  es[2, 3, 4], es[2, 3, 4, 5], es[2, 3, 4], es[2, 3] + es[1, 2, 3, 4]}, 
 {0, es[4, 5], es[3, 5], es[3, 4] + es[6, 7], es[5, 7], es[5, 6], 0, 
  es[4, 5], es[3, 5], es[3, 4] + es[6, 7], es[5, 7], es[5, 6], 0, es[6, 7], 
  es[6, 7], es[4, 5, 7], es[4, 5, 6], es[4, 5], es[6, 7], es[3, 5, 7], 
  es[3, 5, 6], es[3, 5], es[3, 4], es[3, 4], es[3, 4] + es[1, 2, 3, 4], 
  es[3, 4], es[1, 2, 3, 4], es[1, 2, 3, 4]}, 
 {es[4, 5, 6], es[4, 5] + es[4, 5, 6], es[3, 5] + es[2, 3, 5, 6], 
  es[3, 4] + es[2, 3, 4], es[2, 3, 4], es[2, 3] + es[5, 6], 
  es[2, 3] + es[5, 6], es[4, 5] + es[4, 5, 6], es[3, 5] + es[1, 3, 5, 6], 
  es[3, 4] + es[1, 3, 4], es[1, 3, 4], es[1, 3] + es[5, 6], 
  es[1, 3] + es[5, 6], es[1, 2, 5], es[1, 2, 4], es[1, 2], 
  es[1, 2] + es[4, 5, 6], es[1, 2] + es[4, 5, 6], es[1, 2, 3], es[1, 2], 
  es[3, 5, 6], es[3, 5, 6], es[3, 4], es[3, 4], es[3, 4], es[3, 4], es[3, 4], 
  es[1, 2, 3, 4]}, {es[4, 5], es[4, 5], es[6, 7], es[6, 7], es[4, 5, 7], 
  es[4, 5, 6], es[4, 5], es[4, 5], es[6, 7], es[6, 7], es[4, 5, 7], 
  es[4, 5, 6], es[4, 5], es[6, 7], es[6, 7], es[4, 5, 7], es[4, 5, 6], 
  es[4, 5], es[6, 7], 0, 0, es[1, 2, 3, 5], 0, 0, es[1, 2, 3, 4], 0, 
  es[1, 2, 3], es[1, 2, 3]}, {es[4, 5, 6], es[4, 5, 6], es[2, 3, 5, 6], 
  es[2, 3, 4, 6], es[2, 3, 4, 5], es[2, 3], es[2, 3], es[4, 5, 6], 0, 0, 0, 
  es[4, 5, 6], es[4, 5, 6], 0, 0, 0, es[4, 5, 6], es[4, 5, 6], 0, 0, 
  es[2, 3, 5, 6], es[2, 3, 5, 6], 0, es[2, 3, 4, 6], es[2, 3, 4, 6], 
  es[2, 3, 4, 5], es[2, 3, 4, 5], es[2, 3]}, {es[3, 4], es[5, 6], es[5, 6], 
  es[3, 4, 6], es[3, 4, 5], es[3, 4], es[3, 4], es[4, 5, 6], es[3, 5, 6], 
  es[3, 4] + es[3, 4, 6], es[3, 4] + es[3, 4, 5], es[3, 4], es[3, 4], 
  es[2, 5, 6], es[2, 4], es[2, 4], es[5, 6], es[5, 6], es[2, 3], es[2, 3], 
  es[5, 6], es[5, 6], 0, es[3, 4, 6], es[3, 4, 6], es[3, 4, 5], es[3, 4, 5], 
  es[3, 4]}, {es[3, 4], es[5, 6, 7], es[5, 6, 7], es[3, 4, 6, 7], 
  es[3, 4, 5, 7], es[3, 4, 5, 6], es[3, 4], es[4, 5, 6, 7], es[3, 5, 6, 7], 
  es[3, 4] + es[3, 4, 6, 7], es[3, 4] + es[3, 4, 5, 7], 
  es[3, 4] + es[3, 4, 5, 6], es[3, 4], es[2, 5, 6, 7], es[2, 4], es[2, 4], 
  es[2, 4], es[1, 2, 4], es[2, 3], es[2, 3], es[2, 3], es[1, 2, 3], 0, 0, 
  es[1, 2], 0, es[1, 2], es[1, 2]}, {es[5, 6], es[5, 6], es[5, 6], 0, 0, 
  es[5, 6], es[5, 6], es[4, 5, 6], es[3, 5, 6], es[3, 4], es[3, 4], es[5, 6], 
  es[5, 6], es[2, 5, 6], es[2, 4], es[2, 4], es[5, 6], es[5, 6], es[2, 3], 
  es[2, 3], es[5, 6], es[5, 6], 0, 0, 0, 0, 0, es[1, 2, 3, 4]}, 
 {es[5, 6, 7], es[5, 6, 7], es[5, 6, 7], 0, 0, 0, es[2, 3, 4], 
  es[4, 5, 6, 7], es[3, 5, 6, 7], es[3, 4], es[3, 4], es[3, 4], es[1, 3, 4], 
  es[2, 5, 6, 7], es[2, 4], es[2, 4], es[2, 4], es[1, 2, 4], es[2, 3], 
  es[2, 3], es[2, 3], es[1, 2, 3], 0, 0, 0, 0, 0, 0}, 
 {es[3, 4], es[5, 6, 7], es[5, 6, 7], es[3, 4, 6, 7], es[3, 4, 5, 7], 
  es[3, 4, 5, 6], es[3, 4], es[5, 6] + es[4, 5, 6, 7], 
  es[5, 6] + es[3, 5, 6, 7], es[3, 4, 6] + es[3, 4, 6, 7], 
  es[3, 4, 5] + es[3, 4, 5, 7], es[3, 4] + es[3, 4, 5, 6], es[3, 4], 
  es[5, 6] + es[2, 5, 6, 7], es[2, 4, 6], es[2, 4, 5], es[2, 4], es[1, 2, 4], 
  es[2, 3, 6], es[2, 3, 5], es[2, 3], es[1, 2, 3], es[2, 3, 4], 0, es[1, 2], 
  0, es[1, 2], es[1, 2]}, {es[5, 6, 7], es[5, 6, 7], es[5, 6, 7], 0, 0, 0, 
  es[2, 3, 4], es[5, 6] + es[4, 5, 6, 7], es[5, 6] + es[3, 5, 6, 7], 
  es[3, 4, 6], es[3, 4, 5], es[3, 4], es[1, 3, 4], es[5, 6] + es[2, 5, 6, 7], 
  es[2, 4, 6], es[2, 4, 5], es[2, 4], es[1, 2, 4], es[2, 3, 6], es[2, 3, 5], 
  es[2, 3], es[1, 2, 3], es[2, 3, 4], 0, 0, 0, 0, 0}, 
 {es[5, 6], es[4, 5, 6], es[3, 5, 6], es[3, 4], es[3, 4], es[5, 6], es[5, 6], 
  es[4, 5, 6], es[3, 5, 6], es[3, 4], es[3, 4], es[5, 6], es[5, 6], 0, 0, 0, 
  es[4, 5, 6], es[4, 5, 6], 0, 0, es[3, 5, 6], es[3, 5, 6], es[3, 4], 
  es[3, 4], es[3, 4], es[3, 4], es[3, 4], es[1, 2, 3, 4]}, 
 {es[5, 6, 7], es[4, 5, 6, 7], es[3, 5, 6, 7], es[3, 4], es[3, 4], es[3, 4], 
  es[2, 3, 4], es[4, 5, 6, 7], es[3, 5, 6, 7], es[3, 4], es[3, 4], es[3, 4], 
  es[1, 3, 4], 0, 0, 0, 0, es[1, 2], 0, 0, 0, es[1, 2], es[3, 4], es[3, 4], 
  es[3, 4], es[3, 4], es[3, 4], es[3, 4]}, 
 {es[5, 6, 7], es[5, 6] + es[4, 5, 6, 7], es[5, 6] + es[3, 5, 6, 7], 
  es[3, 4, 6], es[3, 4, 5], es[3, 4], es[2, 3, 4], es[5, 6] + es[4, 5, 6, 7], 
  es[5, 6] + es[3, 5, 6, 7], es[3, 4, 6], es[3, 4, 5], es[3, 4], es[1, 3, 4], 
  es[5, 6], 0, 0, es[5, 6], es[1, 2] + es[5, 6], 0, 0, es[5, 6], 
  es[1, 2] + es[5, 6], 0, es[3, 4, 6], es[3, 4, 6], es[3, 4, 5], es[3, 4, 5], 
  es[3, 4]}, {es[3, 4, 5], es[6, 7], es[6, 7], es[6, 7], es[3, 4, 5, 7], 
  es[3, 4, 5, 6], es[3, 4, 5], es[4, 5, 6, 7], es[3, 5, 6, 7], 
  es[3, 4, 6, 7], es[3, 4, 5] + es[3, 4, 5, 7], es[3, 4, 5] + es[3, 4, 5, 6], 
  es[3, 4, 5], es[2, 5, 6, 7], es[2, 4, 6, 7], es[2, 4, 5], es[2, 4, 5], 
  es[1, 2, 4, 5], es[2, 3, 6, 7], es[2, 3, 5], es[2, 3, 5], es[1, 2, 3, 5], 
  es[2, 3, 4], es[2, 3, 4], es[1, 2, 3, 4], 0, es[1, 2], es[1, 2]}, 
 {es[6, 7], es[6, 7], es[6, 7], es[6, 7], 0, 0, es[2, 3, 4, 5], 
  es[4, 5, 6, 7], es[3, 5, 6, 7], es[3, 4, 6, 7], es[3, 4, 5], es[3, 4, 5], 
  es[1, 3, 4, 5], es[2, 5, 6, 7], es[2, 4, 6, 7], es[2, 4, 5], es[2, 4, 5], 
  es[1, 2, 4, 5], es[2, 3, 6, 7], es[2, 3, 5], es[2, 3, 5], es[1, 2, 3, 5], 
  es[2, 3, 4], es[2, 3, 4], es[1, 2, 3, 4], 0, 0, 0}, 
 {es[6, 7], es[4, 5, 6, 7], es[3, 5, 6, 7], es[3, 4, 6, 7], es[3, 4, 5], 
  es[3, 4, 5], es[2, 3, 4, 5], es[4, 5, 6, 7], es[3, 5, 6, 7], 
  es[3, 4, 6, 7], es[3, 4, 5], es[3, 4, 5], es[1, 3, 4, 5], 0, 0, 0, 0, 
  es[1, 2], 0, 0, 0, es[1, 2], 0, 0, es[1, 2], es[3, 4, 5], es[3, 4, 5], 
  es[3, 4, 5]}, {0, 0, 0, es[2, 3, 4], es[2, 3, 4], es[2, 3, 4], es[2, 3, 4], 
  0, 0, es[1, 3, 4], es[1, 3, 4], es[1, 3, 4], es[1, 3, 4], es[1, 2], 
  es[1, 2], es[1, 2], es[1, 2], es[1, 2], es[1, 2], es[1, 2], es[1, 2], 
  es[1, 2], es[3, 4], es[3, 4], es[3, 4], es[3, 4], es[3, 4], es[3, 4]}, 
 {0, 0, 0, es[2, 3, 4], es[2, 3, 4], es[2, 3, 4], es[2, 3, 4], 0, 0, 
  es[1, 3, 4], es[1, 3, 4], es[1, 3, 4], es[1, 3, 4], es[1, 2], 
  es[1, 2] + es[6, 7], es[1, 2] + es[5, 7], es[1, 2] + es[5, 6], es[1, 2], 
  es[1, 2] + es[6, 7], es[1, 2] + es[5, 7], es[1, 2] + es[5, 6], es[1, 2], 
  es[3, 4, 7], es[3, 4, 6], es[3, 4], es[3, 4, 5], es[3, 4], es[3, 4]}, 
 {0, 0, 0, 0, es[2, 3, 4, 5], es[2, 3, 4, 5], es[2, 3, 4, 5], 0, 0, 0, 
  es[1, 3, 4, 5], es[1, 3, 4, 5], es[1, 3, 4, 5], es[1, 2], es[1, 2], 
  es[1, 2], es[1, 2], es[1, 2], es[1, 2], es[1, 2], es[1, 2], es[1, 2], 
  es[1, 2], es[1, 2], es[1, 2], es[3, 4, 5], es[3, 4, 5], es[3, 4, 5]}, 
 {es[3, 4, 5], es[2, 4, 5], es[2, 3, 5], es[2, 3, 4], 0, 0, 0, es[1, 4, 5], 
  es[1, 3, 5], es[1, 3, 4], 0, 0, 0, es[1, 2], es[1, 2], es[4, 5], es[4, 5], 
  es[4, 5], es[1, 2], es[3, 5], es[3, 5], es[3, 5], es[3, 4], es[3, 4], 
  es[3, 4], 0, 0, 0}, {es[3, 4, 5], es[2, 4, 5], es[2, 3, 5], es[2, 3, 4], 0, 
  0, 0, es[1, 4, 5], es[1, 3, 5], es[1, 3, 4], 0, 0, 0, es[1, 2] + es[6, 7], 
  es[1, 2] + es[6, 7], es[4, 5, 7], es[4, 5, 6], es[4, 5], 
  es[1, 2] + es[6, 7], es[3, 5, 7], es[3, 5, 6], es[3, 5], es[3, 4, 7], 
  es[3, 4, 6], es[3, 4], es[3, 4, 5], 0, 0}, {es[3, 4, 5, 6], es[2, 4, 5, 6], 
  es[2, 3, 5, 6], es[2, 3, 4, 6], es[2, 3, 4, 5], 0, 0, es[1, 4, 5, 6], 
  es[1, 3, 5, 6], es[1, 3, 4, 6], es[1, 3, 4, 5], 0, 0, es[1, 2], es[1, 2], 
  es[1, 2], es[4, 5, 6], es[4, 5, 6], es[1, 2], es[1, 2], es[3, 5, 6], 
  es[3, 5, 6], es[1, 2], es[3, 4, 6], es[3, 4, 6], es[3, 4, 5], es[3, 4, 5], 
  0}, {0, 0, 0, 0, es[2, 3, 4, 5], es[2, 3, 4, 5], es[2, 3, 4, 5], 0, 0, 0, 
  es[1, 3, 4, 5], es[1, 3, 4, 5], es[1, 3, 4, 5], 0, 0, es[1, 2, 4, 5], 
  es[1, 2, 4, 5], es[1, 2, 4, 5], es[1, 2, 3], es[1, 2, 3], es[1, 2, 3], 
  es[1, 2, 3], es[1, 2, 3], es[1, 2, 3], es[1, 2, 3], es[4, 5], es[4, 5], 
  es[4, 5]}, {es[3, 4], 0, 0, es[3, 4], es[3, 4], es[3, 4], es[3, 4], 0, 0, 
  es[3, 4], es[3, 4], es[3, 4], es[3, 4], 0, es[1, 2, 4], es[1, 2, 4], 
  es[1, 2, 4], es[1, 2, 4], es[1, 2, 3], es[1, 2, 3], es[1, 2, 3], 
  es[1, 2, 3], es[1, 2], es[1, 2], es[1, 2], es[1, 2], es[1, 2], es[1, 2]}, 
 {es[3, 4], es[5, 6], es[5, 6], es[3, 4, 6], es[3, 4, 5], es[3, 4], es[3, 4], 
  es[5, 6], es[5, 6], es[3, 4, 6], es[3, 4, 5], es[3, 4], es[3, 4], es[5, 6], 
  es[1, 2, 4, 6], es[1, 2, 4, 5], es[1, 2, 4], es[1, 2, 4], es[1, 2, 3], 
  es[1, 2, 3], es[5, 6] + es[1, 2, 3], es[5, 6] + es[1, 2, 3], es[1, 2, 3], 
  es[1, 2] + es[4, 6], es[1, 2] + es[4, 6], es[1, 2] + es[4, 5], 
  es[1, 2] + es[4, 5], es[1, 2]}, {es[3, 4, 5], 0, 0, 0, es[3, 4, 5], 
  es[3, 4, 5], es[3, 4, 5], 0, 0, 0, es[3, 4, 5], es[3, 4, 5], es[3, 4, 5], 
  0, 0, es[1, 2, 4, 5], es[1, 2, 4, 5], es[1, 2, 4, 5], es[1, 2, 3], 
  es[1, 2, 3], es[1, 2, 3], es[1, 2, 3], es[1, 2, 3], es[1, 2, 3], 
  es[1, 2, 3], es[1, 2] + es[4, 5], es[1, 2] + es[4, 5], 
  es[1, 2] + es[4, 5]}, {es[3, 4, 5, 6], es[2, 4, 5, 6], es[2, 3, 5, 6], 
  es[2, 3, 4, 6], es[2, 3, 4, 5], 0, 0, es[1, 4, 5, 6], es[1, 3, 5, 6], 
  es[1, 3, 4, 6], es[1, 3, 4, 5], 0, 0, es[1, 2, 5, 6], es[1, 2, 4, 6], 
  es[1, 2, 4, 5], 0, 0, es[1, 2, 3], es[1, 2, 3], es[5, 6], es[5, 6], 
  es[1, 2, 3], es[4, 6], es[4, 6], es[4, 5], es[4, 5], 0}, 
 {0, 0, es[5, 6], es[4, 6], es[4, 5], 0, 0, 0, es[5, 6], es[4, 6], es[4, 5], 
  0, 0, es[5, 6], es[4, 6], es[4, 5], 0, 0, es[1, 2, 3, 6], es[1, 2, 3, 5], 
  es[1, 2, 3], es[1, 2, 3], es[1, 2, 3, 4], es[1, 2, 3], es[1, 2, 3], 
  es[1, 2, 3], es[1, 2, 3], es[1, 2, 3]}, {es[3, 4], es[5, 6], es[5, 6], 
  es[3, 4, 6], es[3, 4, 5], es[3, 4], es[3, 4], es[5, 6], es[5, 6], 
  es[3, 4, 6], es[3, 4, 5], es[3, 4], es[3, 4], es[5, 6], es[1, 2, 4, 6], 
  es[1, 2, 4, 5], es[1, 2, 4], es[1, 2, 4], es[1, 2, 3, 6], es[1, 2, 3, 5], 
  es[1, 2, 3], es[1, 2, 3], es[1, 2, 3, 4], es[1, 2], es[1, 2], es[1, 2], 
  es[1, 2], es[1, 2]}, {es[3, 4, 5], 0, 0, 0, es[3, 4, 5], es[3, 4, 5], 
  es[3, 4, 5], 0, 0, 0, es[3, 4, 5], es[3, 4, 5], es[3, 4, 5], 0, 0, 
  es[1, 2, 4, 5], es[1, 2, 4, 5], es[1, 2, 4, 5], 0, es[1, 2, 3, 5], 
  es[1, 2, 3, 5], es[1, 2, 3, 5], es[1, 2, 3, 4], es[1, 2, 3, 4], 
  es[1, 2, 3, 4], es[1, 2], es[1, 2], es[1, 2]}, 
 {0, 0, es[5, 6], es[4, 6], es[4, 5] + es[2, 3, 4, 5], es[2, 3, 4, 5], 
  es[2, 3, 4, 5], 0, es[5, 6], es[4, 6], es[4, 5] + es[1, 3, 4, 5], 
  es[1, 3, 4, 5], es[1, 3, 4, 5], es[5, 6], es[4, 6], 
  es[4, 5] + es[1, 2, 4, 5], es[1, 2, 4, 5], es[1, 2, 4, 5], es[1, 2, 3, 6], 
  es[1, 2, 3, 5], es[1, 2, 3], es[1, 2, 3], es[1, 2, 3, 4], es[1, 2, 3], 
  es[1, 2, 3], es[4, 5], es[4, 5], es[4, 5]}, 
 {es[3, 4, 5], es[2, 4, 5], es[2, 3] + es[2, 3, 5], es[2, 3] + es[2, 3, 4], 
  es[2, 3], es[2, 3], es[2, 3], es[1, 4, 5], es[1, 3], es[1, 3], es[4, 5], 
  es[4, 5], es[4, 5], es[1, 2], es[1, 2], es[4, 5], es[4, 5], es[4, 5], 0, 
  es[2, 3, 5], es[2, 3, 5], es[2, 3, 5], es[2, 3, 4], es[2, 3, 4], 
  es[2, 3, 4], es[2, 3], es[2, 3], es[2, 3]}, 
 {es[3, 4, 5], es[2, 4, 5], es[2, 3] + es[2, 3, 5], es[2, 3] + es[2, 3, 4], 
  es[2, 3], es[2, 3], es[2, 3], es[1, 4, 5], es[1, 3] + es[6, 7], 
  es[1, 3] + es[6, 7], es[4, 5, 7], es[4, 5, 6], es[4, 5], 
  es[1, 2] + es[6, 7], es[1, 2] + es[6, 7], es[4, 5, 7], es[4, 5, 6], 
  es[4, 5], es[6, 7], es[2, 3, 5, 7], es[2, 3, 5, 6], es[2, 3, 5], 
  es[2, 3, 4, 7], es[2, 3, 4, 6], es[2, 3, 4], es[2, 3, 4, 5], es[2, 3], 
  es[2, 3]}, {es[3, 4, 5], es[2, 4, 5], es[2, 3], es[2, 3], es[4, 5], 
  es[4, 5], es[4, 5], es[1, 4, 5], es[1, 3], es[1, 3], es[4, 5], es[4, 5], 
  es[4, 5], es[1, 2], es[1, 2], es[4, 5], es[4, 5], es[4, 5], 0, 0, 0, 0, 0, 
  0, 0, es[4, 5], es[4, 5], es[4, 5]}, {es[3, 4, 5], es[2, 4, 5], 
  es[2, 3] + es[6, 7], es[2, 3] + es[6, 7], es[4, 5, 7], es[4, 5, 6], 
  es[4, 5], es[1, 4, 5], es[1, 3] + es[6, 7], es[1, 3] + es[6, 7], 
  es[4, 5, 7], es[4, 5, 6], es[4, 5], es[1, 2] + es[6, 7], 
  es[1, 2] + es[6, 7], es[4, 5, 7], es[4, 5, 6], es[4, 5], es[6, 7], 0, 0, 
  es[1, 2, 3, 5], 0, 0, es[1, 2, 3, 4], 0, es[1, 2, 3], es[1, 2, 3]}, 
 {es[3, 4, 5, 6], es[2, 4, 5, 6], es[2, 3] + es[2, 3, 5, 6], 
  es[2, 3] + es[2, 3, 4, 6], es[2, 3] + es[2, 3, 4, 5], es[2, 3], es[2, 3], 
  es[1, 4, 5, 6], es[1, 3], es[1, 3], es[1, 3], es[4, 5, 6], es[4, 5, 6], 
  es[1, 2], es[1, 2], es[1, 2], es[4, 5, 6], es[4, 5, 6], 0, 0, 
  es[2, 3, 5, 6], es[2, 3, 5, 6], 0, es[2, 3, 4, 6], es[2, 3, 4, 6], 
  es[2, 3, 4, 5], es[2, 3, 4, 5], es[2, 3]}, {es[3, 4, 5, 6], es[2, 4, 5, 6], 
  es[2, 3], es[2, 3], es[2, 3], es[4, 5, 6], es[4, 5, 6], es[1, 4, 5, 6], 
  es[1, 3], es[1, 3], es[1, 3], es[4, 5, 6], es[4, 5, 6], es[1, 2], es[1, 2], 
  es[1, 2], es[4, 5, 6], es[4, 5, 6], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  es[1, 2, 3]}, {es[3, 4, 5, 6], es[2, 4, 5, 6], es[2, 3, 5, 6], 
  es[2, 3, 4] + es[2, 3, 4, 6], es[2, 3, 4] + es[2, 3, 4, 5], es[2, 3, 4], 
  es[2, 3, 4], es[1, 4, 5, 6], es[1, 3, 5, 6], es[1, 3, 4], es[1, 3, 4], 
  es[5, 6], es[5, 6], es[1, 2, 5, 6], es[1, 2, 4], es[1, 2, 4], es[5, 6], 
  es[5, 6], es[1, 2, 3], es[1, 2, 3], es[5, 6], es[5, 6], 0, es[2, 3, 4, 6], 
  es[2, 3, 4, 6], es[2, 3, 4, 5], es[2, 3, 4, 5], es[2, 3, 4]}, 
 {es[3, 4, 5, 6], es[2, 4, 5, 6], es[2, 3, 5, 6], es[2, 3, 4], es[2, 3, 4], 
  es[5, 6], es[5, 6], es[1, 4, 5, 6], es[1, 3, 5, 6], es[1, 3, 4], 
  es[1, 3, 4], es[5, 6], es[5, 6], es[1, 2, 5, 6], es[1, 2, 4], es[1, 2, 4], 
  es[5, 6], es[5, 6], es[1, 2, 3], es[1, 2, 3], es[5, 6], es[5, 6], 0, 0, 0, 
  0, 0, es[1, 2, 3, 4]}, {es[3, 4], es[5, 6], es[5, 6], es[3, 4, 6], 
  es[3, 4, 5] + es[2, 3, 4, 5], es[3, 4] + es[2, 3, 4, 5], 
  es[3, 4] + es[2, 3, 4, 5], es[5, 6], es[5, 6], es[3, 4, 6], 
  es[3, 4, 5] + es[1, 3, 4, 5], es[3, 4] + es[1, 3, 4, 5], 
  es[3, 4] + es[1, 3, 4, 5], es[5, 6], es[1, 2, 4, 6], es[1, 2, 4, 5], 
  es[1, 2, 4], es[1, 2, 4], es[1, 2, 3, 6], es[1, 2, 3, 5], es[1, 2, 3], 
  es[1, 2, 3], es[1, 2, 3, 4], es[1, 2], es[1, 2], es[3, 4, 5], es[3, 4, 5], 
  es[3, 4, 5]}, {es[5, 6], es[5, 6], es[5, 6], es[2, 3, 4, 6], 
  es[2, 3, 4, 5], es[2, 3, 4], es[2, 3, 4], es[5, 6], es[5, 6], 
  es[1, 3, 4, 6], es[1, 3, 4, 5], es[1, 3, 4], es[1, 3, 4], es[5, 6], 
  es[1, 2, 4, 6], es[1, 2, 4, 5], es[1, 2, 4], es[1, 2, 4], es[1, 2, 3, 6], 
  es[1, 2, 3, 5], es[1, 2, 3], es[1, 2, 3], es[1, 2, 3, 4], 0, 0, 0, 0, 0}, 
 {es[4, 5], es[4, 5], es[2, 3, 5], es[6, 7] + es[2, 3, 4], 
  es[2, 3] + es[5, 7], es[2, 3] + es[5, 6], es[2, 3], es[4, 5], es[6, 7], 
  es[6, 7], es[4, 5, 7], es[4, 5, 6], es[4, 5], es[6, 7], es[6, 7], 
  es[4, 5, 7], es[4, 5, 6], es[4, 5], es[6, 7], es[2, 3, 5, 7], 
  es[2, 3, 5, 6], es[2, 3, 5], es[2, 3, 4], es[2, 3, 4], 
  es[2, 3, 4] + es[1, 2, 3, 4], es[2, 3, 4], es[2, 3] + es[1, 2, 3, 4], 
  es[2, 3] + es[1, 2, 3, 4]}, {es[4, 5], es[4, 5], es[6, 7], es[6, 7], 
  es[4, 5, 7], es[4, 5, 6], es[4, 5], es[4, 5] + es[4, 5, 6, 7], 
  es[3, 5, 6, 7], es[3, 4, 6, 7], es[4, 5] + es[3, 4, 5, 7], 
  es[4, 5] + es[3, 4, 5, 6], es[4, 5], es[2, 5, 6, 7], es[2, 4, 6, 7], 
  es[4, 5] + es[2, 4, 5, 7], es[4, 5] + es[2, 4, 5, 6], es[4, 5], 
  es[2, 3, 6, 7], es[2, 3, 5], es[2, 3, 5], es[1, 2, 3, 5], es[2, 3, 4], 
  es[2, 3, 4], es[1, 2, 3, 4], es[2, 3], es[1, 2, 3], es[1, 2, 3]}, 
 {es[4, 5, 6], es[4, 5] + es[4, 5, 6], es[3, 5] + es[2, 3, 5, 6], 
  es[3, 4] + es[2, 3, 4], es[2, 3, 4], es[2, 3] + es[5, 6], 
  es[2, 3] + es[5, 6], es[4, 5] + es[4, 5, 6], es[3, 5], es[3, 4] + es[6, 7], 
  es[5, 7], es[5, 6] + es[4, 5, 6], es[4, 5, 6], es[6, 7], es[6, 7], 
  es[4, 5, 7], 2*es[4, 5, 6], es[4, 5] + es[4, 5, 6], es[6, 7], es[3, 5, 7], 
  es[3, 5, 6] + es[2, 3, 5, 6], es[3, 5] + es[2, 3, 5, 6], 
  es[3, 4] + es[2, 3, 4, 7], es[3, 4] + es[2, 3, 4, 6], 
  es[3, 4] + es[2, 3, 4], es[3, 4] + es[2, 3, 4, 5], es[2, 3, 4], 
  es[2, 3] + es[1, 2, 3, 4]}, {es[5, 6, 7], es[5, 6] + es[4, 5, 6, 7], 
  es[5, 6] + es[3, 5, 6, 7], es[3, 4, 6], es[3, 4, 5], es[3, 4], es[2, 3, 4], 
  es[4, 5, 6] + es[4, 5, 6, 7], es[3, 5, 6] + es[3, 5, 6, 7], 
  es[3, 4] + es[3, 4, 6], es[3, 4] + es[3, 4, 5], es[3, 4], es[1, 3, 4], 
  es[2, 5, 6], es[2, 4], es[2, 4], es[5, 6], es[1, 2] + es[5, 6], es[2, 3], 
  es[2, 3], es[5, 6], es[1, 2] + es[5, 6], 0, es[3, 4, 6], es[3, 4, 6], 
  es[3, 4, 5], es[3, 4, 5], es[3, 4]}, {0, 0, 0, es[2, 3, 4], es[2, 3, 4], 
  es[2, 3, 4], es[2, 3, 4], 0, 0, es[6, 7], es[5, 7], es[5, 6], 0, 
  es[5, 6, 7], es[4, 6, 7], es[4, 5, 7], es[4, 5, 6], 0, es[3, 6, 7], 
  es[3, 5, 7], es[3, 5, 6], 0, es[3, 4] + es[2, 3, 4, 7], 
  es[3, 4] + es[2, 3, 4, 6], es[2, 3, 4], es[3, 4] + es[2, 3, 4, 5], 
  es[2, 3, 4], es[2, 3, 4]}, {0, 0, 0, es[6, 7], es[5, 7], es[5, 6], 0, 0, 0, 
  es[6, 7], es[5, 7], es[5, 6], 0, es[5, 6, 7], es[4, 6, 7], es[4, 5, 7], 
  es[4, 5, 6], 0, es[3, 6, 7], es[3, 5, 7], es[3, 5, 6], 0, es[3, 4], 
  es[3, 4], es[1, 2, 3, 4], es[3, 4], es[1, 2, 3, 4], es[1, 2, 3, 4]}, 
 {es[4, 5], es[4, 5], es[2, 3, 5], es[2, 3, 4], es[2, 3], es[2, 3], es[2, 3], 
  es[4, 5], es[1, 3, 5], es[1, 3, 4], es[1, 3], es[1, 3], es[1, 3], es[1, 2], 
  es[1, 2], es[1, 2] + es[4, 5], es[1, 2] + es[4, 5], es[1, 2] + es[4, 5], 
  es[1, 2], es[3, 5], es[3, 5], es[3, 5], es[3, 4], es[3, 4], es[3, 4], 0, 0, 
  0}, {es[4, 5, 6], es[4, 5, 6], es[2, 3, 5, 6], es[2, 3, 4], es[2, 3, 4], 
  es[2, 3] + es[5, 6], es[2, 3] + es[5, 6], es[4, 5, 6], es[1, 3, 5, 6], 
  es[1, 3, 4], es[1, 3, 4], es[1, 3] + es[5, 6], es[1, 3] + es[5, 6], 
  es[1, 2], es[1, 2], es[1, 2], es[1, 2] + es[4, 5, 6], 
  es[1, 2] + es[4, 5, 6], es[1, 2], es[1, 2], es[3, 5, 6], es[3, 5, 6], 
  es[3, 4], es[3, 4], es[3, 4], es[3, 4], es[3, 4], es[1, 2, 3, 4]}, 
 {es[4, 5], es[4, 5], es[2, 3, 5], es[2, 3, 4], es[2, 3], es[2, 3], es[2, 3], 
  es[4, 5], es[1, 3, 5], es[1, 3, 4], es[1, 3], es[1, 3], es[1, 3], 
  es[1, 2] + es[6, 7], es[1, 2] + es[6, 7], es[1, 2] + es[4, 5, 7], 
  es[1, 2] + es[4, 5, 6], es[1, 2] + es[4, 5], es[1, 2] + es[6, 7], 
  es[3, 5, 7], es[3, 5, 6], es[3, 5], es[3, 4, 7], es[3, 4, 6], es[3, 4], 
  es[3, 4, 5], 0, 0}, {es[4, 5, 6], es[4, 5, 6], es[2, 3, 5, 6], es[2, 3, 4], 
  es[2, 3, 4], es[2, 3] + es[5, 6], es[2, 3] + es[5, 6], es[4, 5, 6], 
  es[1, 3, 5, 6], es[1, 3, 4], es[1, 3, 4], es[1, 3] + es[5, 6], 
  es[1, 3] + es[5, 6], es[1, 2], es[1, 2] + es[6, 7], es[1, 2] + es[5, 7], 
  es[1, 2] + es[5, 6] + es[4, 5, 6], es[1, 2] + es[4, 5, 6], 
  es[1, 2] + es[6, 7], es[1, 2] + es[5, 7], es[5, 6] + es[3, 5, 6], 
  es[3, 5, 6], es[3, 4, 7], es[3, 4, 6], es[3, 4], es[3, 4, 5], es[3, 4], 
  es[1, 2, 3, 4]}, {es[4, 5, 6], es[4, 5, 6], es[2, 3, 5, 6], es[2, 3, 4, 6], 
  es[2, 3, 4, 5], es[2, 3], es[2, 3], es[4, 5, 6], es[1, 3, 5, 6], 
  es[1, 3, 4, 6], es[1, 3, 4, 5], es[1, 3], es[1, 3], es[1, 2], es[1, 2], 
  es[1, 2], es[1, 2] + es[4, 5, 6], es[1, 2] + es[4, 5, 6], es[1, 2], 
  es[1, 2], es[3, 5, 6], es[3, 5, 6], es[1, 2], es[3, 4, 6], es[3, 4, 6], 
  es[3, 4, 5], es[3, 4, 5], 0}, {es[3, 4, 5], es[2, 4, 5], es[2, 3, 5], 
  es[2, 3, 4], 0, 0, 0, es[6, 7], es[6, 7], es[6, 7], es[3, 4, 5, 7], 
  es[3, 4, 5, 6], es[3, 4, 5], es[5, 6, 7], es[4, 6, 7], 
  es[4, 5] + es[2, 4, 5, 7], es[4, 5] + es[2, 4, 5, 6], es[2, 4, 5], 
  es[3, 6, 7], es[3, 5] + es[2, 3, 5, 7], es[3, 5] + es[2, 3, 5, 6], 
  es[2, 3, 5], es[3, 4] + es[2, 3, 4, 7], es[3, 4] + es[2, 3, 4, 6], 
  es[2, 3, 4], es[2, 3, 4, 5], 0, 0}, {es[3, 4, 5], es[6, 7], es[6, 7], 
  es[6, 7], es[3, 4, 5, 7], es[3, 4, 5, 6], es[3, 4, 5], es[6, 7], es[6, 7], 
  es[6, 7], es[3, 4, 5, 7], es[3, 4, 5, 6], es[3, 4, 5], es[5, 6, 7], 
  es[4, 6, 7], es[4, 5], es[4, 5], es[1, 2, 4, 5], es[3, 6, 7], es[3, 5], 
  es[3, 5], es[1, 2, 3, 5], es[3, 4], es[3, 4], es[1, 2, 3, 4], 0, es[1, 2], 
  es[1, 2]}, {es[6, 7], es[6, 7], es[6, 7], es[6, 7], 0, 0, es[2, 3, 4, 5], 
  es[6, 7], es[6, 7], es[6, 7], 0, 0, es[1, 3, 4, 5], es[5, 6, 7], 
  es[4, 6, 7], es[4, 5], es[4, 5], es[1, 2, 4, 5], es[3, 6, 7], es[3, 5], 
  es[3, 5], es[1, 2, 3, 5], es[3, 4], es[3, 4], es[1, 2, 3, 4], 0, 0, 0}, 
 {0, es[4, 5], es[3, 5], es[3, 4] + es[2, 3, 4], es[2, 3, 4], es[2, 3, 4], 
  es[2, 3, 4], es[4, 5], es[3, 5], es[3, 4] + es[1, 3, 4], es[1, 3, 4], 
  es[1, 3, 4], es[1, 3, 4], es[1, 2, 5], es[6, 7] + es[1, 2, 4], 
  es[1, 2] + es[5, 7], es[1, 2] + es[5, 6], es[1, 2], es[6, 7] + es[1, 2, 3], 
  es[1, 2] + es[5, 7], es[1, 2] + es[5, 6], es[1, 2], es[3, 4, 7], 
  es[3, 4, 6], es[3, 4], es[3, 4, 5], es[3, 4], es[3, 4]}, 
 {0, es[4, 5], es[3, 5], es[3, 4], es[2, 3, 4, 5], es[2, 3, 4, 5], 
  es[2, 3, 4, 5], es[4, 5], es[3, 5], es[3, 4], es[1, 3, 4, 5], 
  es[1, 3, 4, 5], es[1, 3, 4, 5], es[1, 2, 5], es[1, 2, 4], es[1, 2], 
  es[1, 2], es[1, 2], es[1, 2, 3], es[1, 2], es[1, 2], es[1, 2], es[1, 2], 
  es[1, 2], es[1, 2], es[3, 4, 5], es[3, 4, 5], es[3, 4, 5]}, 
 {0, es[4, 5, 6], es[3, 5, 6], es[3, 4, 6], es[3, 4, 5] + es[2, 3, 4, 5], 
  es[2, 3, 4, 5], es[2, 3, 4, 5], es[4, 5, 6], es[3, 5, 6], es[3, 4, 6], 
  es[3, 4, 5] + es[1, 3, 4, 5], es[1, 3, 4, 5], es[1, 3, 4, 5], 
  es[1, 2, 5, 6], es[1, 2, 4, 6], es[1, 2, 4, 5], es[1, 2], es[1, 2], 
  es[1, 2, 3], es[1, 2, 3], es[1, 2] + es[5, 6], es[1, 2] + es[5, 6], 
  es[1, 2, 3], es[1, 2] + es[4, 6], es[1, 2] + es[4, 6], 
  es[4, 5] + es[3, 4, 5], es[4, 5] + es[3, 4, 5], es[3, 4, 5]}, 
 {es[4, 5, 6], es[4, 5, 6], es[2, 3, 5, 6], es[2, 3, 4, 6], es[2, 3, 4, 5], 
  es[2, 3], es[2, 3], es[4, 5, 6], es[1, 3, 5, 6], es[1, 3, 4, 6], 
  es[1, 3, 4, 5], es[1, 3], es[1, 3], es[1, 2, 5, 6], es[1, 2, 4, 6], 
  es[1, 2, 4, 5], es[1, 2], es[1, 2], es[1, 2, 3], es[1, 2, 3], es[5, 6], 
  es[5, 6], es[1, 2, 3], es[4, 6], es[4, 6], es[4, 5], es[4, 5], 0}, 
 {es[3, 4], es[5, 6], es[5, 6], es[3, 4, 6], es[3, 4, 5], es[3, 4], es[3, 4], 
  es[4, 5, 6], es[3, 5, 6], es[3, 4] + es[3, 4, 6], es[3, 4] + es[3, 4, 5], 
  es[3, 4], es[3, 4], es[2, 5, 6], es[2, 4] + es[1, 2, 4, 6], 
  es[2, 4] + es[1, 2, 4, 5], es[1, 2, 4], es[1, 2, 4], 
  es[2, 3] + es[1, 2, 3], es[2, 3] + es[1, 2, 3], es[5, 6] + es[1, 2, 3], 
  es[5, 6] + es[1, 2, 3], es[1, 2, 3], es[1, 2] + es[4, 6], 
  es[1, 2] + es[4, 6], es[1, 2] + es[4, 5], es[1, 2] + es[4, 5], es[1, 2]}, 
 {es[3, 4], 0, 0, es[3, 4], es[3, 4], es[3, 4], es[3, 4], 0, 0, es[3, 4], 
  es[3, 4], es[3, 4], es[3, 4], 0, es[6, 7], es[5, 7], es[5, 6], 0, es[6, 7], 
  es[5, 7], es[5, 6], 0, es[3, 4, 7], es[3, 4, 6], es[3, 4], es[3, 4, 5], 
  es[3, 4], es[3, 4]}, {es[3, 4], es[4, 5, 6], es[3, 5, 6], 
  es[3, 4] + es[3, 4, 6], es[3, 4] + es[3, 4, 5], es[3, 4], es[3, 4], 
  es[4, 5, 6], es[3, 5, 6], es[3, 4] + es[3, 4, 6], es[3, 4] + es[3, 4, 5], 
  es[3, 4], es[3, 4], es[1, 2, 5, 6], es[1, 2, 4], es[1, 2, 4], 
  es[1, 2] + es[5, 6], es[1, 2] + es[5, 6], es[1, 2, 3], es[1, 2, 3], 
  es[1, 2] + es[5, 6], es[1, 2] + es[5, 6], es[1, 2], es[1, 2] + es[3, 4, 6], 
  es[1, 2] + es[3, 4, 6], es[1, 2] + es[3, 4, 5], es[1, 2] + es[3, 4, 5], 
  es[1, 2] + es[3, 4]}, {es[5, 6], es[4, 5, 6], es[3, 5, 6], es[3, 4], 
  es[3, 4], es[5, 6], es[5, 6], es[4, 5, 6], es[3, 5, 6], es[3, 4], es[3, 4], 
  es[5, 6], es[5, 6], es[1, 2, 5, 6], es[1, 2, 4], es[1, 2, 4], 
  es[1, 2] + es[5, 6], es[1, 2] + es[5, 6], es[1, 2, 3], es[1, 2, 3], 
  es[1, 2] + es[5, 6], es[1, 2] + es[5, 6], es[1, 2], es[1, 2], es[1, 2], 
  es[1, 2], es[1, 2], es[1, 2] + es[1, 2, 3, 4]}, 
 {es[5, 6, 7], es[4, 5, 6, 7], es[3, 5, 6, 7], es[3, 4], es[3, 4], es[3, 4], 
  es[2, 3, 4], es[4, 5, 6, 7], es[3, 5, 6, 7], es[3, 4], es[3, 4], es[3, 4], 
  es[1, 3, 4], 0, es[1, 2, 4], es[1, 2, 4], es[1, 2, 4], 
  es[1, 2] + es[1, 2, 4], es[1, 2, 3], es[1, 2, 3], es[1, 2, 3], 
  es[1, 2] + es[1, 2, 3], es[1, 2], es[1, 2], es[1, 2], es[1, 2], es[1, 2], 
  es[1, 2]}, {es[5, 6, 7], es[5, 6] + es[4, 5, 6, 7], 
  es[5, 6] + es[3, 5, 6, 7], es[3, 4, 6], es[3, 4, 5], es[3, 4], es[2, 3, 4], 
  es[5, 6] + es[4, 5, 6, 7], es[5, 6] + es[3, 5, 6, 7], es[3, 4, 6], 
  es[3, 4, 5], es[3, 4], es[1, 3, 4], es[5, 6], es[1, 2, 4, 6], 
  es[1, 2, 4, 5], es[1, 2, 4], es[1, 2] + es[1, 2, 4], es[1, 2, 3], 
  es[1, 2, 3], es[5, 6] + es[1, 2, 3], es[1, 2] + es[5, 6] + es[1, 2, 3], 
  es[1, 2, 3], es[1, 2] + es[4, 6], es[1, 2] + es[4, 6], es[1, 2] + es[4, 5], 
  es[1, 2] + es[4, 5], es[1, 2]}, {es[6, 7], es[4, 5, 6, 7], es[3, 5, 6, 7], 
  es[3, 4, 6, 7], es[3, 4, 5], es[3, 4, 5], es[2, 3, 4, 5], es[4, 5, 6, 7], 
  es[3, 5, 6, 7], es[3, 4, 6, 7], es[3, 4, 5], es[3, 4, 5], es[1, 3, 4, 5], 
  0, 0, es[1, 2, 4, 5], es[1, 2, 4, 5], es[1, 2] + es[1, 2, 4, 5], 
  es[1, 2, 3], es[1, 2, 3], es[1, 2, 3], es[1, 2] + es[1, 2, 3], es[1, 2, 3], 
  es[1, 2, 3], es[1, 2] + es[1, 2, 3], es[1, 2] + es[4, 5], 
  es[1, 2] + es[4, 5], es[1, 2] + es[4, 5]}, 
 {es[3, 4, 5, 6], es[4, 5] + es[2, 4, 5, 6], es[3, 5] + es[2, 3, 5, 6], 
  es[3, 4] + es[2, 3, 4, 6], es[2, 3, 4, 5], 0, 0, es[4, 5] + es[1, 4, 5, 6], 
  es[3, 5] + es[1, 3, 5, 6], es[3, 4] + es[1, 3, 4, 6], es[1, 3, 4, 5], 0, 0, 
  es[1, 2, 5], es[1, 2, 4], es[1, 2], es[4, 5, 6], es[4, 5, 6], es[1, 2, 3], 
  es[1, 2], es[3, 5, 6], es[3, 5, 6], es[1, 2], es[3, 4, 6], es[3, 4, 6], 
  es[3, 4, 5], es[3, 4, 5], 0}, {0, 0, es[5, 6], es[4, 6], es[4, 5], 0, 0, 
  es[4, 5, 6], es[3, 5, 6], es[3, 4, 6], es[3, 4, 5], 0, 0, es[2, 5, 6], 
  es[2, 4, 6], es[2, 4, 5], 0, 0, es[2, 3] + es[1, 2, 3, 6], 
  es[2, 3] + es[1, 2, 3, 5], es[1, 2, 3], es[1, 2, 3], 
  es[2, 3] + es[1, 2, 3, 4], es[1, 2, 3], es[1, 2, 3], es[1, 2, 3], 
  es[1, 2, 3], es[1, 2, 3]}, {es[3, 4], es[5, 6], es[5, 6], es[3, 4, 6], 
  es[3, 4, 5], es[3, 4], es[3, 4], es[4, 5, 6], es[3, 5, 6], 
  es[3, 4] + es[3, 4, 6], es[3, 4] + es[3, 4, 5], es[3, 4], es[3, 4], 
  es[2, 5, 6], es[2, 4] + es[1, 2, 4, 6], es[2, 4] + es[1, 2, 4, 5], 
  es[1, 2, 4], es[1, 2, 4], es[2, 3] + es[1, 2, 3, 6], 
  es[2, 3] + es[1, 2, 3, 5], es[1, 2, 3], es[1, 2, 3], es[1, 2, 3, 4], 
  es[1, 2], es[1, 2], es[1, 2], es[1, 2], es[1, 2]}, 
 {es[5, 6, 7], es[5, 6] + es[4, 5, 6, 7], es[5, 6] + es[3, 5, 6, 7], 
  es[3, 4, 6], es[3, 4, 5], es[3, 4], es[2, 3, 4], es[5, 6] + es[4, 5, 6, 7], 
  es[5, 6] + es[3, 5, 6, 7], es[3, 4, 6], es[3, 4, 5], es[3, 4], es[1, 3, 4], 
  es[5, 6], es[1, 2, 4, 6], es[1, 2, 4, 5], es[1, 2, 4], 
  es[1, 2] + es[1, 2, 4], es[1, 2, 3, 6], es[1, 2, 3, 5], es[1, 2, 3], 
  es[1, 2] + es[1, 2, 3], es[1, 2, 3, 4], es[1, 2], es[1, 2], es[1, 2], 
  es[1, 2], es[1, 2]}, {es[6, 7], es[4, 5, 6, 7], es[3, 5, 6, 7], 
  es[3, 4, 6, 7], es[3, 4, 5], es[3, 4, 5], es[2, 3, 4, 5], es[4, 5, 6, 7], 
  es[3, 5, 6, 7], es[3, 4, 6, 7], es[3, 4, 5], es[3, 4, 5], es[1, 3, 4, 5], 
  0, 0, es[1, 2, 4, 5], es[1, 2, 4, 5], es[1, 2] + es[1, 2, 4, 5], 0, 
  es[1, 2, 3, 5], es[1, 2, 3, 5], es[1, 2] + es[1, 2, 3, 5], es[1, 2, 3, 4], 
  es[1, 2, 3, 4], es[1, 2] + es[1, 2, 3, 4], es[1, 2], es[1, 2], es[1, 2]}, 
 {0, 0, es[2, 3], es[2, 3] + es[6, 7], es[2, 3] + es[5, 7], 
  es[2, 3] + es[5, 6], es[2, 3], 0, es[5, 6, 7], es[4, 6, 7], es[4, 5, 7], 
  es[4, 5, 6], 0, es[5, 6, 7], es[4, 6, 7], es[4, 5, 7], es[4, 5, 6], 0, 
  es[2, 3, 6, 7], es[2, 3, 5, 7], es[2, 3, 5, 6], es[2, 3], es[2, 3, 4], 
  es[2, 3, 4], es[2, 3] + es[1, 2, 3, 4], es[2, 3, 4], 
  es[2, 3] + es[1, 2, 3, 4], es[2, 3] + es[1, 2, 3, 4]}, 
 {0, 0, es[5, 6], es[4, 6], es[4, 5] + es[2, 3, 4, 5], es[2, 3, 4, 5], 
  es[2, 3, 4, 5], es[4, 5, 6], es[3, 5, 6], es[3, 4, 6], 
  es[3, 4, 5] + es[1, 3, 4, 5], es[1, 3, 4, 5], es[1, 3, 4, 5], es[2, 5, 6], 
  es[2, 4, 6], es[2, 4, 5] + es[1, 2, 4, 5], es[1, 2, 4, 5], es[1, 2, 4, 5], 
  es[2, 3] + es[1, 2, 3, 6], es[2, 3] + es[1, 2, 3, 5], es[1, 2, 3], 
  es[1, 2, 3], es[2, 3] + es[1, 2, 3, 4], es[1, 2, 3], es[1, 2, 3], es[4, 5], 
  es[4, 5], es[4, 5]}, {es[3, 4], es[2, 4], es[2, 3] + es[5, 6], es[4, 6], 
  es[4, 5], 0, 0, es[5, 6], es[5, 6], es[3, 4, 6], es[3, 4, 5], es[3, 4], 
  es[3, 4], es[5, 6], es[2, 4, 6], es[2, 4, 5], es[2, 4], es[2, 4], es[2, 3], 
  es[2, 3], es[2, 3] + es[5, 6], es[2, 3] + es[5, 6], es[2, 3], es[4, 6], 
  es[4, 6], es[4, 5], es[4, 5], 0}, {es[3, 4], es[2, 4], 
  es[2, 3] + es[5, 6, 7], es[4, 6, 7], es[4, 5, 7], es[4, 5, 6], 0, 
  es[5, 6, 7], es[5, 6, 7], es[3, 4, 6, 7], es[3, 4, 5, 7], es[3, 4, 5, 6], 
  es[3, 4], es[5, 6, 7], es[2, 4, 6, 7], es[2, 4, 5, 7], es[2, 4, 5, 6], 
  es[2, 4], es[2, 3], es[2, 3], es[2, 3], es[2, 3] + es[1, 2, 3], es[2, 3], 
  es[2, 3], es[1, 2, 3], es[2, 3], es[1, 2, 3], es[1, 2, 3]}, 
 {es[3, 4], es[2, 4], es[2, 3] + es[5, 6, 7], es[4, 6, 7], es[4, 5, 7], 
  es[4, 5, 6], 0, es[5, 6, 7], es[5, 6] + es[5, 6, 7], 
  es[4, 6] + es[3, 4, 6, 7], es[4, 5] + es[3, 4, 5, 7], es[3, 4, 5, 6], 
  es[3, 4], es[5, 6] + es[5, 6, 7], es[4, 6] + es[2, 4, 6, 7], 
  es[4, 5] + es[2, 4, 5, 7], es[2, 4, 5, 6], es[2, 4], es[2, 3, 6], 
  es[2, 3, 5], es[2, 3], es[2, 3] + es[1, 2, 3], es[2, 3, 4], es[2, 3], 
  es[1, 2, 3], es[2, 3], es[1, 2, 3], es[1, 2, 3]}, 
 {es[3, 4, 5], es[2, 4, 5], es[2, 3], es[2, 3], es[4, 5], es[4, 5], es[4, 5], 
  0, 0, 0, es[3, 4, 5], es[3, 4, 5], es[3, 4, 5], 0, 0, es[2, 4, 5], 
  es[2, 4, 5], es[2, 4, 5], es[2, 3], es[2, 3], es[2, 3], es[2, 3], es[2, 3], 
  es[2, 3], es[2, 3], es[4, 5], es[4, 5], es[4, 5]}, 
 {es[3, 4, 5], es[2, 4, 5], es[2, 3] + es[6, 7], es[2, 3] + es[6, 7], 
  es[4, 5, 7], es[4, 5, 6], es[4, 5], es[6, 7], es[6, 7], es[6, 7], 
  es[3, 4, 5, 7], es[3, 4, 5, 6], es[3, 4, 5], es[6, 7], es[6, 7], 
  es[2, 4, 5, 7], es[2, 4, 5, 6], es[2, 4, 5], es[2, 3] + es[6, 7], es[2, 3], 
  es[2, 3], es[2, 3] + es[1, 2, 3, 5], es[2, 3], es[2, 3], 
  es[2, 3] + es[1, 2, 3, 4], es[2, 3], es[1, 2, 3], es[1, 2, 3]}, 
 {es[3, 4, 5], es[2, 4, 5], es[2, 3] + es[2, 3, 5], es[2, 3] + es[2, 3, 4], 
  es[2, 3], es[2, 3], es[2, 3], es[6, 7], es[5, 6, 7], es[4, 6, 7], 
  es[4, 5] + es[3, 4, 5, 7], es[4, 5] + es[3, 4, 5, 6], es[3, 4, 5], 
  es[5, 6, 7], es[4, 6, 7], es[4, 5] + es[2, 4, 5, 7], 
  es[4, 5] + es[2, 4, 5, 6], es[2, 4, 5], es[2, 3, 6, 7], 
  es[2, 3, 5] + es[2, 3, 5, 7], es[2, 3, 5] + es[2, 3, 5, 6], 
  es[2, 3] + es[2, 3, 5], es[2, 3, 4] + es[2, 3, 4, 7], 
  es[2, 3, 4] + es[2, 3, 4, 6], es[2, 3] + es[2, 3, 4], 
  es[2, 3] + es[2, 3, 4, 5], es[2, 3], es[2, 3]}, 
 {es[3, 4, 5], es[2, 4, 5], es[2, 3], es[2, 3], es[4, 5], es[4, 5], es[4, 5], 
  0, es[5, 6], es[4, 6], es[4, 5] + es[3, 4, 5], es[3, 4, 5], es[3, 4, 5], 
  es[5, 6], es[4, 6], es[4, 5] + es[2, 4, 5], es[2, 4, 5], es[2, 4, 5], 
  es[2, 3, 6], es[2, 3, 5], es[2, 3], es[2, 3], es[2, 3, 4], es[2, 3], 
  es[2, 3], es[4, 5], es[4, 5], es[4, 5]}, {2*es[3, 4, 5], 2*es[2, 4, 5], 
  es[2, 3] + es[6, 7] + es[2, 3, 5], es[2, 3] + es[6, 7] + es[2, 3, 4], 
  es[4, 5, 7], es[4, 5, 6], es[4, 5], es[6, 7] + es[1, 4, 5], 
  es[1, 3] + es[6, 7], es[1, 3] + es[6, 7], es[4, 5] + es[3, 4, 5, 7], 
  es[4, 5] + es[3, 4, 5, 6], es[4, 5] + es[3, 4, 5], es[1, 2] + es[6, 7], 
  es[1, 2] + es[6, 7], es[4, 5] + es[2, 4, 5, 7], es[4, 5] + es[2, 4, 5, 6], 
  es[4, 5] + es[2, 4, 5], es[6, 7], es[2, 3, 5], es[2, 3, 5], 
  es[2, 3, 5] + es[1, 2, 3, 5], es[2, 3, 4], es[2, 3, 4], 
  es[2, 3, 4] + es[1, 2, 3, 4], es[2, 3], es[1, 2, 3], es[1, 2, 3]}, 
 {es[3, 4, 5], es[2, 4, 5], 2*es[2, 3] + es[6, 7], 2*es[2, 3] + es[6, 7], 
  es[2, 3] + es[4, 5, 7], es[2, 3] + es[4, 5, 6], es[2, 3] + es[4, 5], 
  es[1, 4, 5], es[1, 3] + es[5, 6, 7], es[1, 3] + es[4, 6, 7], 
  es[4, 5] + es[4, 5, 7], es[4, 5] + es[4, 5, 6], es[4, 5], 
  es[1, 2] + es[5, 6, 7], es[1, 2] + es[4, 6, 7], es[4, 5] + es[4, 5, 7], 
  es[4, 5] + es[4, 5, 6], es[4, 5], es[2, 3, 6, 7], es[2, 3, 5], es[2, 3, 5], 
  es[2, 3] + es[1, 2, 3, 5], es[2, 3, 4], es[2, 3, 4], 
  es[2, 3] + es[1, 2, 3, 4], es[2, 3], es[2, 3] + es[1, 2, 3], 
  es[2, 3] + es[1, 2, 3]}, {es[3, 4, 5], es[2, 4, 5], es[2, 3] + es[6, 7], 
  es[2, 3] + es[6, 7], es[4, 5, 7], es[4, 5, 6], es[4, 5], es[6, 7], 
  es[5, 6, 7], es[4, 6, 7], es[4, 5] + es[3, 4, 5, 7], 
  es[4, 5] + es[3, 4, 5, 6], es[3, 4, 5], es[5, 6, 7], es[4, 6, 7], 
  es[4, 5] + es[2, 4, 5, 7], es[4, 5] + es[2, 4, 5, 6], es[2, 4, 5], 
  es[2, 3, 6, 7], es[2, 3, 5], es[2, 3, 5], es[2, 3] + es[1, 2, 3, 5], 
  es[2, 3, 4], es[2, 3, 4], es[2, 3] + es[1, 2, 3, 4], es[2, 3], es[1, 2, 3], 
  es[1, 2, 3]}, {es[3, 4, 5], es[2, 4, 5], es[2, 3] + es[6, 7], 
  es[2, 3] + es[6, 7], es[4, 5, 7], es[4, 5, 6], es[4, 5], es[4, 5, 6, 7], 
  es[5, 6] + es[3, 5, 6, 7], es[4, 6] + es[3, 4, 6, 7], 
  es[4, 5] + es[3, 4, 5] + es[3, 4, 5, 7], es[3, 4, 5] + es[3, 4, 5, 6], 
  es[3, 4, 5], es[5, 6] + es[2, 5, 6, 7], es[4, 6] + es[2, 4, 6, 7], 
  es[4, 5] + es[2, 4, 5] + es[2, 4, 5, 7], es[2, 4, 5] + es[2, 4, 5, 6], 
  es[2, 4, 5], es[2, 3, 6] + es[2, 3, 6, 7], 2*es[2, 3, 5], 
  es[2, 3] + es[2, 3, 5], es[2, 3] + es[1, 2, 3, 5], 2*es[2, 3, 4], 
  es[2, 3] + es[2, 3, 4], es[2, 3] + es[1, 2, 3, 4], es[2, 3], es[1, 2, 3], 
  es[1, 2, 3]}, {es[3, 4, 5], es[6, 7], es[6, 7] + es[5, 6, 7], 
  es[6, 7] + es[4, 6, 7], es[4, 5, 7] + es[3, 4, 5, 7], 
  es[4, 5, 6] + es[3, 4, 5, 6], es[3, 4, 5], es[6, 7] + es[4, 5, 6, 7], 
  es[5, 6, 7] + es[3, 5, 6, 7], es[4, 6, 7] + es[3, 4, 6, 7], 
  es[4, 5] + 2*es[3, 4, 5, 7], es[4, 5] + 2*es[3, 4, 5, 6], es[3, 4, 5], 
  es[5, 6, 7] + es[2, 5, 6, 7], es[4, 6, 7] + es[2, 4, 6, 7], 
  es[4, 5] + es[2, 4, 5, 7], es[4, 5] + es[2, 4, 5, 6], es[1, 2, 4, 5], 
  es[2, 3, 6, 7], es[2, 3, 5], es[2, 3, 5], es[1, 2, 3] + es[1, 2, 3, 5], 
  es[2, 3, 4], es[2, 3, 4], es[1, 2, 3] + es[1, 2, 3, 4], es[2, 3], 
  es[1, 2] + es[1, 2, 3], es[1, 2] + es[1, 2, 3]}, 
 {es[6, 7], es[6, 7], es[2, 3] + es[6, 7], es[2, 3] + es[6, 7], es[2, 3], 
  es[2, 3], es[2, 3] + es[2, 3, 4, 5], es[6, 7], es[5, 6, 7], es[4, 6, 7], 
  es[4, 5], es[4, 5], es[1, 3, 4, 5], es[5, 6, 7], es[4, 6, 7], es[4, 5], 
  es[4, 5], es[1, 2, 4, 5], es[2, 3, 6, 7], es[2, 3, 5], es[2, 3, 5], 
  es[2, 3] + es[1, 2, 3, 5], es[2, 3, 4], es[2, 3, 4], 
  es[2, 3] + es[1, 2, 3, 4], es[2, 3], es[2, 3], es[2, 3]}, 
 {es[3, 4, 5], es[2, 4, 5], es[2, 3], es[2, 3], es[4, 5], es[4, 5], es[4, 5], 
  es[6, 7], es[5, 6, 7], es[4, 6, 7], es[4, 5] + es[3, 4, 5, 7], 
  es[4, 5] + es[3, 4, 5, 6], es[3, 4, 5], es[5, 6, 7], es[4, 6, 7], 
  es[4, 5] + es[2, 4, 5, 7], es[4, 5] + es[2, 4, 5, 6], es[2, 4, 5], 
  es[2, 3, 6, 7], es[2, 3, 5, 7], es[2, 3, 5, 6], es[2, 3], es[2, 3, 4, 7], 
  es[2, 3, 4, 6], es[2, 3], es[4, 5] + es[2, 3, 4, 5], es[4, 5], es[4, 5]}, 
 {es[3, 4, 5], es[2, 4, 5], es[2, 3] + es[6, 7], es[2, 3] + es[6, 7], 
  es[4, 5, 7], es[4, 5, 6], es[4, 5], es[6, 7], es[6, 7] + es[5, 6, 7], 
  es[6, 7] + es[4, 6, 7], es[4, 5, 7] + es[3, 4, 5, 7], 
  es[4, 5, 6] + es[3, 4, 5, 6], es[3, 4, 5], es[6, 7] + es[5, 6, 7], 
  es[6, 7] + es[4, 6, 7], es[4, 5, 7] + es[2, 4, 5, 7], 
  es[4, 5, 6] + es[2, 4, 5, 6], es[2, 4, 5], es[6, 7] + es[2, 3, 6, 7], 
  es[2, 3, 5, 7], es[2, 3, 5, 6], es[2, 3] + es[1, 2, 3, 5], es[2, 3, 4, 7], 
  es[2, 3, 4, 6], es[2, 3] + es[1, 2, 3, 4], es[2, 3, 4, 5], es[1, 2, 3], 
  es[1, 2, 3]}, {es[3, 4, 5], es[6, 7], es[5, 6, 7], es[4, 6, 7], 
  es[4, 5] + es[3, 4, 5, 7], es[4, 5] + es[3, 4, 5, 6], es[3, 4, 5], 
  es[6, 7], es[5, 6, 7], es[4, 6, 7], es[4, 5] + es[3, 4, 5, 7], 
  es[4, 5] + es[3, 4, 5, 6], es[3, 4, 5], es[5, 6, 7], es[4, 6, 7], es[4, 5], 
  es[4, 5], es[1, 2, 4, 5], 0, 0, 0, es[1, 2, 3], 0, 0, es[1, 2, 3], 
  es[4, 5], es[1, 2] + es[4, 5], es[1, 2] + es[4, 5]}, 
 {es[6, 7], es[6, 7], es[5, 6, 7], es[4, 6, 7], es[4, 5], es[4, 5], 
  es[2, 3, 4, 5], es[6, 7], es[5, 6, 7], es[4, 6, 7], es[4, 5], es[4, 5], 
  es[1, 3, 4, 5], es[5, 6, 7], es[4, 6, 7], es[4, 5], es[4, 5], 
  es[1, 2, 4, 5], 0, 0, 0, es[1, 2, 3], 0, 0, es[1, 2, 3], es[4, 5], 
  es[4, 5], es[4, 5]}, {es[3, 4, 5, 6], es[2, 4, 5, 6], es[2, 3], es[2, 3], 
  es[2, 3], es[4, 5, 6], es[4, 5, 6], 0, 0, 0, 0, es[3, 4, 5, 6], 
  es[3, 4, 5, 6], 0, 0, 0, es[2, 4, 5, 6], es[2, 4, 5, 6], es[2, 3], 
  es[2, 3], es[2, 3], es[2, 3], es[2, 3], es[2, 3], es[2, 3], es[2, 3], 
  es[2, 3], es[1, 2, 3]}, {es[3, 4, 5, 6], es[2, 4, 5, 6], es[2, 3], 
  es[2, 3], es[2, 3], es[4, 5, 6], es[4, 5, 6], 0, es[5, 6], es[4, 6], 
  es[4, 5], es[3, 4, 5, 6], es[3, 4, 5, 6], es[5, 6], es[4, 6], es[4, 5], 
  es[2, 4, 5, 6], es[2, 4, 5, 6], es[2, 3, 6], es[2, 3, 5], es[2, 3], 
  es[2, 3], es[2, 3, 4], es[2, 3], es[2, 3], es[2, 3], es[2, 3], 
  es[1, 2, 3]}, {es[3, 4, 5, 6], es[2, 4, 5, 6], es[2, 3], es[2, 3], 
  es[2, 3], es[4, 5, 6], es[4, 5, 6], 0, es[5, 6, 7], es[4, 6, 7], 
  es[4, 5, 7], es[4, 5, 6] + es[3, 4, 5, 6], es[3, 4, 5, 6], es[5, 6, 7], 
  es[4, 6, 7], es[4, 5, 7], es[4, 5, 6] + es[2, 4, 5, 6], es[2, 4, 5, 6], 
  es[2, 3, 6, 7], es[2, 3, 5, 7], es[2, 3, 5, 6], es[2, 3], es[2, 3, 4, 7], 
  es[2, 3, 4, 6], es[2, 3], es[2, 3, 4, 5], es[2, 3], es[1, 2, 3]}, 
 {es[4, 5, 6], es[4, 5, 6], es[2, 3, 5, 6], es[2, 3, 4] + es[2, 3, 4, 6], 
  es[2, 3, 4] + es[2, 3, 4, 5], es[2, 3] + es[2, 3, 4], 
  es[2, 3] + es[2, 3, 4], es[4, 5, 6], es[1, 3, 5, 6], es[1, 3, 4], 
  es[1, 3, 4], es[1, 3] + es[5, 6], es[1, 3] + es[5, 6], es[1, 2, 5, 6], 
  es[1, 2, 4], es[1, 2, 4], es[1, 2] + es[5, 6], es[1, 2] + es[5, 6], 
  es[1, 2, 3], es[1, 2, 3], es[5, 6], es[5, 6], 0, es[2, 3, 4, 6], 
  es[2, 3, 4, 6], es[2, 3, 4, 5], es[2, 3, 4, 5], es[2, 3, 4]}, 
 {es[3, 4], es[2, 4], es[2, 3], es[6, 7], es[5, 7], es[5, 6], 0, es[5, 6, 7], 
  es[5, 6, 7], es[3, 4, 6, 7], es[3, 4, 5, 7], es[3, 4, 5, 6], es[3, 4], 
  es[5, 6, 7], es[2, 4, 6, 7], es[2, 4, 5, 7], es[2, 4, 5, 6], es[2, 4], 
  es[2, 3, 6, 7], es[2, 3, 5, 7], es[2, 3, 5, 6], es[2, 3], es[2, 3, 4], 
  es[2, 3, 4], es[1, 2, 3, 4], es[2, 3, 4], es[1, 2, 3, 4], es[1, 2, 3, 4]}, 
 {es[5, 6], es[4, 5, 6], es[3, 5, 6], es[3, 4] + es[2, 3, 4], 
  es[3, 4] + es[2, 3, 4], es[5, 6] + es[2, 3, 4], es[5, 6] + es[2, 3, 4], 
  es[4, 5, 6], es[3, 5, 6], es[3, 4] + es[1, 3, 4], es[3, 4] + es[1, 3, 4], 
  es[5, 6] + es[1, 3, 4], es[5, 6] + es[1, 3, 4], es[1, 2, 5, 6], 
  es[1, 2, 4], es[1, 2, 4], es[1, 2] + es[5, 6], es[1, 2] + es[5, 6], 
  es[1, 2, 3], es[1, 2, 3], es[1, 2] + es[5, 6], es[1, 2] + es[5, 6], 
  es[3, 4], es[3, 4], es[3, 4], es[3, 4], es[3, 4], 
  es[3, 4] + es[1, 2, 3, 4]}, {es[3, 4, 5], es[2, 4, 5], es[2, 3, 5], 
  es[6, 7] + es[2, 3, 4], es[5, 7], es[5, 6], 0, es[6, 7], es[6, 7], 
  es[6, 7], es[3, 4, 5, 7], es[3, 4, 5, 6], es[3, 4, 5], es[6, 7], es[6, 7], 
  es[2, 4, 5, 7], es[2, 4, 5, 6], es[2, 4, 5], es[6, 7], es[2, 3, 5, 7], 
  es[2, 3, 5, 6], es[2, 3, 5], es[2, 3, 4], es[2, 3, 4], 
  es[2, 3, 4] + es[1, 2, 3, 4], es[2, 3, 4], es[1, 2, 3, 4], es[1, 2, 3, 4]}, 
 {es[3, 4, 5, 6], es[2, 4, 5, 6], es[2, 3, 5, 6], es[2, 3, 4], es[2, 3, 4], 
  es[5, 6], es[5, 6], 0, 0, 0, 0, es[3, 4, 5, 6], es[3, 4, 5, 6], 0, 0, 0, 
  es[2, 4, 5, 6], es[2, 4, 5, 6], 0, 0, es[2, 3, 5, 6], es[2, 3, 5, 6], 
  es[2, 3, 4], es[2, 3, 4], es[2, 3, 4], es[2, 3, 4], es[2, 3, 4], 
  es[1, 2, 3, 4]}, {es[3, 4, 5, 6], es[4, 5] + es[2, 4, 5, 6], 
  es[3, 5] + es[2, 3, 5, 6], es[3, 4] + es[2, 3, 4] + es[2, 3, 4, 6], 
  es[2, 3, 4] + es[2, 3, 4, 5], es[2, 3, 4], es[2, 3, 4], 
  es[4, 5] + es[1, 4, 5, 6], es[3, 5] + es[1, 3, 5, 6], 
  es[3, 4] + es[1, 3, 4], es[1, 3, 4], es[5, 6], es[5, 6], es[1, 2, 5], 
  es[1, 2, 4], es[1, 2], es[4, 5, 6], es[4, 5, 6], es[1, 2, 3], es[1, 2], 
  es[3, 5, 6], es[3, 5, 6], es[3, 4], es[3, 4] + es[2, 3, 4, 6], 
  es[3, 4] + es[2, 3, 4, 6], es[3, 4] + es[2, 3, 4, 5], 
  es[3, 4] + es[2, 3, 4, 5], es[2, 3, 4]}, {es[3, 4, 5, 6], es[2, 4, 5, 6], 
  es[2, 3, 5, 6], es[2, 3, 4], es[2, 3, 4], es[5, 6], es[5, 6], 0, 0, 
  es[6, 7], es[5, 7], es[5, 6] + es[3, 4, 5, 6], es[3, 4, 5, 6], 0, es[6, 7], 
  es[5, 7], es[5, 6] + es[2, 4, 5, 6], es[2, 4, 5, 6], es[6, 7], es[5, 7], 
  es[5, 6] + es[2, 3, 5, 6], es[2, 3, 5, 6], es[2, 3, 4, 7], es[2, 3, 4, 6], 
  es[2, 3, 4], es[2, 3, 4, 5], es[2, 3, 4], es[1, 2, 3, 4]}, 
 {es[4, 5] + es[3, 4, 5, 6], es[4, 5] + es[2, 4, 5, 6], 
  es[2, 3, 5] + es[2, 3, 5, 6], es[2, 3, 4] + es[2, 3, 4, 6], 
  es[2, 3] + es[2, 3, 4, 5], es[2, 3], es[2, 3], es[4, 5] + es[1, 4, 5, 6], 
  es[1, 3, 5], es[1, 3, 4], es[1, 3], es[4, 5, 6], es[4, 5, 6], es[1, 2, 5], 
  es[1, 2, 4], es[1, 2], es[4, 5, 6], es[4, 5, 6], es[1, 2, 3], 0, 
  es[2, 3, 5, 6], es[2, 3, 5, 6], 0, es[2, 3, 4, 6], es[2, 3, 4, 6], 
  es[2, 3, 4, 5], es[2, 3, 4, 5], es[2, 3]}, 
 {es[3, 4, 5, 6], es[4, 5] + es[2, 4, 5, 6], es[3, 5] + es[2, 3, 5, 6], 
  es[3, 4] + es[2, 3, 4], es[2, 3, 4], es[5, 6], es[5, 6], 
  es[4, 5] + es[1, 4, 5, 6], es[3, 5] + es[1, 3, 5, 6], 
  es[3, 4] + es[1, 3, 4], es[1, 3, 4], es[5, 6], es[5, 6], es[1, 2, 5], 
  es[1, 2, 4], es[1, 2], es[4, 5, 6], es[4, 5, 6], es[1, 2, 3], es[1, 2], 
  es[3, 5, 6], es[3, 5, 6], es[3, 4], es[3, 4], es[3, 4], es[3, 4], es[3, 4], 
  es[1, 2, 3, 4]}, {es[4, 5] + es[3, 4, 5, 6], es[4, 5] + es[2, 4, 5, 6], 
  es[2, 3, 5], es[2, 3, 4], es[2, 3], es[4, 5, 6], es[4, 5, 6], 
  es[4, 5] + es[1, 4, 5, 6], es[1, 3, 5], es[1, 3, 4], es[1, 3], es[4, 5, 6], 
  es[4, 5, 6], es[1, 2, 5], es[1, 2, 4], es[1, 2], es[4, 5, 6], es[4, 5, 6], 
  es[1, 2, 3], 0, 0, 0, 0, 0, 0, 0, 0, es[1, 2, 3]}, 
 {es[3, 4], es[5, 6], es[5, 6], es[3, 4, 6], es[3, 4, 5] + es[2, 3, 4, 5], 
  es[3, 4] + es[2, 3, 4, 5], es[3, 4] + es[2, 3, 4, 5], es[4, 5, 6], 
  es[3, 5, 6], es[3, 4] + es[3, 4, 6], es[3, 4] + es[3, 4, 5] + 
   es[1, 3, 4, 5], es[3, 4] + es[1, 3, 4, 5], es[3, 4] + es[1, 3, 4, 5], 
  es[2, 5, 6], es[2, 4] + es[1, 2, 4, 6], es[2, 4] + es[1, 2, 4, 5], 
  es[1, 2, 4], es[1, 2, 4], es[2, 3] + es[1, 2, 3, 6], 
  es[2, 3] + es[1, 2, 3, 5], es[1, 2, 3], es[1, 2, 3], es[1, 2, 3, 4], 
  es[1, 2], es[1, 2], es[3, 4, 5], es[3, 4, 5], es[3, 4, 5]}, 
 {es[5, 6], es[5, 6], es[5, 6], es[2, 3, 4, 6], es[2, 3, 4, 5], es[2, 3, 4], 
  es[2, 3, 4], es[4, 5, 6], es[3, 5, 6], es[3, 4] + es[1, 3, 4, 6], 
  es[3, 4] + es[1, 3, 4, 5], es[1, 3, 4], es[1, 3, 4], es[2, 5, 6], 
  es[2, 4] + es[1, 2, 4, 6], es[2, 4] + es[1, 2, 4, 5], es[1, 2, 4], 
  es[1, 2, 4], es[2, 3] + es[1, 2, 3, 6], es[2, 3] + es[1, 2, 3, 5], 
  es[1, 2, 3], es[1, 2, 3], es[1, 2, 3, 4], 0, 0, 0, 0, 0}, 
 {es[5, 6], es[5, 6], es[5, 6], es[2, 3, 4, 6], es[2, 3, 4, 5], es[2, 3, 4], 
  es[2, 3, 4], es[5, 6], es[5, 6], 0, 0, es[5, 6], es[5, 6], es[5, 6], 0, 0, 
  es[5, 6], es[5, 6], 0, 0, es[5, 6], es[5, 6], 0, es[2, 3, 4, 6], 
  es[2, 3, 4, 6], es[2, 3, 4, 5], es[2, 3, 4, 5], es[2, 3, 4]}, 
 {es[5, 6], es[4, 5, 6], es[3, 5, 6], es[3, 4] + es[2, 3, 4, 6], 
  es[3, 4] + es[2, 3, 4, 5], es[2, 3, 4], es[2, 3, 4], es[4, 5, 6], 
  es[3, 5, 6], es[3, 4] + es[1, 3, 4, 6], es[3, 4] + es[1, 3, 4, 5], 
  es[1, 3, 4], es[1, 3, 4], es[1, 2, 5, 6], es[1, 2, 4, 6], es[1, 2, 4, 5], 
  es[1, 2], es[1, 2], es[1, 2, 3, 6], es[1, 2, 3, 5], es[1, 2], es[1, 2], 
  es[3, 4] + es[1, 2, 3, 4], es[3, 4], es[3, 4], es[3, 4], es[3, 4], 
  es[3, 4]}, {es[5, 6], es[5, 6] + es[4, 5, 6], es[5, 6] + es[3, 5, 6], 
  es[3, 4, 6] + es[2, 3, 4, 6], es[3, 4, 5] + es[2, 3, 4, 5], es[2, 3, 4], 
  es[2, 3, 4], es[5, 6] + es[4, 5, 6], es[5, 6] + es[3, 5, 6], 
  es[3, 4, 6] + es[1, 3, 4, 6], es[3, 4, 5] + es[1, 3, 4, 5], es[1, 3, 4], 
  es[1, 3, 4], es[5, 6] + es[1, 2, 5, 6], es[1, 2, 4, 6], es[1, 2, 4, 5], 
  es[1, 2] + es[5, 6], es[1, 2] + es[5, 6], es[1, 2, 3, 6], es[1, 2, 3, 5], 
  es[1, 2] + es[5, 6], es[1, 2] + es[5, 6], es[1, 2, 3, 4], es[3, 4, 6], 
  es[3, 4, 6], es[3, 4, 5], es[3, 4, 5], es[3, 4]}, 
 {es[5, 6, 7], es[5, 6] + es[4, 5, 6, 7], es[5, 6] + es[3, 5, 6, 7], 
  es[3, 4, 6], es[3, 4, 5] + es[2, 3, 4, 5], es[3, 4] + es[2, 3, 4, 5], 
  es[2, 3, 4] + es[2, 3, 4, 5], es[5, 6] + es[4, 5, 6, 7], 
  es[5, 6] + es[3, 5, 6, 7], es[3, 4, 6], es[3, 4, 5] + es[1, 3, 4, 5], 
  es[3, 4] + es[1, 3, 4, 5], es[1, 3, 4] + es[1, 3, 4, 5], es[5, 6], 
  es[1, 2, 4, 6], es[1, 2, 4, 5], es[1, 2, 4], es[1, 2] + es[1, 2, 4], 
  es[1, 2, 3, 6], es[1, 2, 3, 5], es[1, 2, 3], es[1, 2] + es[1, 2, 3], 
  es[1, 2, 3, 4], es[1, 2], es[1, 2], es[3, 4, 5], es[3, 4, 5], es[3, 4, 5]}, 
 {es[3, 4] + es[3, 4, 5], es[2, 4] + es[6, 7], es[2, 3] + es[6, 7], es[6, 7], 
  es[3, 4, 5, 7], es[3, 4, 5, 6], es[3, 4, 5], es[5, 6, 7], es[5, 6, 7], 
  es[3, 4, 6, 7], es[3, 4, 5] + es[3, 4, 5, 7], es[3, 4, 5] + es[3, 4, 5, 6], 
  es[3, 4] + es[3, 4, 5], es[5, 6, 7], es[2, 4, 6, 7], es[2, 4, 5], 
  es[2, 4, 5], es[2, 4] + es[1, 2, 4, 5], es[2, 3, 6, 7], es[2, 3, 5], 
  es[2, 3, 5], es[2, 3] + es[1, 2, 3, 5], es[2, 3, 4], es[2, 3, 4], 
  es[1, 2, 3, 4], 0, es[1, 2], es[1, 2]}, {es[3, 4] + es[6, 7], 
  es[2, 4] + es[6, 7], es[2, 3] + es[6, 7], es[6, 7], 0, 0, es[2, 3, 4, 5], 
  es[5, 6, 7], es[5, 6, 7], es[3, 4, 6, 7], es[3, 4, 5], es[3, 4, 5], 
  es[3, 4] + es[1, 3, 4, 5], es[5, 6, 7], es[2, 4, 6, 7], es[2, 4, 5], 
  es[2, 4, 5], es[2, 4] + es[1, 2, 4, 5], es[2, 3, 6, 7], es[2, 3, 5], 
  es[2, 3, 5], es[2, 3] + es[1, 2, 3, 5], es[2, 3, 4], es[2, 3, 4], 
  es[1, 2, 3, 4], 0, 0, 0}, {es[3, 4] + es[6, 7], es[5, 6, 7], es[5, 6, 7], 
  es[3, 4, 6, 7], es[3, 4, 5], es[3, 4, 5], es[3, 4] + es[2, 3, 4, 5], 
  es[5, 6, 7], es[5, 6, 7], es[3, 4, 6, 7], es[3, 4, 5], es[3, 4, 5], 
  es[3, 4] + es[1, 3, 4, 5], es[5, 6, 7], 0, 0, 0, es[1, 2, 4], 0, 0, 0, 
  es[1, 2, 3], 0, 0, es[1, 2], es[3, 4, 5], es[3, 4, 5], es[3, 4, 5]}, 
 {es[3, 4, 5, 6], es[2, 4, 5, 6], es[2, 3, 5, 6], 
  es[2, 3, 4] + es[2, 3, 4, 6], es[2, 3, 4] + es[2, 3, 4, 5], es[2, 3, 4], 
  es[2, 3, 4], es[1, 4, 5, 6], es[1, 3, 5, 6], es[1, 3, 4] + es[1, 3, 4, 6], 
  es[1, 3, 4] + es[1, 3, 4, 5], es[1, 3, 4], es[1, 3, 4], 
  es[1, 2] + es[1, 2, 5, 6], es[1, 2] + es[1, 2, 4], es[1, 2] + es[1, 2, 4], 
  es[1, 2] + es[5, 6], es[1, 2] + es[5, 6], es[1, 2] + es[1, 2, 3], 
  es[1, 2] + es[1, 2, 3], es[1, 2] + es[5, 6], es[1, 2] + es[5, 6], es[1, 2], 
  es[3, 4, 6], es[3, 4, 6], es[3, 4, 5], es[3, 4, 5], es[3, 4]}, 
 {es[3, 4, 5, 6], es[2, 4, 5, 6], es[2, 3, 5, 6], 
  es[2, 3, 4] + es[2, 3, 4, 6], es[2, 3, 4] + es[2, 3, 4, 5], es[2, 3, 4], 
  es[2, 3, 4], es[1, 4, 5, 6], es[1, 3, 5, 6], es[1, 3, 4], es[1, 3, 4], 
  es[5, 6], es[5, 6], es[1, 2], es[1, 2] + es[6, 7], es[1, 2] + es[5, 7], 
  es[5, 6] + es[4, 5, 6], es[4, 5, 6], es[1, 2] + es[6, 7], 
  es[1, 2] + es[5, 7], es[5, 6] + es[3, 5, 6], es[3, 5, 6], es[3, 4, 7], 
  es[3, 4, 6] + es[2, 3, 4, 6], es[3, 4] + es[2, 3, 4, 6], 
  es[3, 4, 5] + es[2, 3, 4, 5], es[3, 4] + es[2, 3, 4, 5], es[2, 3, 4]}, 
 {es[3, 4, 5], es[2, 4, 5], es[2, 3], es[2, 3], es[4, 5], es[4, 5], es[4, 5], 
  es[1, 4, 5], es[1, 3], es[1, 3], es[4, 5], es[4, 5], es[4, 5], es[1, 2], 
  es[1, 2], es[4, 5], es[4, 5], es[4, 5], 0, es[1, 2, 3, 5], es[1, 2, 3, 5], 
  es[1, 2, 3, 5], es[1, 2, 3, 4], es[1, 2, 3, 4], es[1, 2, 3, 4], 
  es[1, 2, 3], es[1, 2, 3], es[1, 2, 3]}, {es[3, 4, 5], 0, es[5, 6], 
  es[4, 6], es[4, 5] + es[3, 4, 5], es[3, 4, 5], es[3, 4, 5], 0, es[5, 6], 
  es[4, 6], es[4, 5] + es[3, 4, 5], es[3, 4, 5], es[3, 4, 5], es[5, 6], 
  es[4, 6], es[4, 5] + es[1, 2, 4, 5], es[1, 2, 4, 5], es[1, 2, 4, 5], 
  es[1, 2, 3, 6], es[1, 2, 3, 5], es[1, 2, 3], es[1, 2, 3], es[1, 2, 3, 4], 
  es[1, 2, 3], es[1, 2, 3], es[1, 2] + es[4, 5], es[1, 2] + es[4, 5], 
  es[1, 2] + es[4, 5]}, {es[4, 5], es[4, 5], es[2, 3, 5], 2*es[2, 3, 4], 
  es[2, 3] + es[2, 3, 4], es[2, 3] + es[2, 3, 4], es[2, 3] + es[2, 3, 4], 
  es[4, 5], es[1, 3, 5], es[6, 7] + es[1, 3, 4], es[1, 3] + es[5, 7], 
  es[1, 3] + es[5, 6], es[1, 3], es[1, 2] + es[6, 7], es[1, 2] + es[6, 7], 
  es[1, 2] + es[4, 5, 7], es[1, 2] + es[4, 5, 6], es[1, 2] + es[4, 5], 
  es[1, 2] + es[6, 7], es[3, 5, 7], es[3, 5, 6], es[3, 5], 
  es[3, 4] + es[2, 3, 4, 7], es[3, 4] + es[2, 3, 4, 6], 
  es[3, 4] + es[2, 3, 4], es[3, 4] + es[2, 3, 4, 5], es[2, 3, 4], 
  es[2, 3, 4]}, {es[4, 5], es[4, 5], es[2, 3, 5], es[2, 3, 4], es[2, 3], 
  es[2, 3], es[2, 3], es[4, 5], es[6, 7], es[6, 7], es[4, 5, 7], es[4, 5, 6], 
  es[4, 5], es[5, 6, 7], es[4, 6, 7], es[4, 5] + es[4, 5, 7], 
  es[4, 5] + es[4, 5, 6], es[4, 5], es[3, 6, 7], es[3, 5] + es[2, 3, 5, 7], 
  es[3, 5] + es[2, 3, 5, 6], es[2, 3, 5], es[3, 4] + es[2, 3, 4, 7], 
  es[3, 4] + es[2, 3, 4, 6], es[2, 3, 4], es[2, 3, 4, 5], es[2, 3], 
  es[2, 3]}, {es[4, 5, 6], es[4, 5, 6], es[2, 3, 5, 6], es[2, 3, 4], 
  es[2, 3, 4], es[2, 3] + es[5, 6], es[2, 3] + es[5, 6], es[4, 5, 6], 0, 
  es[6, 7], es[5, 7], es[5, 6] + es[4, 5, 6], es[4, 5, 6], es[5, 6, 7], 
  es[4, 6, 7], es[4, 5, 7], 2*es[4, 5, 6], es[4, 5, 6], es[3, 6, 7], 
  es[3, 5, 7], es[3, 5, 6] + es[2, 3, 5, 6], es[2, 3, 5, 6], 
  es[3, 4] + es[2, 3, 4, 7], es[3, 4] + es[2, 3, 4, 6], es[2, 3, 4], 
  es[3, 4] + es[2, 3, 4, 5], es[2, 3, 4], es[2, 3] + es[1, 2, 3, 4]}, 
 {es[4, 5], es[4, 5], es[2, 3, 5], es[6, 7] + es[2, 3, 4], 
  es[2, 3] + es[5, 7], es[2, 3] + es[5, 6], es[2, 3], es[4, 5], es[1, 3, 5], 
  es[6, 7] + es[1, 3, 4], es[1, 3] + es[5, 7], es[1, 3] + es[5, 6], es[1, 3], 
  es[1, 2] + es[6, 7], es[1, 2] + es[6, 7], es[1, 2] + es[4, 5, 7], 
  es[1, 2] + es[4, 5, 6], es[1, 2] + es[4, 5], es[1, 2] + es[6, 7], 
  es[3, 5, 7], es[3, 5, 6], es[3, 5], es[3, 4], es[3, 4], 
  es[3, 4] + es[1, 2, 3, 4], es[3, 4], es[1, 2, 3, 4], es[1, 2, 3, 4]}, 
 {es[4, 5], es[4, 5], es[6, 7], es[6, 7], es[4, 5, 7], es[4, 5, 6], es[4, 5], 
  es[4, 5], es[6, 7], es[6, 7], es[4, 5, 7], es[4, 5, 6], es[4, 5], 
  es[5, 6, 7], es[4, 6, 7], es[4, 5] + es[4, 5, 7], es[4, 5] + es[4, 5, 6], 
  es[4, 5], es[3, 6, 7], es[3, 5], es[3, 5], es[1, 2, 3, 5], es[3, 4], 
  es[3, 4], es[1, 2, 3, 4], 0, es[1, 2, 3], es[1, 2, 3]}, 
 {es[4, 5], es[4, 5], es[2, 3, 5], es[6, 7] + es[2, 3, 4], 
  es[2, 3] + es[5, 7], es[2, 3] + es[5, 6], es[2, 3], es[4, 5], es[6, 7], 
  es[6, 7], es[4, 5, 7], es[4, 5, 6], es[4, 5], es[5, 6, 7], es[4, 6, 7], 
  es[4, 5] + es[4, 5, 7], es[4, 5] + es[4, 5, 6], es[4, 5], es[3, 6, 7], 
  es[3, 5] + es[2, 3, 5, 7], es[3, 5] + es[2, 3, 5, 6], es[2, 3, 5], 
  es[3, 4] + es[2, 3, 4], es[3, 4] + es[2, 3, 4], 
  es[2, 3, 4] + es[1, 2, 3, 4], es[2, 3, 4], es[2, 3] + es[1, 2, 3, 4], 
  es[2, 3] + es[1, 2, 3, 4]}, {es[4, 5, 6], es[4, 5] + es[4, 5, 6], 
  es[3, 5] + es[2, 3, 5, 6], es[3, 4] + es[2, 3, 4], es[2, 3, 4], 
  es[2, 3] + es[5, 6], es[2, 3] + es[5, 6], es[4, 5] + es[4, 5, 6], 
  es[3, 5] + es[1, 3, 5, 6], es[3, 4] + es[1, 3, 4], es[1, 3, 4], 
  es[1, 3] + es[5, 6], es[1, 3] + es[5, 6], es[1, 2, 5], 
  es[6, 7] + es[1, 2, 4], es[1, 2] + es[5, 7], 
  es[1, 2] + es[5, 6] + es[4, 5, 6], es[1, 2] + es[4, 5, 6], 
  es[6, 7] + es[1, 2, 3], es[1, 2] + es[5, 7], es[5, 6] + es[3, 5, 6], 
  es[3, 5, 6], es[3, 4, 7], es[3, 4, 6], es[3, 4], es[3, 4, 5], es[3, 4], 
  es[1, 2, 3, 4]}, {es[4, 5, 6], es[4, 5] + es[4, 5, 6], 
  es[3, 5] + es[2, 3, 5, 6], es[3, 4] + es[2, 3, 4, 6], es[2, 3, 4, 5], 
  es[2, 3], es[2, 3], es[4, 5] + es[4, 5, 6], es[3, 5] + es[1, 3, 5, 6], 
  es[3, 4] + es[1, 3, 4, 6], es[1, 3, 4, 5], es[1, 3], es[1, 3], es[1, 2, 5], 
  es[1, 2, 4], es[1, 2], es[1, 2] + es[4, 5, 6], es[1, 2] + es[4, 5, 6], 
  es[1, 2, 3], es[1, 2], es[3, 5, 6], es[3, 5, 6], es[1, 2], es[3, 4, 6], 
  es[3, 4, 6], es[3, 4, 5], es[3, 4, 5], 0}, 
 {es[5, 6, 7], es[5, 6] + es[4, 5, 6, 7], es[5, 6] + es[3, 5, 6, 7], 
  es[3, 4, 6], es[3, 4, 5], es[3, 4], es[2, 3, 4], 
  es[4, 5, 6] + es[4, 5, 6, 7], es[3, 5, 6] + es[3, 5, 6, 7], 
  es[3, 4] + es[3, 4, 6], es[3, 4] + es[3, 4, 5], es[3, 4], es[1, 3, 4], 
  es[2, 5, 6], es[2, 4] + es[1, 2, 4, 6], es[2, 4] + es[1, 2, 4, 5], 
  es[1, 2, 4], es[1, 2] + es[1, 2, 4], es[2, 3] + es[1, 2, 3], 
  es[2, 3] + es[1, 2, 3], es[5, 6] + es[1, 2, 3], 
  es[1, 2] + es[5, 6] + es[1, 2, 3], es[1, 2, 3], es[1, 2] + es[4, 6], 
  es[1, 2] + es[4, 6], es[1, 2] + es[4, 5], es[1, 2] + es[4, 5], es[1, 2]}, 
 {es[5, 6], es[4, 5, 6], es[3, 5, 6], es[3, 4], es[3, 4], es[5, 6], es[5, 6], 
  es[4, 5, 6], es[3, 5, 6], es[3, 4], es[3, 4], es[5, 6], es[5, 6], 0, 
  es[6, 7], es[5, 7], es[5, 6] + es[4, 5, 6], es[4, 5, 6], es[6, 7], 
  es[5, 7], es[5, 6] + es[3, 5, 6], es[3, 5, 6], es[3, 4, 7], es[3, 4, 6], 
  es[3, 4], es[3, 4, 5], es[3, 4], es[1, 2, 3, 4]}, 
 {es[5, 6, 7], es[4, 5, 6, 7], es[3, 5, 6, 7], es[3, 4], es[3, 4], es[3, 4], 
  es[2, 3, 4], es[4, 5, 6, 7], es[3, 5, 6, 7], es[3, 4], es[3, 4], es[3, 4], 
  es[1, 3, 4], 0, es[6, 7], es[5, 7], es[5, 6], es[1, 2], es[6, 7], es[5, 7], 
  es[5, 6], es[1, 2], es[3, 4, 7], es[3, 4, 6], es[3, 4], es[3, 4, 5], 
  es[3, 4], es[3, 4]}, {es[5, 6, 7], es[4, 5, 6] + es[4, 5, 6, 7], 
  es[3, 5, 6] + es[3, 5, 6, 7], es[3, 4] + es[3, 4, 6], 
  es[3, 4] + es[3, 4, 5], es[3, 4], es[2, 3, 4], 
  es[4, 5, 6] + es[4, 5, 6, 7], es[3, 5, 6] + es[3, 5, 6, 7], 
  es[3, 4] + es[3, 4, 6], es[3, 4] + es[3, 4, 5], es[3, 4], es[1, 3, 4], 
  es[1, 2, 5, 6], es[1, 2, 4], es[1, 2, 4], es[1, 2] + es[5, 6], 
  2*es[1, 2] + es[5, 6], es[1, 2, 3], es[1, 2, 3], es[1, 2] + es[5, 6], 
  2*es[1, 2] + es[5, 6], es[1, 2], es[1, 2] + es[3, 4, 6], 
  es[1, 2] + es[3, 4, 6], es[1, 2] + es[3, 4, 5], es[1, 2] + es[3, 4, 5], 
  es[1, 2] + es[3, 4]}, {es[5, 6, 7], es[5, 6] + es[4, 5, 6, 7], 
  es[5, 6] + es[3, 5, 6, 7], es[3, 4, 6], es[3, 4, 5], es[3, 4], es[2, 3, 4], 
  es[4, 5, 6] + es[4, 5, 6, 7], es[3, 5, 6] + es[3, 5, 6, 7], 
  es[3, 4] + es[3, 4, 6], es[3, 4] + es[3, 4, 5], es[3, 4], es[1, 3, 4], 
  es[2, 5, 6], es[2, 4] + es[1, 2, 4, 6], es[2, 4] + es[1, 2, 4, 5], 
  es[1, 2, 4], es[1, 2] + es[1, 2, 4], es[2, 3] + es[1, 2, 3, 6], 
  es[2, 3] + es[1, 2, 3, 5], es[1, 2, 3], es[1, 2] + es[1, 2, 3], 
  es[1, 2, 3, 4], es[1, 2], es[1, 2], es[1, 2], es[1, 2], es[1, 2]}, 
 {es[4, 5], es[4, 5], es[2, 3] + es[6, 7], es[2, 3] + es[6, 7], 
  es[2, 3] + es[4, 5, 7], es[2, 3] + es[4, 5, 6], es[2, 3] + es[4, 5], 
  es[4, 5], es[5, 6, 7], es[4, 6, 7], es[4, 5] + es[4, 5, 7], 
  es[4, 5] + es[4, 5, 6], es[4, 5], es[5, 6, 7], es[4, 6, 7], 
  es[4, 5] + es[4, 5, 7], es[4, 5] + es[4, 5, 6], es[4, 5], es[2, 3, 6, 7], 
  es[2, 3, 5], es[2, 3, 5], es[2, 3] + es[1, 2, 3, 5], es[2, 3, 4], 
  es[2, 3, 4], es[2, 3] + es[1, 2, 3, 4], es[2, 3], es[2, 3] + es[1, 2, 3], 
  es[2, 3] + es[1, 2, 3]}, {es[3, 4], es[5, 6, 7], es[5, 6] + es[5, 6, 7], 
  es[4, 6] + es[3, 4, 6, 7], es[4, 5] + es[3, 4, 5, 7], es[3, 4, 5, 6], 
  es[3, 4], es[5, 6] + es[4, 5, 6, 7], es[5, 6] + es[3, 5, 6, 7], 
  es[3, 4, 6] + es[3, 4, 6, 7], es[3, 4, 5] + es[3, 4, 5, 7], 
  es[3, 4] + es[3, 4, 5, 6], es[3, 4], es[5, 6] + es[2, 5, 6, 7], 
  es[2, 4, 6], es[2, 4, 5], es[2, 4], es[1, 2, 4], es[2, 3], es[2, 3], 
  es[2, 3] + es[5, 6], es[5, 6] + es[1, 2, 3], es[2, 3], es[4, 6], 
  es[1, 2] + es[4, 6], es[4, 5], es[1, 2] + es[4, 5], es[1, 2]}, 
 {es[5, 6, 7], es[5, 6, 7], es[5, 6] + es[5, 6, 7], es[4, 6], es[4, 5], 0, 
  es[2, 3, 4], es[5, 6] + es[4, 5, 6, 7], es[5, 6] + es[3, 5, 6, 7], 
  es[3, 4, 6], es[3, 4, 5], es[3, 4], es[1, 3, 4], es[5, 6] + es[2, 5, 6, 7], 
  es[2, 4, 6], es[2, 4, 5], es[2, 4], es[1, 2, 4], es[2, 3], es[2, 3], 
  es[2, 3] + es[5, 6], es[5, 6] + es[1, 2, 3], es[2, 3], es[4, 6], es[4, 6], 
  es[4, 5], es[4, 5], 0}, {es[3, 4, 5], es[2, 4, 5], es[2, 3] + es[6, 7], 
  es[2, 3] + es[6, 7], es[4, 5, 7], es[4, 5, 6], es[4, 5], es[4, 5, 6, 7], 
  es[3, 5, 6, 7], es[3, 4, 6, 7], es[3, 4, 5] + es[3, 4, 5, 7], 
  es[3, 4, 5] + es[3, 4, 5, 6], es[3, 4, 5], es[2, 5, 6, 7], es[2, 4, 6, 7], 
  es[2, 4, 5] + es[2, 4, 5, 7], es[2, 4, 5] + es[2, 4, 5, 6], es[2, 4, 5], 
  es[2, 3] + es[2, 3, 6, 7], es[2, 3] + es[2, 3, 5], es[2, 3] + es[2, 3, 5], 
  es[2, 3] + es[1, 2, 3, 5], es[2, 3] + es[2, 3, 4], es[2, 3] + es[2, 3, 4], 
  es[2, 3] + es[1, 2, 3, 4], es[2, 3], es[1, 2, 3], es[1, 2, 3]}, 
 {es[3, 4, 5], es[2, 4, 5], es[2, 3] + es[5, 6, 7], es[2, 3] + es[4, 6, 7], 
  es[4, 5] + es[4, 5, 7], es[4, 5] + es[4, 5, 6], es[4, 5], es[6, 7], 
  es[5, 6, 7], es[4, 6, 7], es[4, 5] + es[3, 4, 5, 7], 
  es[4, 5] + es[3, 4, 5, 6], es[3, 4, 5], es[5, 6, 7], es[4, 6, 7], 
  es[4, 5] + es[2, 4, 5, 7], es[4, 5] + es[2, 4, 5, 6], es[2, 4, 5], 
  es[2, 3], es[2, 3], es[2, 3], es[2, 3] + es[1, 2, 3], es[2, 3], es[2, 3], 
  es[2, 3] + es[1, 2, 3], es[2, 3] + es[4, 5], es[4, 5] + es[1, 2, 3], 
  es[4, 5] + es[1, 2, 3]}, {es[3, 4, 5], es[6, 7], es[5, 6, 7], es[4, 6, 7], 
  es[4, 5] + es[3, 4, 5, 7], es[4, 5] + es[3, 4, 5, 6], es[3, 4, 5], 
  es[4, 5, 6, 7], es[3, 5, 6, 7], es[3, 4, 6, 7], 
  es[3, 4, 5] + es[3, 4, 5, 7], es[3, 4, 5] + es[3, 4, 5, 6], es[3, 4, 5], 
  es[2, 5, 6, 7], es[2, 4, 6, 7], es[2, 4, 5], es[2, 4, 5], es[1, 2, 4, 5], 
  es[2, 3], es[2, 3], es[2, 3], es[1, 2, 3], es[2, 3], es[2, 3], es[1, 2, 3], 
  es[4, 5], es[1, 2] + es[4, 5], es[1, 2] + es[4, 5]}, 
 {es[6, 7], es[6, 7], es[5, 6, 7], es[4, 6, 7], es[4, 5], es[4, 5], 
  es[2, 3, 4, 5], es[4, 5, 6, 7], es[3, 5, 6, 7], es[3, 4, 6, 7], 
  es[3, 4, 5], es[3, 4, 5], es[1, 3, 4, 5], es[2, 5, 6, 7], es[2, 4, 6, 7], 
  es[2, 4, 5], es[2, 4, 5], es[1, 2, 4, 5], es[2, 3], es[2, 3], es[2, 3], 
  es[1, 2, 3], es[2, 3], es[2, 3], es[1, 2, 3], es[4, 5], es[4, 5], 
  es[4, 5]}, {2*es[3, 4, 5], es[6, 7] + es[2, 4, 5], es[2, 3] + es[6, 7], 
  es[2, 3] + es[6, 7], es[4, 5] + es[3, 4, 5, 7], es[4, 5] + es[3, 4, 5, 6], 
  es[4, 5] + es[3, 4, 5], es[6, 7], es[5, 6, 7], es[4, 6, 7], 
  es[4, 5] + es[3, 4, 5] + es[3, 4, 5, 7], es[4, 5] + es[3, 4, 5] + 
   es[3, 4, 5, 6], 2*es[3, 4, 5], es[5, 6, 7], es[4, 6, 7], 
  es[4, 5] + es[2, 4, 5], es[4, 5] + es[2, 4, 5], 
  es[2, 4, 5] + es[1, 2, 4, 5], es[2, 3, 6, 7], es[2, 3, 5], es[2, 3, 5], 
  es[2, 3] + es[1, 2, 3, 5], es[2, 3, 4], es[2, 3, 4], 
  es[2, 3] + es[1, 2, 3, 4], es[4, 5], es[1, 2] + es[4, 5], 
  es[1, 2] + es[4, 5]}, {es[3, 4, 5], es[2, 4, 5], es[2, 3] + es[5, 6, 7], 
  es[2, 3] + es[4, 6, 7], es[4, 5] + es[4, 5, 7], es[4, 5] + es[4, 5, 6], 
  es[4, 5], es[6, 7], es[5, 6] + es[5, 6, 7], es[4, 6] + es[4, 6, 7], 
  2*es[4, 5] + es[3, 4, 5, 7], es[4, 5] + es[3, 4, 5, 6], es[3, 4, 5], 
  es[5, 6] + es[5, 6, 7], es[4, 6] + es[4, 6, 7], 
  2*es[4, 5] + es[2, 4, 5, 7], es[4, 5] + es[2, 4, 5, 6], es[2, 4, 5], 
  es[2, 3, 6], es[2, 3, 5], es[2, 3], es[2, 3] + es[1, 2, 3], es[2, 3, 4], 
  es[2, 3], es[2, 3] + es[1, 2, 3], es[2, 3] + es[4, 5], 
  es[4, 5] + es[1, 2, 3], es[4, 5] + es[1, 2, 3]}, 
 {es[3, 4, 5], es[6, 7], es[5, 6, 7], es[4, 6, 7], es[4, 5] + es[3, 4, 5, 7], 
  es[4, 5] + es[3, 4, 5, 6], es[3, 4, 5], es[4, 5, 6, 7], 
  es[5, 6] + es[3, 5, 6, 7], es[4, 6] + es[3, 4, 6, 7], 
  es[4, 5] + es[3, 4, 5] + es[3, 4, 5, 7], es[3, 4, 5] + es[3, 4, 5, 6], 
  es[3, 4, 5], es[5, 6] + es[2, 5, 6, 7], es[4, 6] + es[2, 4, 6, 7], 
  es[4, 5] + es[2, 4, 5], es[2, 4, 5], es[1, 2, 4, 5], es[2, 3, 6], 
  es[2, 3, 5], es[2, 3], es[1, 2, 3], es[2, 3, 4], es[2, 3], es[1, 2, 3], 
  es[4, 5], es[1, 2] + es[4, 5], es[1, 2] + es[4, 5]}, 
 {es[6, 7] + es[3, 4, 5], es[6, 7] + es[2, 4, 5], es[2, 3] + es[6, 7], 
  es[2, 3] + es[6, 7], es[4, 5], es[4, 5], es[4, 5] + es[2, 3, 4, 5], 
  es[6, 7], es[5, 6, 7], es[4, 6, 7], es[4, 5] + es[3, 4, 5], 
  es[4, 5] + es[3, 4, 5], es[3, 4, 5] + es[1, 3, 4, 5], es[5, 6, 7], 
  es[4, 6, 7], es[4, 5] + es[2, 4, 5], es[4, 5] + es[2, 4, 5], 
  es[2, 4, 5] + es[1, 2, 4, 5], es[2, 3, 6, 7], es[2, 3, 5], es[2, 3, 5], 
  es[2, 3] + es[1, 2, 3, 5], es[2, 3, 4], es[2, 3, 4], 
  es[2, 3] + es[1, 2, 3, 4], es[4, 5], es[4, 5], es[4, 5]}, 
 {es[6, 7], es[6, 7], es[5, 6, 7], es[4, 6, 7], es[4, 5], es[4, 5], 
  es[2, 3, 4, 5], es[4, 5, 6, 7], es[5, 6] + es[3, 5, 6, 7], 
  es[4, 6] + es[3, 4, 6, 7], es[4, 5] + es[3, 4, 5], es[3, 4, 5], 
  es[1, 3, 4, 5], es[5, 6] + es[2, 5, 6, 7], es[4, 6] + es[2, 4, 6, 7], 
  es[4, 5] + es[2, 4, 5], es[2, 4, 5], es[1, 2, 4, 5], es[2, 3, 6], 
  es[2, 3, 5], es[2, 3], es[1, 2, 3], es[2, 3, 4], es[2, 3], es[1, 2, 3], 
  es[4, 5], es[4, 5], es[4, 5]}, {es[6, 7], es[6, 7], es[6, 7] + es[5, 6, 7], 
  es[6, 7] + es[4, 6, 7], es[4, 5, 7], es[4, 5, 6], es[2, 3, 4, 5], 
  es[6, 7] + es[4, 5, 6, 7], es[5, 6, 7] + es[3, 5, 6, 7], 
  es[4, 6, 7] + es[3, 4, 6, 7], es[4, 5] + es[3, 4, 5, 7], 
  es[4, 5] + es[3, 4, 5, 6], es[1, 3, 4, 5], es[5, 6, 7] + es[2, 5, 6, 7], 
  es[4, 6, 7] + es[2, 4, 6, 7], es[4, 5] + es[2, 4, 5, 7], 
  es[4, 5] + es[2, 4, 5, 6], es[1, 2, 4, 5], es[2, 3, 6, 7], es[2, 3, 5], 
  es[2, 3, 5], es[1, 2, 3] + es[1, 2, 3, 5], es[2, 3, 4], es[2, 3, 4], 
  es[1, 2, 3] + es[1, 2, 3, 4], es[2, 3], es[1, 2, 3], es[1, 2, 3]}, 
 {es[4, 5, 6], es[4, 5] + es[4, 5, 6], es[3, 5] + es[2, 3, 5, 6], 
  es[3, 4] + es[2, 3, 4] + es[2, 3, 4, 6], es[2, 3, 4] + es[2, 3, 4, 5], 
  es[2, 3] + es[2, 3, 4], es[2, 3] + es[2, 3, 4], es[4, 5] + es[4, 5, 6], 
  es[3, 5] + es[1, 3, 5, 6], es[3, 4] + es[1, 3, 4], es[1, 3, 4], 
  es[1, 3] + es[5, 6], es[1, 3] + es[5, 6], es[1, 2, 5], es[1, 2, 4], 
  es[1, 2], es[1, 2] + es[4, 5, 6], es[1, 2] + es[4, 5, 6], es[1, 2, 3], 
  es[1, 2], es[3, 5, 6], es[3, 5, 6], es[3, 4], es[3, 4] + es[2, 3, 4, 6], 
  es[3, 4] + es[2, 3, 4, 6], es[3, 4] + es[2, 3, 4, 5], 
  es[3, 4] + es[2, 3, 4, 5], es[2, 3, 4]}, {es[4, 5] + es[3, 4, 5], 
  es[4, 5] + es[2, 4, 5], es[6, 7] + es[2, 3, 5], es[6, 7] + es[2, 3, 4], 
  es[4, 5, 7], es[4, 5, 6], es[4, 5], es[4, 5] + es[6, 7], es[6, 7], 
  es[6, 7], es[4, 5] + es[3, 4, 5, 7], es[4, 5] + es[3, 4, 5, 6], 
  es[4, 5] + es[3, 4, 5], es[6, 7], es[6, 7], es[4, 5] + es[2, 4, 5, 7], 
  es[4, 5] + es[2, 4, 5, 6], es[4, 5] + es[2, 4, 5], es[6, 7], es[2, 3, 5], 
  es[2, 3, 5], es[2, 3, 5] + es[1, 2, 3, 5], es[2, 3, 4], es[2, 3, 4], 
  es[2, 3, 4] + es[1, 2, 3, 4], es[2, 3], es[1, 2, 3], es[1, 2, 3]}, 
 {es[4, 5] + es[3, 4, 5, 6], es[4, 5] + es[2, 4, 5, 6], 
  es[2, 3, 5] + es[2, 3, 5, 6], 2*es[2, 3, 4], es[2, 3] + es[2, 3, 4], 
  es[2, 3] + es[5, 6], es[2, 3] + es[5, 6], es[4, 5] + es[1, 4, 5, 6], 
  es[1, 3, 5], es[1, 3, 4], es[1, 3], es[4, 5, 6], es[4, 5, 6], es[1, 2, 5], 
  es[1, 2, 4], es[1, 2], es[4, 5, 6], es[4, 5, 6], es[1, 2, 3], 0, 
  es[2, 3, 5, 6], es[2, 3, 5, 6], es[2, 3, 4], es[2, 3, 4], es[2, 3, 4], 
  es[2, 3, 4], es[2, 3, 4], es[2, 3] + es[1, 2, 3, 4]}, 
 {es[4, 5] + es[3, 4, 5, 6], es[4, 5] + es[2, 4, 5, 6], es[2, 3, 5], 
  es[2, 3, 4], es[2, 3], es[4, 5, 6], es[4, 5, 6], es[4, 5], 0, 0, es[4, 5], 
  es[4, 5] + es[3, 4, 5, 6], es[4, 5] + es[3, 4, 5, 6], 0, 0, es[4, 5], 
  es[4, 5] + es[2, 4, 5, 6], es[4, 5] + es[2, 4, 5, 6], 0, es[2, 3, 5], 
  es[2, 3, 5], es[2, 3, 5], es[2, 3, 4], es[2, 3, 4], es[2, 3, 4], es[2, 3], 
  es[2, 3], es[1, 2, 3]}, {es[4, 5] + es[3, 4, 5, 6], 
  es[4, 5] + es[2, 4, 5, 6], es[2, 3, 5], es[6, 7] + es[2, 3, 4], 
  es[2, 3] + es[5, 7], es[5, 6] + es[4, 5, 6], es[4, 5, 6], es[4, 5], 
  es[6, 7], es[6, 7], es[4, 5, 7], es[4, 5, 6] + es[3, 4, 5, 6], 
  es[4, 5] + es[3, 4, 5, 6], es[6, 7], es[6, 7], es[4, 5, 7], 
  es[4, 5, 6] + es[2, 4, 5, 6], es[4, 5] + es[2, 4, 5, 6], es[6, 7], 
  es[2, 3, 5, 7], es[2, 3, 5, 6], es[2, 3, 5], es[2, 3, 4], es[2, 3, 4], 
  es[2, 3, 4] + es[1, 2, 3, 4], es[2, 3, 4], es[2, 3] + es[1, 2, 3, 4], 
  es[1, 2, 3] + es[1, 2, 3, 4]}, {es[3, 4, 5, 6], es[4, 5] + es[2, 4, 5, 6], 
  es[3, 5] + es[2, 3, 5, 6], es[3, 4] + es[2, 3, 4], es[2, 3, 4], es[5, 6], 
  es[5, 6], es[4, 5], es[3, 5], es[3, 4] + es[6, 7], es[5, 7], 
  es[5, 6] + es[3, 4, 5, 6], es[3, 4, 5, 6], es[6, 7], es[6, 7], es[4, 5, 7], 
  es[4, 5, 6] + es[2, 4, 5, 6], es[4, 5] + es[2, 4, 5, 6], es[6, 7], 
  es[3, 5, 7], es[3, 5, 6] + es[2, 3, 5, 6], es[3, 5] + es[2, 3, 5, 6], 
  es[3, 4] + es[2, 3, 4, 7], es[3, 4] + es[2, 3, 4, 6], 
  es[3, 4] + es[2, 3, 4], es[3, 4] + es[2, 3, 4, 5], es[2, 3, 4], 
  es[1, 2, 3, 4]}, {es[4, 5] + es[3, 4, 5, 6], es[4, 5] + es[2, 4, 5, 6], 
  es[2, 3, 5] + es[2, 3, 5, 6], 2*es[2, 3, 4], es[2, 3] + es[2, 3, 4], 
  es[2, 3] + es[5, 6], es[2, 3] + es[5, 6], es[4, 5] + es[1, 4, 5, 6], 
  es[1, 3, 5], es[6, 7] + es[1, 3, 4], es[1, 3] + es[5, 7], 
  es[5, 6] + es[4, 5, 6], es[4, 5, 6], es[1, 2, 5], es[6, 7] + es[1, 2, 4], 
  es[1, 2] + es[5, 7], es[5, 6] + es[4, 5, 6], es[4, 5, 6], 
  es[6, 7] + es[1, 2, 3], es[5, 7], es[5, 6] + es[2, 3, 5, 6], 
  es[2, 3, 5, 6], es[2, 3, 4, 7], es[2, 3, 4, 6], es[2, 3, 4], 
  es[2, 3, 4, 5], es[2, 3, 4], es[2, 3] + es[1, 2, 3, 4]}, 
 {es[4, 5] + es[3, 4, 5, 6], es[4, 5] + es[2, 4, 5, 6], es[2, 3, 5], 
  es[2, 3, 4], es[2, 3], es[4, 5, 6], es[4, 5, 6], es[4, 5], es[6, 7], 
  es[6, 7], es[4, 5, 7], es[4, 5, 6] + es[3, 4, 5, 6], 
  es[4, 5] + es[3, 4, 5, 6], es[6, 7], es[6, 7], es[4, 5, 7], 
  es[4, 5, 6] + es[2, 4, 5, 6], es[4, 5] + es[2, 4, 5, 6], es[6, 7], 
  es[2, 3, 5, 7], es[2, 3, 5, 6], es[2, 3, 5], es[2, 3, 4, 7], 
  es[2, 3, 4, 6], es[2, 3, 4], es[2, 3, 4, 5], es[2, 3], es[1, 2, 3]}, 
 {es[5, 6], es[5, 6], es[5, 6], es[2, 3, 4, 6], es[2, 3, 4, 5], es[2, 3, 4], 
  es[2, 3, 4], es[4, 5, 6], es[3, 5, 6], es[3, 4], es[3, 4], es[5, 6], 
  es[5, 6], es[2, 5, 6], es[2, 4], es[2, 4], es[5, 6], es[5, 6], es[2, 3], 
  es[2, 3], es[5, 6], es[5, 6], 0, es[2, 3, 4, 6], es[2, 3, 4, 6], 
  es[2, 3, 4, 5], es[2, 3, 4, 5], es[2, 3, 4]}, 
 {es[5, 6], es[5, 6] + es[4, 5, 6], es[5, 6] + es[3, 5, 6], 
  es[3, 4, 6] + es[2, 3, 4, 6], es[3, 4, 5] + es[2, 3, 4, 5], es[2, 3, 4], 
  es[2, 3, 4], 2*es[4, 5, 6], 2*es[3, 5, 6], es[3, 4] + es[3, 4, 6] + 
   es[1, 3, 4, 6], es[3, 4] + es[3, 4, 5] + es[1, 3, 4, 5], es[1, 3, 4], 
  es[1, 3, 4], es[2, 5, 6] + es[1, 2, 5, 6], es[2, 4] + es[1, 2, 4, 6], 
  es[2, 4] + es[1, 2, 4, 5], es[1, 2] + es[5, 6], es[1, 2] + es[5, 6], 
  es[2, 3] + es[1, 2, 3, 6], es[2, 3] + es[1, 2, 3, 5], es[1, 2] + es[5, 6], 
  es[1, 2] + es[5, 6], es[1, 2, 3, 4], es[3, 4, 6], es[3, 4, 6], es[3, 4, 5], 
  es[3, 4, 5], es[3, 4]}, {es[5, 6, 7], es[5, 6] + es[4, 5, 6, 7], 
  es[5, 6] + es[3, 5, 6, 7], es[3, 4, 6], es[3, 4, 5] + es[2, 3, 4, 5], 
  es[3, 4] + es[2, 3, 4, 5], es[2, 3, 4] + es[2, 3, 4, 5], 
  es[4, 5, 6] + es[4, 5, 6, 7], es[3, 5, 6] + es[3, 5, 6, 7], 
  es[3, 4] + es[3, 4, 6], es[3, 4] + es[3, 4, 5] + es[1, 3, 4, 5], 
  es[3, 4] + es[1, 3, 4, 5], es[1, 3, 4] + es[1, 3, 4, 5], es[2, 5, 6], 
  es[2, 4] + es[1, 2, 4, 6], es[2, 4] + es[1, 2, 4, 5], es[1, 2, 4], 
  es[1, 2] + es[1, 2, 4], es[2, 3] + es[1, 2, 3, 6], 
  es[2, 3] + es[1, 2, 3, 5], es[1, 2, 3], es[1, 2] + es[1, 2, 3], 
  es[1, 2, 3, 4], es[1, 2], es[1, 2], es[3, 4, 5], es[3, 4, 5], es[3, 4, 5]}, 
 {es[5, 6], es[4, 5, 6], es[3, 5, 6], es[3, 4] + es[2, 3, 4, 6], 
  es[3, 4] + es[2, 3, 4, 5], es[2, 3, 4], es[2, 3, 4], es[4, 5, 6], 
  es[3, 5, 6], es[3, 4], es[3, 4], es[5, 6], es[5, 6], 0, 0, 0, es[4, 5, 6], 
  es[4, 5, 6], 0, 0, es[3, 5, 6], es[3, 5, 6], es[3, 4], 
  es[3, 4] + es[2, 3, 4, 6], es[3, 4] + es[2, 3, 4, 6], 
  es[3, 4] + es[2, 3, 4, 5], es[3, 4] + es[2, 3, 4, 5], es[2, 3, 4]}, 
 {es[3, 4] + es[6, 7], es[5, 6, 7], es[5, 6, 7], es[3, 4, 6, 7], es[3, 4, 5], 
  es[3, 4, 5], es[3, 4] + es[2, 3, 4, 5], es[4, 5, 6, 7], es[3, 5, 6, 7], 
  es[3, 4] + es[3, 4, 6, 7], es[3, 4] + es[3, 4, 5], es[3, 4] + es[3, 4, 5], 
  es[3, 4] + es[1, 3, 4, 5], es[2, 5, 6, 7], es[2, 4], es[2, 4], es[2, 4], 
  es[1, 2, 4], es[2, 3], es[2, 3], es[2, 3], es[1, 2, 3], 0, 0, es[1, 2], 
  es[3, 4, 5], es[3, 4, 5], es[3, 4, 5]}, {es[3, 4] + es[6, 7], es[5, 6, 7], 
  es[5, 6, 7], es[3, 4, 6, 7], es[3, 4, 5], es[3, 4, 5], 
  es[3, 4] + es[2, 3, 4, 5], es[5, 6] + es[4, 5, 6, 7], 
  es[5, 6] + es[3, 5, 6, 7], es[3, 4, 6] + es[3, 4, 6, 7], 2*es[3, 4, 5], 
  es[3, 4] + es[3, 4, 5], es[3, 4] + es[1, 3, 4, 5], 
  es[5, 6] + es[2, 5, 6, 7], es[2, 4, 6], es[2, 4, 5], es[2, 4], es[1, 2, 4], 
  es[2, 3, 6], es[2, 3, 5], es[2, 3], es[1, 2, 3], es[2, 3, 4], 0, es[1, 2], 
  es[3, 4, 5], es[3, 4, 5], es[3, 4, 5]}, {es[3, 4, 5], es[2, 4, 5], 
  es[2, 3] + es[2, 3, 5], es[2, 3] + es[2, 3, 4], es[2, 3], es[2, 3], 
  es[2, 3], es[1, 4, 5], es[1, 3] + es[6, 7], es[1, 3] + es[6, 7], 
  es[4, 5, 7], es[4, 5, 6], es[4, 5], es[1, 2] + es[5, 6, 7], 
  es[1, 2] + es[4, 6, 7], es[4, 5] + es[4, 5, 7], es[4, 5] + es[4, 5, 6], 
  es[4, 5], es[3, 6, 7], es[3, 5] + es[2, 3, 5, 7], 
  es[3, 5] + es[2, 3, 5, 6], es[2, 3, 5], es[3, 4] + es[2, 3, 4, 7], 
  es[3, 4] + es[2, 3, 4, 6], es[2, 3, 4], es[2, 3, 4, 5], es[2, 3], 
  es[2, 3]}, {es[3, 4, 5], es[2, 4, 5], es[2, 3] + es[6, 7], 
  es[2, 3] + es[6, 7], es[4, 5, 7], es[4, 5, 6], es[4, 5], es[1, 4, 5], 
  es[1, 3] + es[6, 7], es[1, 3] + es[6, 7], es[4, 5, 7], es[4, 5, 6], 
  es[4, 5], es[1, 2] + es[5, 6, 7], es[1, 2] + es[4, 6, 7], 
  es[4, 5] + es[4, 5, 7], es[4, 5] + es[4, 5, 6], es[4, 5], es[3, 6, 7], 
  es[3, 5], es[3, 5], es[1, 2, 3, 5], es[3, 4], es[3, 4], es[1, 2, 3, 4], 0, 
  es[1, 2, 3], es[1, 2, 3]}, {2*es[3, 4, 5], 2*es[2, 4, 5], 
  es[2, 3] + es[6, 7] + es[2, 3, 5], es[2, 3] + es[6, 7] + es[2, 3, 4], 
  es[4, 5, 7], es[4, 5, 6], es[4, 5], es[6, 7] + es[1, 4, 5], 
  es[1, 3] + es[6, 7], es[1, 3] + es[6, 7], es[4, 5] + es[3, 4, 5, 7], 
  es[4, 5] + es[3, 4, 5, 6], es[4, 5] + es[3, 4, 5], es[1, 2] + es[5, 6, 7], 
  es[1, 2] + es[4, 6, 7], 2*es[4, 5] + es[2, 4, 5, 7], 
  2*es[4, 5] + es[2, 4, 5, 6], es[4, 5] + es[2, 4, 5], es[3, 6, 7], 
  es[3, 5] + es[2, 3, 5], es[3, 5] + es[2, 3, 5], 
  es[2, 3, 5] + es[1, 2, 3, 5], es[3, 4] + es[2, 3, 4], 
  es[3, 4] + es[2, 3, 4], es[2, 3, 4] + es[1, 2, 3, 4], es[2, 3], 
  es[1, 2, 3], es[1, 2, 3]}, {es[4, 5, 6], es[4, 5, 6], es[2, 3, 5, 6], 
  es[2, 3, 4] + es[2, 3, 4, 6], es[2, 3, 4] + es[2, 3, 4, 5], 
  es[2, 3] + es[2, 3, 4], es[2, 3] + es[2, 3, 4], es[4, 5, 6], 
  es[1, 3, 5, 6], es[1, 3, 4] + es[1, 3, 4, 6], es[1, 3, 4] + es[1, 3, 4, 5], 
  es[1, 3] + es[1, 3, 4], es[1, 3] + es[1, 3, 4], es[1, 2] + es[1, 2, 5, 6], 
  es[1, 2] + es[1, 2, 4], es[1, 2] + es[1, 2, 4], 2*es[1, 2] + es[5, 6], 
  2*es[1, 2] + es[5, 6], es[1, 2] + es[1, 2, 3], es[1, 2] + es[1, 2, 3], 
  es[1, 2] + es[5, 6], es[1, 2] + es[5, 6], es[1, 2], es[3, 4, 6], 
  es[3, 4, 6], es[3, 4, 5], es[3, 4, 5], es[3, 4]}, 
 {es[4, 5, 6], es[4, 5, 6], es[2, 3, 5, 6], es[2, 3, 4] + es[2, 3, 4, 6], 
  es[2, 3, 4] + es[2, 3, 4, 5], es[2, 3] + es[2, 3, 4], 
  es[2, 3] + es[2, 3, 4], es[4, 5, 6], es[1, 3, 5, 6], es[1, 3, 4], 
  es[1, 3, 4], es[1, 3] + es[5, 6], es[1, 3] + es[5, 6], es[1, 2], 
  es[1, 2] + es[6, 7], es[1, 2] + es[5, 7], es[1, 2] + es[5, 6] + 
   es[4, 5, 6], es[1, 2] + es[4, 5, 6], es[1, 2] + es[6, 7], 
  es[1, 2] + es[5, 7], es[5, 6] + es[3, 5, 6], es[3, 5, 6], es[3, 4, 7], 
  es[3, 4, 6] + es[2, 3, 4, 6], es[3, 4] + es[2, 3, 4, 6], 
  es[3, 4, 5] + es[2, 3, 4, 5], es[3, 4] + es[2, 3, 4, 5], es[2, 3, 4]}, 
 {es[3, 4, 5], es[2, 4, 5], es[2, 3, 5], 2*es[2, 3, 4], es[2, 3, 4], 
  es[2, 3, 4], es[2, 3, 4], es[1, 4, 5], es[1, 3, 5], es[6, 7] + es[1, 3, 4], 
  es[5, 7], es[5, 6], 0, es[1, 2] + es[6, 7], es[1, 2] + es[6, 7], 
  es[4, 5, 7], es[4, 5, 6], es[4, 5], es[1, 2] + es[6, 7], es[3, 5, 7], 
  es[3, 5, 6], es[3, 5], es[3, 4] + es[2, 3, 4, 7], 
  es[3, 4] + es[2, 3, 4, 6], es[3, 4] + es[2, 3, 4], 
  es[3, 4] + es[2, 3, 4, 5], es[2, 3, 4], es[2, 3, 4]}, 
 {es[3, 4, 5], es[2, 4, 5], es[2, 3, 5], es[6, 7] + es[2, 3, 4], es[5, 7], 
  es[5, 6], 0, es[1, 4, 5], es[1, 3, 5], es[6, 7] + es[1, 3, 4], es[5, 7], 
  es[5, 6], 0, es[1, 2] + es[6, 7], es[1, 2] + es[6, 7], es[4, 5, 7], 
  es[4, 5, 6], es[4, 5], es[1, 2] + es[6, 7], es[3, 5, 7], es[3, 5, 6], 
  es[3, 5], es[3, 4], es[3, 4], es[3, 4] + es[1, 2, 3, 4], es[3, 4], 
  es[1, 2, 3, 4], es[1, 2, 3, 4]}, {es[3, 4, 5], es[2, 4, 5], es[2, 3, 5], 
  es[6, 7] + es[2, 3, 4], es[5, 7], es[5, 6], 0, es[6, 7], es[6, 7], 
  es[6, 7], es[3, 4, 5, 7], es[3, 4, 5, 6], es[3, 4, 5], es[5, 6, 7], 
  es[4, 6, 7], es[4, 5] + es[2, 4, 5, 7], es[4, 5] + es[2, 4, 5, 6], 
  es[2, 4, 5], es[3, 6, 7], es[3, 5] + es[2, 3, 5, 7], 
  es[3, 5] + es[2, 3, 5, 6], es[2, 3, 5], es[3, 4] + es[2, 3, 4], 
  es[3, 4] + es[2, 3, 4], es[2, 3, 4] + es[1, 2, 3, 4], es[2, 3, 4], 
  es[1, 2, 3, 4], es[1, 2, 3, 4]}, {es[3, 4, 5, 6], es[2, 4, 5, 6], 
  es[2, 3, 5, 6], es[2, 3, 4] + es[2, 3, 4, 6], es[2, 3, 4] + es[2, 3, 4, 5], 
  es[2, 3, 4], es[2, 3, 4], es[1, 4, 5, 6], es[1, 3, 5, 6], es[1, 3, 4], 
  es[1, 3, 4], es[5, 6], es[5, 6], es[1, 2], es[1, 2], es[1, 2], es[4, 5, 6], 
  es[4, 5, 6], es[1, 2], es[1, 2], es[3, 5, 6], es[3, 5, 6], es[3, 4], 
  es[3, 4] + es[2, 3, 4, 6], es[3, 4] + es[2, 3, 4, 6], 
  es[3, 4] + es[2, 3, 4, 5], es[3, 4] + es[2, 3, 4, 5], es[2, 3, 4]}, 
 {es[3, 4, 5, 6], es[2, 4, 5, 6], es[2, 3, 5, 6], es[2, 3, 4], es[2, 3, 4], 
  es[5, 6], es[5, 6], es[1, 4, 5, 6], es[1, 3, 5, 6], es[1, 3, 4], 
  es[1, 3, 4], es[5, 6], es[5, 6], es[1, 2], es[1, 2], es[1, 2], es[4, 5, 6], 
  es[4, 5, 6], es[1, 2], es[1, 2], es[3, 5, 6], es[3, 5, 6], es[3, 4], 
  es[3, 4], es[3, 4], es[3, 4], es[3, 4], es[1, 2, 3, 4]}, 
 {es[3, 4, 5, 6], es[2, 4, 5, 6], es[2, 3, 5, 6], es[2, 3, 4], es[2, 3, 4], 
  es[5, 6], es[5, 6], es[1, 4, 5, 6], es[1, 3, 5, 6], es[1, 3, 4], 
  es[1, 3, 4], es[5, 6], es[5, 6], es[1, 2], es[1, 2] + es[6, 7], 
  es[1, 2] + es[5, 7], es[5, 6] + es[4, 5, 6], es[4, 5, 6], 
  es[1, 2] + es[6, 7], es[1, 2] + es[5, 7], es[5, 6] + es[3, 5, 6], 
  es[3, 5, 6], es[3, 4, 7], es[3, 4, 6], es[3, 4], es[3, 4, 5], es[3, 4], 
  es[1, 2, 3, 4]}, {es[4, 5] + es[3, 4, 5, 6], es[4, 5] + es[2, 4, 5, 6], 
  es[2, 3, 5] + es[2, 3, 5, 6], es[2, 3, 4] + es[2, 3, 4, 6], 
  es[2, 3] + es[2, 3, 4, 5], es[2, 3], es[2, 3], es[4, 5] + es[1, 4, 5, 6], 
  es[1, 3, 5], es[1, 3, 4], es[1, 3], es[4, 5, 6], es[4, 5, 6], 
  es[1, 2] + es[6, 7], es[1, 2] + es[6, 7], es[1, 2] + es[4, 5, 7], 
  2*es[4, 5, 6], es[4, 5] + es[4, 5, 6], es[1, 2] + es[6, 7], es[3, 5, 7], 
  es[3, 5, 6] + es[2, 3, 5, 6], es[3, 5] + es[2, 3, 5, 6], es[3, 4, 7], 
  es[3, 4, 6] + es[2, 3, 4, 6], es[3, 4] + es[2, 3, 4, 6], 
  es[3, 4, 5] + es[2, 3, 4, 5], es[2, 3, 4, 5], es[2, 3]}, 
 {es[5, 6], es[5, 6], es[5, 6], es[2, 3, 4, 6], es[2, 3, 4, 5], es[2, 3, 4], 
  es[2, 3, 4], es[5, 6], es[5, 6], es[1, 3, 4, 6], es[1, 3, 4, 5], 
  es[1, 3, 4], es[1, 3, 4], es[1, 2] + es[5, 6], es[1, 2], es[1, 2], 
  es[1, 2] + es[5, 6], es[1, 2] + es[5, 6], es[1, 2], es[1, 2], 
  es[1, 2] + es[5, 6], es[1, 2] + es[5, 6], es[1, 2], es[3, 4, 6], 
  es[3, 4, 6], es[3, 4, 5], es[3, 4, 5], es[3, 4]}, 
 {es[3, 4, 5, 6], es[4, 5] + es[2, 4, 5, 6], es[3, 5] + es[2, 3, 5, 6], 
  es[3, 4] + es[2, 3, 4] + es[2, 3, 4, 6], es[2, 3, 4] + es[2, 3, 4, 5], 
  es[2, 3, 4], es[2, 3, 4], es[4, 5] + es[1, 4, 5, 6], 
  es[3, 5] + es[1, 3, 5, 6], es[3, 4] + es[1, 3, 4] + es[1, 3, 4, 6], 
  es[1, 3, 4] + es[1, 3, 4, 5], es[1, 3, 4], es[1, 3, 4], 
  es[1, 2, 5] + es[1, 2, 5, 6], 2*es[1, 2, 4], es[1, 2] + es[1, 2, 4], 
  es[1, 2] + es[5, 6], es[1, 2] + es[5, 6], 2*es[1, 2, 3], 
  es[1, 2] + es[1, 2, 3], es[1, 2] + es[5, 6], es[1, 2] + es[5, 6], es[1, 2], 
  es[3, 4, 6], es[3, 4, 6], es[3, 4, 5], es[3, 4, 5], es[3, 4]}, 
 {es[3, 4, 5, 6], es[4, 5] + es[2, 4, 5, 6], es[3, 5] + es[2, 3, 5, 6], 
  es[3, 4] + es[2, 3, 4] + es[2, 3, 4, 6], es[2, 3, 4] + es[2, 3, 4, 5], 
  es[2, 3, 4], es[2, 3, 4], es[4, 5] + es[1, 4, 5, 6], 
  es[3, 5] + es[1, 3, 5, 6], es[3, 4] + es[1, 3, 4], es[1, 3, 4], es[5, 6], 
  es[5, 6], es[1, 2, 5], es[6, 7] + es[1, 2, 4], es[1, 2] + es[5, 7], 
  es[5, 6] + es[4, 5, 6], es[4, 5, 6], es[6, 7] + es[1, 2, 3], 
  es[1, 2] + es[5, 7], es[5, 6] + es[3, 5, 6], es[3, 5, 6], es[3, 4, 7], 
  es[3, 4, 6] + es[2, 3, 4, 6], es[3, 4] + es[2, 3, 4, 6], 
  es[3, 4, 5] + es[2, 3, 4, 5], es[3, 4] + es[2, 3, 4, 5], es[2, 3, 4]}, 
 {es[3, 4], 0, 0, es[3, 4], es[3, 4] + es[2, 3, 4, 5], 
  es[3, 4] + es[2, 3, 4, 5], es[3, 4] + es[2, 3, 4, 5], 0, 0, es[3, 4], 
  es[3, 4] + es[1, 3, 4, 5], es[3, 4] + es[1, 3, 4, 5], 
  es[3, 4] + es[1, 3, 4, 5], 0, es[1, 2, 4], es[1, 2, 4], es[1, 2, 4], 
  es[1, 2, 4], es[1, 2, 3], es[1, 2, 3], es[1, 2, 3], es[1, 2, 3], es[1, 2], 
  es[1, 2], es[1, 2], es[3, 4, 5], es[3, 4, 5], es[3, 4, 5]}, 
 {es[3, 4], es[5, 6], es[5, 6], es[3, 4, 6], es[3, 4, 5] + es[2, 3, 4, 5], 
  es[3, 4] + es[2, 3, 4, 5], es[3, 4] + es[2, 3, 4, 5], es[5, 6], es[5, 6], 
  es[3, 4, 6], es[3, 4, 5] + es[1, 3, 4, 5], es[3, 4] + es[1, 3, 4, 5], 
  es[3, 4] + es[1, 3, 4, 5], es[5, 6], es[1, 2, 4, 6], es[1, 2, 4, 5], 
  es[1, 2, 4], es[1, 2, 4], es[1, 2, 3], es[1, 2, 3], es[5, 6] + es[1, 2, 3], 
  es[5, 6] + es[1, 2, 3], es[1, 2, 3], es[1, 2] + es[4, 6], 
  es[1, 2] + es[4, 6], es[4, 5] + es[3, 4, 5], es[4, 5] + es[3, 4, 5], 
  es[3, 4, 5]}, {es[5, 6], es[5, 6], es[5, 6], es[2, 3, 4, 6], 
  es[2, 3, 4, 5], es[2, 3, 4], es[2, 3, 4], es[5, 6], es[5, 6], 
  es[1, 3, 4, 6], es[1, 3, 4, 5], es[1, 3, 4], es[1, 3, 4], es[5, 6], 
  es[1, 2, 4, 6], es[1, 2, 4, 5], es[1, 2, 4], es[1, 2, 4], es[1, 2, 3], 
  es[1, 2, 3], es[5, 6] + es[1, 2, 3], es[5, 6] + es[1, 2, 3], es[1, 2, 3], 
  es[4, 6], es[4, 6], es[4, 5], es[4, 5], 0}, 
 {es[5, 6], es[4, 5, 6], es[3, 5, 6], es[3, 4] + es[2, 3, 4, 6], 
  es[3, 4] + es[2, 3, 4, 5], es[2, 3, 4], es[2, 3, 4], es[4, 5, 6], 
  es[3, 5, 6], es[3, 4] + es[1, 3, 4, 6], es[3, 4] + es[1, 3, 4, 5], 
  es[1, 3, 4], es[1, 3, 4], es[1, 2, 5, 6], es[1, 2, 4] + es[1, 2, 4, 6], 
  es[1, 2, 4] + es[1, 2, 4, 5], es[1, 2] + es[1, 2, 4], 
  es[1, 2] + es[1, 2, 4], es[1, 2, 3] + es[1, 2, 3, 6], 
  es[1, 2, 3] + es[1, 2, 3, 5], es[1, 2] + es[1, 2, 3], 
  es[1, 2] + es[1, 2, 3], es[1, 2] + es[1, 2, 3, 4], es[1, 2], es[1, 2], 
  es[1, 2], es[1, 2], es[1, 2]}, {es[3, 4] + es[6, 7], es[5, 6, 7], 
  es[5, 6, 7], es[3, 4, 6, 7], es[3, 4, 5], es[3, 4, 5], 
  es[3, 4] + es[2, 3, 4, 5], es[5, 6, 7], es[5, 6, 7], es[3, 4, 6, 7], 
  es[3, 4, 5], es[3, 4, 5], es[3, 4] + es[1, 3, 4, 5], es[5, 6, 7], 0, 
  es[1, 2, 4, 5], es[1, 2, 4, 5], es[1, 2, 4] + es[1, 2, 4, 5], es[1, 2, 3], 
  es[1, 2, 3], es[1, 2, 3], 2*es[1, 2, 3], es[1, 2, 3], es[1, 2, 3], 
  es[1, 2] + es[1, 2, 3], es[1, 2] + es[4, 5], es[1, 2] + es[4, 5], 
  es[1, 2] + es[4, 5]}, {es[3, 4] + es[3, 4, 5, 6], es[2, 4, 5, 6], 
  es[2, 3, 5, 6], es[3, 4] + es[2, 3, 4, 6], es[3, 4] + es[2, 3, 4, 5], 
  es[3, 4], es[3, 4], es[1, 4, 5, 6], es[1, 3, 5, 6], 
  es[3, 4] + es[1, 3, 4, 6], es[3, 4] + es[1, 3, 4, 5], es[3, 4], es[3, 4], 
  es[1, 2, 5, 6], es[1, 2, 4], es[1, 2, 4], es[5, 6], es[5, 6], es[1, 2, 3], 
  es[1, 2, 3], es[5, 6], es[5, 6], es[1, 2], es[3, 4, 6], es[3, 4, 6], 
  es[3, 4, 5], es[3, 4, 5], es[3, 4]}, {es[3, 4], es[2, 4], 
  es[2, 3] + es[5, 6], es[4, 6], es[4, 5], 0, 0, es[5, 6], es[5, 6], 
  es[3, 4, 6], es[3, 4, 5], es[3, 4], es[3, 4], es[5, 6], es[2, 4, 6], 
  es[2, 4, 5], es[2, 4], es[2, 4], es[2, 3] + es[1, 2, 3, 6], 
  es[2, 3] + es[1, 2, 3, 5], es[2, 3] + es[1, 2, 3], es[2, 3] + es[1, 2, 3], 
  es[2, 3] + es[1, 2, 3, 4], es[1, 2, 3], es[1, 2, 3], es[1, 2, 3], 
  es[1, 2, 3], es[1, 2, 3]}, {es[3, 4, 5], es[2, 4, 5], es[2, 3], es[2, 3], 
  es[4, 5], es[4, 5], es[4, 5], 0, 0, 0, es[3, 4, 5], es[3, 4, 5], 
  es[3, 4, 5], 0, 0, es[2, 4, 5], es[2, 4, 5], es[2, 4, 5], es[2, 3], 
  es[2, 3] + es[1, 2, 3, 5], es[2, 3] + es[1, 2, 3, 5], 
  es[2, 3] + es[1, 2, 3, 5], es[2, 3] + es[1, 2, 3, 4], 
  es[2, 3] + es[1, 2, 3, 4], es[2, 3] + es[1, 2, 3, 4], es[1, 2, 3], 
  es[1, 2, 3], es[1, 2, 3]}, {es[3, 4, 5], 0, es[5, 6], es[4, 6], 
  es[4, 5] + es[3, 4, 5], es[3, 4, 5], es[3, 4, 5], es[4, 5, 6], es[3, 5, 6], 
  es[3, 4, 6], 2*es[3, 4, 5], es[3, 4, 5], es[3, 4, 5], es[2, 5, 6], 
  es[2, 4, 6], es[2, 4, 5] + es[1, 2, 4, 5], es[1, 2, 4, 5], es[1, 2, 4, 5], 
  es[2, 3] + es[1, 2, 3, 6], es[2, 3] + es[1, 2, 3, 5], es[1, 2, 3], 
  es[1, 2, 3], es[2, 3] + es[1, 2, 3, 4], es[1, 2, 3], es[1, 2, 3], 
  es[1, 2] + es[4, 5], es[1, 2] + es[4, 5], es[1, 2] + es[4, 5]}, 
 {es[3, 4, 5], es[2, 4, 5], es[2, 3], es[2, 3], es[4, 5], es[4, 5], es[4, 5], 
  0, es[5, 6], es[4, 6], es[4, 5] + es[3, 4, 5], es[3, 4, 5], es[3, 4, 5], 
  es[5, 6], es[4, 6], es[4, 5] + es[2, 4, 5], es[2, 4, 5], es[2, 4, 5], 
  es[2, 3, 6], es[2, 3, 5] + es[1, 2, 3, 5], es[2, 3] + es[1, 2, 3, 5], 
  es[2, 3] + es[1, 2, 3, 5], es[2, 3, 4] + es[1, 2, 3, 4], 
  es[2, 3] + es[1, 2, 3, 4], es[2, 3] + es[1, 2, 3, 4], es[1, 2, 3], 
  es[1, 2, 3], es[1, 2, 3]}, {es[3, 4, 5], es[6, 7], es[5, 6, 7], 
  es[4, 6, 7], es[4, 5] + es[3, 4, 5, 7], es[4, 5] + es[3, 4, 5, 6], 
  es[3, 4, 5], es[6, 7], es[5, 6, 7], es[4, 6, 7], es[4, 5] + es[3, 4, 5, 7], 
  es[4, 5] + es[3, 4, 5, 6], es[3, 4, 5], es[5, 6, 7], es[4, 6, 7], es[4, 5], 
  es[4, 5], es[1, 2, 4, 5], 0, es[1, 2, 3, 5], es[1, 2, 3, 5], 
  es[1, 2, 3] + es[1, 2, 3, 5], es[1, 2, 3, 4], es[1, 2, 3, 4], 
  es[1, 2, 3] + es[1, 2, 3, 4], es[1, 2, 3], es[1, 2] + es[1, 2, 3], 
  es[1, 2] + es[1, 2, 3]}, {es[6, 7], es[6, 7], es[5, 6, 7], es[4, 6, 7], 
  es[4, 5], es[4, 5], es[2, 3, 4, 5], es[6, 7], es[5, 6, 7], es[4, 6, 7], 
  es[4, 5], es[4, 5], es[1, 3, 4, 5], es[5, 6, 7], es[4, 6, 7], es[4, 5], 
  es[4, 5], es[1, 2, 4, 5], 0, es[1, 2, 3, 5], es[1, 2, 3, 5], 
  es[1, 2, 3] + es[1, 2, 3, 5], es[1, 2, 3, 4], es[1, 2, 3, 4], 
  es[1, 2, 3] + es[1, 2, 3, 4], es[1, 2, 3], es[1, 2, 3], es[1, 2, 3]}, 
 {es[6, 7], es[4, 5, 6, 7], es[5, 6] + es[3, 5, 6, 7], 
  es[4, 6] + es[3, 4, 6, 7], es[4, 5] + es[3, 4, 5], es[3, 4, 5], 
  es[2, 3, 4, 5], es[4, 5, 6, 7], es[5, 6] + es[3, 5, 6, 7], 
  es[4, 6] + es[3, 4, 6, 7], es[4, 5] + es[3, 4, 5], es[3, 4, 5], 
  es[1, 3, 4, 5], es[5, 6], es[4, 6], es[4, 5] + es[1, 2, 4, 5], 
  es[1, 2, 4, 5], es[1, 2] + es[1, 2, 4, 5], es[1, 2, 3, 6], es[1, 2, 3, 5], 
  es[1, 2, 3], es[1, 2] + es[1, 2, 3], es[1, 2, 3, 4], es[1, 2, 3], 
  es[1, 2] + es[1, 2, 3], es[1, 2] + es[4, 5], es[1, 2] + es[4, 5], 
  es[1, 2] + es[4, 5]}, {es[3, 4] + es[6, 7], es[5, 6, 7], es[5, 6, 7], 
  es[3, 4, 6, 7], es[3, 4, 5], es[3, 4, 5], es[3, 4] + es[2, 3, 4, 5], 
  es[5, 6, 7], es[5, 6, 7], es[3, 4, 6, 7], es[3, 4, 5], es[3, 4, 5], 
  es[3, 4] + es[1, 3, 4, 5], es[5, 6, 7], 0, es[1, 2, 4, 5], es[1, 2, 4, 5], 
  es[1, 2, 4] + es[1, 2, 4, 5], 0, es[1, 2, 3, 5], es[1, 2, 3, 5], 
  es[1, 2, 3] + es[1, 2, 3, 5], es[1, 2, 3, 4], es[1, 2, 3, 4], 
  es[1, 2] + es[1, 2, 3, 4], es[1, 2], es[1, 2], es[1, 2]}, 
 {es[3, 4, 5], es[2, 4, 5], es[2, 3] + es[2, 3, 5], 
  es[2, 3] + es[6, 7] + es[2, 3, 4], es[2, 3] + es[5, 7], 
  es[2, 3] + es[5, 6], es[2, 3], es[1, 4, 5], es[1, 3] + es[6, 7], 
  es[1, 3] + es[6, 7], es[4, 5, 7], es[4, 5, 6], es[4, 5], 
  es[1, 2] + es[6, 7], es[1, 2] + es[6, 7], es[4, 5, 7], es[4, 5, 6], 
  es[4, 5], es[6, 7], es[2, 3, 5, 7], es[2, 3, 5, 6], es[2, 3, 5], 
  es[2, 3, 4], es[2, 3, 4], es[2, 3, 4] + es[1, 2, 3, 4], es[2, 3, 4], 
  es[2, 3] + es[1, 2, 3, 4], es[2, 3] + es[1, 2, 3, 4]}, 
 {es[3, 4, 5], es[2, 4, 5], es[2, 3] + es[2, 3, 5], 
  es[2, 3] + es[6, 7] + es[2, 3, 4], es[2, 3] + es[5, 7], 
  es[2, 3] + es[5, 6], es[2, 3], es[6, 7], es[5, 6, 7], es[4, 6, 7], 
  es[4, 5] + es[3, 4, 5, 7], es[4, 5] + es[3, 4, 5, 6], es[3, 4, 5], 
  es[5, 6, 7], es[4, 6, 7], es[4, 5] + es[2, 4, 5, 7], 
  es[4, 5] + es[2, 4, 5, 6], es[2, 4, 5], es[2, 3, 6, 7], 
  es[2, 3, 5] + es[2, 3, 5, 7], es[2, 3, 5] + es[2, 3, 5, 6], 
  es[2, 3] + es[2, 3, 5], 2*es[2, 3, 4], 2*es[2, 3, 4], 
  es[2, 3] + es[2, 3, 4] + es[1, 2, 3, 4], es[2, 3] + es[2, 3, 4], 
  es[2, 3] + es[1, 2, 3, 4], es[2, 3] + es[1, 2, 3, 4]}, 
 {es[3, 4, 5], es[2, 4, 5], es[2, 3] + es[6, 7], es[2, 3] + 2*es[6, 7], 
  es[5, 7] + es[4, 5, 7], es[5, 6] + es[4, 5, 6], es[4, 5], es[6, 7], 
  es[6, 7] + es[5, 6, 7], es[6, 7] + es[4, 6, 7], 
  es[4, 5, 7] + es[3, 4, 5, 7], es[4, 5, 6] + es[3, 4, 5, 6], es[3, 4, 5], 
  es[6, 7] + es[5, 6, 7], es[6, 7] + es[4, 6, 7], 
  es[4, 5, 7] + es[2, 4, 5, 7], es[4, 5, 6] + es[2, 4, 5, 6], es[2, 4, 5], 
  es[6, 7] + es[2, 3, 6, 7], es[2, 3, 5, 7], es[2, 3, 5, 6], 
  es[2, 3] + es[1, 2, 3, 5], es[2, 3, 4], es[2, 3, 4], 
  es[2, 3] + 2*es[1, 2, 3, 4], es[2, 3, 4], es[1, 2, 3] + es[1, 2, 3, 4], 
  es[1, 2, 3] + es[1, 2, 3, 4]}, {es[3, 4, 5, 6], es[2, 4, 5, 6], 
  es[2, 3] + es[2, 3, 5, 6], es[2, 3] + es[2, 3, 4], es[2, 3] + es[2, 3, 4], 
  es[2, 3] + es[5, 6], es[2, 3] + es[5, 6], es[1, 4, 5, 6], es[1, 3], 
  es[1, 3], es[1, 3], es[4, 5, 6], es[4, 5, 6], es[1, 2], es[1, 2], es[1, 2], 
  es[4, 5, 6], es[4, 5, 6], 0, 0, es[2, 3, 5, 6], es[2, 3, 5, 6], 
  es[2, 3, 4], es[2, 3, 4], es[2, 3, 4], es[2, 3, 4], es[2, 3, 4], 
  es[2, 3] + es[1, 2, 3, 4]}, {es[3, 4, 5, 6], es[2, 4, 5, 6], es[2, 3], 
  es[2, 3] + es[6, 7], es[2, 3] + es[5, 7], es[5, 6] + es[4, 5, 6], 
  es[4, 5, 6], 0, es[5, 6, 7], es[4, 6, 7], es[4, 5, 7], 
  es[4, 5, 6] + es[3, 4, 5, 6], es[3, 4, 5, 6], es[5, 6, 7], es[4, 6, 7], 
  es[4, 5, 7], es[4, 5, 6] + es[2, 4, 5, 6], es[2, 4, 5, 6], es[2, 3, 6, 7], 
  es[2, 3, 5, 7], es[2, 3, 5, 6], es[2, 3], es[2, 3, 4], es[2, 3, 4], 
  es[2, 3] + es[1, 2, 3, 4], es[2, 3, 4], es[2, 3] + es[1, 2, 3, 4], 
  es[1, 2, 3] + es[1, 2, 3, 4]}, {es[3, 4, 5, 6], es[2, 4, 5, 6], 
  es[2, 3] + es[2, 3, 5, 6], es[2, 3] + es[2, 3, 4], es[2, 3] + es[2, 3, 4], 
  es[2, 3] + es[5, 6], es[2, 3] + es[5, 6], es[1, 4, 5, 6], es[1, 3], 
  es[1, 3] + es[6, 7], es[1, 3] + es[5, 7], es[5, 6] + es[4, 5, 6], 
  es[4, 5, 6], es[1, 2], es[1, 2] + es[6, 7], es[1, 2] + es[5, 7], 
  es[5, 6] + es[4, 5, 6], es[4, 5, 6], es[6, 7], es[5, 7], 
  es[5, 6] + es[2, 3, 5, 6], es[2, 3, 5, 6], es[2, 3, 4, 7], es[2, 3, 4, 6], 
  es[2, 3, 4], es[2, 3, 4, 5], es[2, 3, 4], es[2, 3] + es[1, 2, 3, 4]}, 
 {es[3, 4], es[2, 4], es[2, 3] + es[5, 6], es[4, 6], 
  es[4, 5] + es[2, 3, 4, 5], es[2, 3, 4, 5], es[2, 3, 4, 5], es[5, 6], 
  es[5, 6], es[3, 4, 6], es[3, 4, 5] + es[1, 3, 4, 5], 
  es[3, 4] + es[1, 3, 4, 5], es[3, 4] + es[1, 3, 4, 5], es[5, 6], 
  es[2, 4, 6], es[2, 4, 5] + es[1, 2, 4, 5], es[2, 4] + es[1, 2, 4, 5], 
  es[2, 4] + es[1, 2, 4, 5], es[2, 3] + es[1, 2, 3, 6], 
  es[2, 3] + es[1, 2, 3, 5], es[2, 3] + es[1, 2, 3], es[2, 3] + es[1, 2, 3], 
  es[2, 3] + es[1, 2, 3, 4], es[1, 2, 3], es[1, 2, 3], es[4, 5], es[4, 5], 
  es[4, 5]}, {es[3, 4] + es[3, 4, 5], es[2, 4] + es[2, 4, 5], 
  2*es[2, 3] + es[6, 7], es[2, 3] + es[6, 7], es[4, 5, 7], es[4, 5, 6], 
  es[4, 5], es[5, 6, 7], es[5, 6] + es[5, 6, 7], es[4, 6] + es[3, 4, 6, 7], 
  es[4, 5] + es[3, 4, 5] + es[3, 4, 5, 7], es[3, 4, 5] + es[3, 4, 5, 6], 
  es[3, 4] + es[3, 4, 5], es[5, 6] + es[5, 6, 7], es[4, 6] + es[2, 4, 6, 7], 
  es[4, 5] + es[2, 4, 5] + es[2, 4, 5, 7], es[2, 4, 5] + es[2, 4, 5, 6], 
  es[2, 4] + es[2, 4, 5], es[2, 3, 6] + es[2, 3, 6, 7], 2*es[2, 3, 5], 
  es[2, 3] + es[2, 3, 5], 2*es[2, 3] + es[1, 2, 3, 5], 2*es[2, 3, 4], 
  es[2, 3] + es[2, 3, 4], es[2, 3] + es[1, 2, 3, 4], es[2, 3], es[1, 2, 3], 
  es[1, 2, 3]}, {es[3, 4] + es[3, 4, 5], es[2, 4] + es[6, 7], 
  es[2, 3] + es[6, 7] + es[5, 6, 7], es[6, 7] + es[4, 6, 7], 
  es[4, 5, 7] + es[3, 4, 5, 7], es[4, 5, 6] + es[3, 4, 5, 6], es[3, 4, 5], 
  es[6, 7] + es[5, 6, 7], 2*es[5, 6, 7], es[4, 6, 7] + es[3, 4, 6, 7], 
  es[4, 5] + 2*es[3, 4, 5, 7], es[4, 5] + 2*es[3, 4, 5, 6], 
  es[3, 4] + es[3, 4, 5], 2*es[5, 6, 7], es[4, 6, 7] + es[2, 4, 6, 7], 
  es[4, 5] + es[2, 4, 5, 7], es[4, 5] + es[2, 4, 5, 6], 
  es[2, 4] + es[1, 2, 4, 5], es[2, 3, 6, 7], es[2, 3, 5], es[2, 3, 5], 
  es[2, 3] + es[1, 2, 3] + es[1, 2, 3, 5], es[2, 3, 4], es[2, 3, 4], 
  es[1, 2, 3] + es[1, 2, 3, 4], es[2, 3], es[1, 2] + es[1, 2, 3], 
  es[1, 2] + es[1, 2, 3]}, {es[3, 4, 5] + es[3, 4, 5, 6], 
  es[2, 4, 5] + es[2, 4, 5, 6], es[2, 3] + es[2, 3, 5], 
  es[2, 3] + es[2, 3, 4], es[2, 3], es[4, 5, 6], es[4, 5, 6], es[1, 4, 5], 
  es[1, 3], es[1, 3], es[4, 5], es[4, 5] + es[3, 4, 5, 6], 
  es[4, 5] + es[3, 4, 5, 6], es[1, 2], es[1, 2], es[4, 5], 
  es[4, 5] + es[2, 4, 5, 6], es[4, 5] + es[2, 4, 5, 6], 0, es[2, 3, 5], 
  es[2, 3, 5], es[2, 3, 5], es[2, 3, 4], es[2, 3, 4], es[2, 3, 4], es[2, 3], 
  es[2, 3], es[1, 2, 3]}, {es[3, 4, 5] + es[3, 4, 5, 6], 
  es[2, 4, 5] + es[2, 4, 5, 6], 2*es[2, 3] + es[6, 7], 2*es[2, 3] + es[6, 7], 
  es[2, 3] + es[4, 5, 7], 2*es[4, 5, 6], es[4, 5] + es[4, 5, 6], es[1, 4, 5], 
  es[1, 3] + es[5, 6, 7], es[1, 3] + es[4, 6, 7], es[4, 5] + es[4, 5, 7], 
  es[4, 5] + es[4, 5, 6] + es[3, 4, 5, 6], es[4, 5] + es[3, 4, 5, 6], 
  es[1, 2] + es[5, 6, 7], es[1, 2] + es[4, 6, 7], es[4, 5] + es[4, 5, 7], 
  es[4, 5] + es[4, 5, 6] + es[2, 4, 5, 6], es[4, 5] + es[2, 4, 5, 6], 
  es[2, 3, 6, 7], es[2, 3, 5], es[2, 3, 5], es[2, 3] + es[1, 2, 3, 5], 
  es[2, 3, 4], es[2, 3, 4], es[2, 3] + es[1, 2, 3, 4], es[2, 3], 
  es[2, 3] + es[1, 2, 3], 2*es[1, 2, 3]}, {es[3, 4, 5] + es[3, 4, 5, 6], 
  es[2, 4, 5] + es[2, 4, 5, 6], es[2, 3] + es[2, 3, 5], 
  es[2, 3] + es[2, 3, 4], es[2, 3], es[4, 5, 6], es[4, 5, 6], es[1, 4, 5], 
  es[1, 3] + es[6, 7], es[1, 3] + es[6, 7], es[4, 5, 7], 
  es[4, 5, 6] + es[3, 4, 5, 6], es[4, 5] + es[3, 4, 5, 6], 
  es[1, 2] + es[6, 7], es[1, 2] + es[6, 7], es[4, 5, 7], 
  es[4, 5, 6] + es[2, 4, 5, 6], es[4, 5] + es[2, 4, 5, 6], es[6, 7], 
  es[2, 3, 5, 7], es[2, 3, 5, 6], es[2, 3, 5], es[2, 3, 4, 7], 
  es[2, 3, 4, 6], es[2, 3, 4], es[2, 3, 4, 5], es[2, 3], es[1, 2, 3]}, 
 {es[4, 5] + es[4, 5, 6], es[4, 5] + es[4, 5, 6], 
  es[2, 3, 5] + es[2, 3, 5, 6], 2*es[2, 3, 4], es[2, 3] + es[2, 3, 4], 
  2*es[2, 3] + es[5, 6], 2*es[2, 3] + es[5, 6], es[4, 5] + es[4, 5, 6], 
  es[1, 3, 5], es[6, 7] + es[1, 3, 4], es[1, 3] + es[5, 7], 
  es[1, 3] + es[5, 6] + es[4, 5, 6], es[1, 3] + es[4, 5, 6], 
  es[1, 2] + es[6, 7], es[1, 2] + es[6, 7], es[1, 2] + es[4, 5, 7], 
  es[1, 2] + 2*es[4, 5, 6], es[1, 2] + es[4, 5] + es[4, 5, 6], 
  es[1, 2] + es[6, 7], es[3, 5, 7], es[3, 5, 6] + es[2, 3, 5, 6], 
  es[3, 5] + es[2, 3, 5, 6], es[3, 4] + es[2, 3, 4, 7], 
  es[3, 4] + es[2, 3, 4, 6], es[3, 4] + es[2, 3, 4], 
  es[3, 4] + es[2, 3, 4, 5], es[2, 3, 4], es[2, 3] + es[1, 2, 3, 4]}, 
 {es[4, 5] + es[3, 4, 5, 6], 2*es[4, 5] + es[2, 4, 5, 6], 
  es[3, 5] + es[2, 3, 5] + es[2, 3, 5, 6], es[3, 4] + 2*es[2, 3, 4], 
  es[2, 3] + es[2, 3, 4], es[2, 3] + es[5, 6], es[2, 3] + es[5, 6], 
  2*es[4, 5] + es[1, 4, 5, 6], es[3, 5] + es[1, 3, 5], 
  es[3, 4] + es[6, 7] + es[1, 3, 4], es[1, 3] + es[5, 7], 
  es[5, 6] + es[4, 5, 6], es[4, 5, 6], es[6, 7] + es[1, 2, 5], 
  es[6, 7] + es[1, 2, 4], es[1, 2] + es[4, 5, 7], 2*es[4, 5, 6], 
  es[4, 5] + es[4, 5, 6], es[6, 7] + es[1, 2, 3], es[3, 5, 7], 
  es[3, 5, 6] + es[2, 3, 5, 6], es[3, 5] + es[2, 3, 5, 6], 
  es[3, 4] + es[2, 3, 4, 7], es[3, 4] + es[2, 3, 4, 6], 
  es[3, 4] + es[2, 3, 4], es[3, 4] + es[2, 3, 4, 5], es[2, 3, 4], 
  es[2, 3] + es[1, 2, 3, 4]}, {es[3, 4, 5], es[2, 4, 5], es[2, 3] + es[6, 7], 
  es[2, 3] + es[6, 7], es[4, 5, 7], es[4, 5, 6], es[4, 5], es[6, 7], 
  es[6, 7] + es[5, 6, 7], es[6, 7] + es[4, 6, 7], 
  es[4, 5, 7] + es[3, 4, 5, 7], es[4, 5, 6] + es[3, 4, 5, 6], es[3, 4, 5], 
  2*es[5, 6, 7], 2*es[4, 6, 7], es[4, 5] + es[4, 5, 7] + es[2, 4, 5, 7], 
  es[4, 5] + es[4, 5, 6] + es[2, 4, 5, 6], es[2, 4, 5], 
  es[3, 6, 7] + es[2, 3, 6, 7], es[3, 5] + es[2, 3, 5, 7], 
  es[3, 5] + es[2, 3, 5, 6], es[2, 3] + es[1, 2, 3, 5], 
  es[3, 4] + es[2, 3, 4, 7], es[3, 4] + es[2, 3, 4, 6], 
  es[2, 3] + es[1, 2, 3, 4], es[2, 3, 4, 5], es[1, 2, 3], es[1, 2, 3]}, 
 {es[4, 5, 6], es[4, 5, 6], es[2, 3, 5, 6], es[2, 3, 4] + es[2, 3, 4, 6], 
  es[2, 3, 4] + es[2, 3, 4, 5], es[2, 3] + es[2, 3, 4], 
  es[2, 3] + es[2, 3, 4], es[4, 5, 6], es[1, 3, 5, 6], es[1, 3, 4], 
  es[1, 3, 4], es[1, 3] + es[5, 6], es[1, 3] + es[5, 6], es[1, 2], es[1, 2], 
  es[1, 2], es[1, 2] + es[4, 5, 6], es[1, 2] + es[4, 5, 6], es[1, 2], 
  es[1, 2], es[3, 5, 6], es[3, 5, 6], es[3, 4], es[3, 4] + es[2, 3, 4, 6], 
  es[3, 4] + es[2, 3, 4, 6], es[3, 4] + es[2, 3, 4, 5], 
  es[3, 4] + es[2, 3, 4, 5], es[2, 3, 4]}, {es[4, 5] + es[3, 4, 5], 
  es[4, 5] + es[2, 4, 5], es[6, 7] + es[2, 3, 5], es[6, 7] + es[2, 3, 4], 
  es[4, 5, 7], es[4, 5, 6], es[4, 5], es[4, 5] + es[6, 7], es[6, 7], 
  es[6, 7], es[4, 5] + es[3, 4, 5, 7], es[4, 5] + es[3, 4, 5, 6], 
  es[4, 5] + es[3, 4, 5], es[5, 6, 7], es[4, 6, 7], 
  2*es[4, 5] + es[2, 4, 5, 7], 2*es[4, 5] + es[2, 4, 5, 6], 
  es[4, 5] + es[2, 4, 5], es[3, 6, 7], es[3, 5] + es[2, 3, 5], 
  es[3, 5] + es[2, 3, 5], es[2, 3, 5] + es[1, 2, 3, 5], 
  es[3, 4] + es[2, 3, 4], es[3, 4] + es[2, 3, 4], 
  es[2, 3, 4] + es[1, 2, 3, 4], es[2, 3], es[1, 2, 3], es[1, 2, 3]}, 
 {es[3, 4, 5, 6], es[2, 4, 5, 6], es[2, 3, 5, 6], es[2, 3, 4], es[2, 3, 4], 
  es[5, 6], es[5, 6], 0, 0, es[6, 7], es[5, 7], es[5, 6] + es[3, 4, 5, 6], 
  es[3, 4, 5, 6], es[5, 6, 7], es[4, 6, 7], es[4, 5, 7], 
  es[4, 5, 6] + es[2, 4, 5, 6], es[2, 4, 5, 6], es[3, 6, 7], es[3, 5, 7], 
  es[3, 5, 6] + es[2, 3, 5, 6], es[2, 3, 5, 6], es[3, 4] + es[2, 3, 4, 7], 
  es[3, 4] + es[2, 3, 4, 6], es[2, 3, 4], es[3, 4] + es[2, 3, 4, 5], 
  es[2, 3, 4], es[1, 2, 3, 4]}, {es[4, 5] + es[3, 4, 5, 6], 
  es[4, 5] + es[2, 4, 5, 6], es[2, 3, 5] + es[2, 3, 5, 6], 
  es[2, 3, 4] + es[2, 3, 4, 6], es[2, 3] + es[2, 3, 4, 5], es[2, 3], 
  es[2, 3], es[4, 5] + es[1, 4, 5, 6], es[1, 3, 5], es[1, 3, 4], es[1, 3], 
  es[4, 5, 6], es[4, 5, 6], es[1, 2], es[1, 2], es[1, 2] + es[4, 5], 
  es[4, 5] + es[4, 5, 6], es[4, 5] + es[4, 5, 6], es[1, 2], es[3, 5], 
  es[3, 5] + es[2, 3, 5, 6], es[3, 5] + es[2, 3, 5, 6], es[3, 4], 
  es[3, 4] + es[2, 3, 4, 6], es[3, 4] + es[2, 3, 4, 6], es[2, 3, 4, 5], 
  es[2, 3, 4, 5], es[2, 3]}, {es[4, 5] + es[3, 4, 5, 6], 
  es[4, 5] + es[2, 4, 5, 6], es[2, 3, 5] + es[2, 3, 5, 6], 
  2*es[2, 3, 4] + es[2, 3, 4, 6], es[2, 3] + es[2, 3, 4] + es[2, 3, 4, 5], 
  es[2, 3] + es[2, 3, 4], es[2, 3] + es[2, 3, 4], es[4, 5] + es[1, 4, 5, 6], 
  es[1, 3, 5], es[6, 7] + es[1, 3, 4], es[1, 3] + es[5, 7], 
  es[5, 6] + es[4, 5, 6], es[4, 5, 6], es[1, 2] + es[6, 7], 
  es[1, 2] + es[6, 7], es[1, 2] + es[4, 5, 7], 2*es[4, 5, 6], 
  es[4, 5] + es[4, 5, 6], es[1, 2] + es[6, 7], es[3, 5, 7], 
  es[3, 5, 6] + es[2, 3, 5, 6], es[3, 5] + es[2, 3, 5, 6], 
  es[3, 4] + es[2, 3, 4, 7], es[3, 4] + 2*es[2, 3, 4, 6], 
  es[3, 4] + es[2, 3, 4] + es[2, 3, 4, 6], es[3, 4] + 2*es[2, 3, 4, 5], 
  es[2, 3, 4] + es[2, 3, 4, 5], es[2, 3] + es[2, 3, 4]}, 
 {es[4, 5] + es[3, 4, 5, 6], es[4, 5] + es[2, 4, 5, 6], es[2, 3, 5], 
  es[2, 3, 4], es[2, 3], es[4, 5, 6], es[4, 5, 6], es[4, 5] + es[1, 4, 5, 6], 
  es[1, 3, 5], es[1, 3, 4], es[1, 3], es[4, 5, 6], es[4, 5, 6], es[1, 2], 
  es[1, 2], es[1, 2] + es[4, 5], es[4, 5] + es[4, 5, 6], 
  es[4, 5] + es[4, 5, 6], es[1, 2], es[3, 5], es[3, 5], es[3, 5], es[3, 4], 
  es[3, 4], es[3, 4], 0, 0, es[1, 2, 3]}, {es[4, 5] + es[3, 4, 5, 6], 
  es[4, 5] + es[2, 4, 5, 6], es[2, 3, 5] + es[2, 3, 5, 6], 2*es[2, 3, 4], 
  es[2, 3] + es[2, 3, 4], es[2, 3] + es[5, 6], es[2, 3] + es[5, 6], 
  es[4, 5] + es[1, 4, 5, 6], es[1, 3, 5], es[1, 3, 4], es[1, 3], es[4, 5, 6], 
  es[4, 5, 6], es[1, 2], es[1, 2], es[1, 2] + es[4, 5], 
  es[4, 5] + es[4, 5, 6], es[4, 5] + es[4, 5, 6], es[1, 2], es[3, 5], 
  es[3, 5] + es[2, 3, 5, 6], es[3, 5] + es[2, 3, 5, 6], 
  es[3, 4] + es[2, 3, 4], es[3, 4] + es[2, 3, 4], es[3, 4] + es[2, 3, 4], 
  es[2, 3, 4], es[2, 3, 4], es[2, 3] + es[1, 2, 3, 4]}, 
 {es[4, 5] + es[3, 4, 5, 6], es[4, 5] + es[2, 4, 5, 6], es[2, 3, 5], 
  es[6, 7] + es[2, 3, 4], es[2, 3] + es[5, 7], es[5, 6] + es[4, 5, 6], 
  es[4, 5, 6], es[4, 5] + es[1, 4, 5, 6], es[1, 3, 5], 
  es[6, 7] + es[1, 3, 4], es[1, 3] + es[5, 7], es[5, 6] + es[4, 5, 6], 
  es[4, 5, 6], es[1, 2] + es[6, 7], es[1, 2] + es[6, 7], 
  es[1, 2] + es[4, 5, 7], 2*es[4, 5, 6], es[4, 5] + es[4, 5, 6], 
  es[1, 2] + es[6, 7], es[3, 5, 7], es[3, 5, 6], es[3, 5], es[3, 4], 
  es[3, 4], es[3, 4] + es[1, 2, 3, 4], es[3, 4], es[1, 2, 3, 4], 
  es[1, 2, 3] + es[1, 2, 3, 4]}, {es[4, 5] + es[3, 4, 5, 6], 
  es[4, 5] + es[2, 4, 5, 6], es[2, 3, 5] + es[2, 3, 5, 6], 
  es[6, 7] + 2*es[2, 3, 4], es[2, 3] + es[5, 7] + es[2, 3, 4], 
  es[2, 3] + 2*es[5, 6], es[2, 3] + es[5, 6], es[4, 5] + es[1, 4, 5, 6], 
  es[1, 3, 5], es[6, 7] + es[1, 3, 4], es[1, 3] + es[5, 7], 
  es[5, 6] + es[4, 5, 6], es[4, 5, 6], es[1, 2] + es[6, 7], 
  es[1, 2] + es[6, 7], es[1, 2] + es[4, 5, 7], 2*es[4, 5, 6], 
  es[4, 5] + es[4, 5, 6], es[1, 2] + es[6, 7], es[3, 5, 7], 
  es[3, 5, 6] + es[2, 3, 5, 6], es[3, 5] + es[2, 3, 5, 6], 
  es[3, 4] + es[2, 3, 4], es[3, 4] + es[2, 3, 4], 
  es[3, 4] + es[2, 3, 4] + es[1, 2, 3, 4], es[3, 4] + es[2, 3, 4], 
  es[2, 3, 4] + es[1, 2, 3, 4], es[2, 3] + 2*es[1, 2, 3, 4]}, 
 {es[4, 5] + es[3, 4, 5, 6], es[4, 5] + es[2, 4, 5, 6], es[2, 3, 5], 
  es[6, 7] + es[2, 3, 4], es[2, 3] + es[5, 7], es[5, 6] + es[4, 5, 6], 
  es[4, 5, 6], es[4, 5], es[6, 7], es[6, 7], es[4, 5, 7], 
  es[4, 5, 6] + es[3, 4, 5, 6], es[4, 5] + es[3, 4, 5, 6], es[5, 6, 7], 
  es[4, 6, 7], es[4, 5] + es[4, 5, 7], es[4, 5] + es[4, 5, 6] + 
   es[2, 4, 5, 6], es[4, 5] + es[2, 4, 5, 6], es[3, 6, 7], 
  es[3, 5] + es[2, 3, 5, 7], es[3, 5] + es[2, 3, 5, 6], es[2, 3, 5], 
  es[3, 4] + es[2, 3, 4], es[3, 4] + es[2, 3, 4], 
  es[2, 3, 4] + es[1, 2, 3, 4], es[2, 3, 4], es[2, 3] + es[1, 2, 3, 4], 
  es[1, 2, 3] + es[1, 2, 3, 4]}, {es[4, 5] + es[3, 4, 5, 6], 
  es[4, 5] + es[2, 4, 5, 6], es[2, 3, 5], es[2, 3, 4], es[2, 3], es[4, 5, 6], 
  es[4, 5, 6], es[4, 5] + es[1, 4, 5, 6], es[1, 3, 5], es[1, 3, 4], es[1, 3], 
  es[4, 5, 6], es[4, 5, 6], es[1, 2] + es[6, 7], es[1, 2] + es[6, 7], 
  es[1, 2] + es[4, 5, 7], 2*es[4, 5, 6], es[4, 5] + es[4, 5, 6], 
  es[1, 2] + es[6, 7], es[3, 5, 7], es[3, 5, 6], es[3, 5], es[3, 4, 7], 
  es[3, 4, 6], es[3, 4], es[3, 4, 5], 0, es[1, 2, 3]}, 
 {es[4, 5] + es[3, 4, 5, 6], es[4, 5] + es[2, 4, 5, 6], 
  es[2, 3, 5] + es[2, 3, 5, 6], 2*es[2, 3, 4], es[2, 3] + es[2, 3, 4], 
  es[2, 3] + es[5, 6], es[2, 3] + es[5, 6], es[4, 5] + es[1, 4, 5, 6], 
  es[1, 3, 5], es[6, 7] + es[1, 3, 4], es[1, 3] + es[5, 7], 
  es[5, 6] + es[4, 5, 6], es[4, 5, 6], es[1, 2] + es[6, 7], 
  es[1, 2] + 2*es[6, 7], es[1, 2] + es[5, 7] + es[4, 5, 7], 
  es[5, 6] + 2*es[4, 5, 6], es[4, 5] + es[4, 5, 6], es[1, 2] + 2*es[6, 7], 
  es[5, 7] + es[3, 5, 7], es[5, 6] + es[3, 5, 6] + es[2, 3, 5, 6], 
  es[3, 5] + es[2, 3, 5, 6], es[3, 4, 7] + es[2, 3, 4, 7], 
  es[3, 4, 6] + es[2, 3, 4, 6], es[3, 4] + es[2, 3, 4], 
  es[3, 4, 5] + es[2, 3, 4, 5], es[2, 3, 4], es[2, 3] + es[1, 2, 3, 4]}, 
 {es[5, 6], es[4, 5, 6], es[3, 5, 6], es[3, 4] + es[2, 3, 4, 6], 
  es[3, 4] + es[2, 3, 4, 5], es[2, 3, 4], es[2, 3, 4], es[4, 5, 6], 
  es[3, 5, 6], es[3, 4] + es[1, 3, 4, 6], es[3, 4] + es[1, 3, 4, 5], 
  es[1, 3, 4], es[1, 3, 4], es[1, 2], es[1, 2], es[1, 2], 
  es[1, 2] + es[4, 5, 6], es[1, 2] + es[4, 5, 6], es[1, 2], es[1, 2], 
  es[1, 2] + es[3, 5, 6], es[1, 2] + es[3, 5, 6], es[1, 2] + es[3, 4], 
  es[3, 4] + es[3, 4, 6], es[3, 4] + es[3, 4, 6], es[3, 4] + es[3, 4, 5], 
  es[3, 4] + es[3, 4, 5], es[3, 4]}, {es[4, 5, 6], es[4, 5] + es[4, 5, 6], 
  es[3, 5] + es[2, 3, 5, 6], es[3, 4] + es[2, 3, 4] + es[2, 3, 4, 6], 
  es[2, 3, 4] + es[2, 3, 4, 5], es[2, 3] + es[2, 3, 4], 
  es[2, 3] + es[2, 3, 4], es[4, 5] + es[4, 5, 6], es[3, 5] + es[1, 3, 5, 6], 
  es[3, 4] + es[1, 3, 4] + es[1, 3, 4, 6], es[1, 3, 4] + es[1, 3, 4, 5], 
  es[1, 3] + es[1, 3, 4], es[1, 3] + es[1, 3, 4], 
  es[1, 2, 5] + es[1, 2, 5, 6], 2*es[1, 2, 4], es[1, 2] + es[1, 2, 4], 
  2*es[1, 2] + es[5, 6], 2*es[1, 2] + es[5, 6], 2*es[1, 2, 3], 
  es[1, 2] + es[1, 2, 3], es[1, 2] + es[5, 6], es[1, 2] + es[5, 6], es[1, 2], 
  es[3, 4, 6], es[3, 4, 6], es[3, 4, 5], es[3, 4, 5], es[3, 4]}, 
 {es[4, 5, 6], es[4, 5] + es[4, 5, 6], es[3, 5] + es[2, 3, 5, 6], 
  es[3, 4] + es[2, 3, 4] + es[2, 3, 4, 6], es[2, 3, 4] + es[2, 3, 4, 5], 
  es[2, 3] + es[2, 3, 4], es[2, 3] + es[2, 3, 4], es[4, 5] + es[4, 5, 6], 
  es[3, 5] + es[1, 3, 5, 6], es[3, 4] + es[1, 3, 4], es[1, 3, 4], 
  es[1, 3] + es[5, 6], es[1, 3] + es[5, 6], es[1, 2, 5], 
  es[6, 7] + es[1, 2, 4], es[1, 2] + es[5, 7], 
  es[1, 2] + es[5, 6] + es[4, 5, 6], es[1, 2] + es[4, 5, 6], 
  es[6, 7] + es[1, 2, 3], es[1, 2] + es[5, 7], es[5, 6] + es[3, 5, 6], 
  es[3, 5, 6], es[3, 4, 7], es[3, 4, 6] + es[2, 3, 4, 6], 
  es[3, 4] + es[2, 3, 4, 6], es[3, 4, 5] + es[2, 3, 4, 5], 
  es[3, 4] + es[2, 3, 4, 5], es[2, 3, 4]}, {es[5, 6], es[4, 5, 6], 
  es[3, 5, 6], es[3, 4] + es[2, 3, 4], es[3, 4] + es[2, 3, 4], 
  es[5, 6] + es[2, 3, 4], es[5, 6] + es[2, 3, 4], es[4, 5, 6], es[3, 5, 6], 
  es[3, 4] + es[1, 3, 4], es[3, 4] + es[1, 3, 4], es[5, 6] + es[1, 3, 4], 
  es[5, 6] + es[1, 3, 4], es[1, 2, 5, 6], es[6, 7] + es[1, 2, 4], 
  es[5, 7] + es[1, 2, 4], es[1, 2] + 2*es[5, 6], es[1, 2] + es[5, 6], 
  es[6, 7] + es[1, 2, 3], es[5, 7] + es[1, 2, 3], es[1, 2] + 2*es[5, 6], 
  es[1, 2] + es[5, 6], es[3, 4, 7], es[3, 4, 6], es[3, 4], es[3, 4, 5], 
  es[3, 4], es[3, 4] + es[1, 2, 3, 4]}, 
 {es[3, 4, 5, 6], es[4, 5] + es[2, 4, 5, 6], es[3, 5] + es[2, 3, 5, 6], 
  es[3, 4] + es[2, 3, 4], es[2, 3, 4], es[5, 6], es[5, 6], 
  es[4, 5] + es[1, 4, 5, 6], es[3, 5] + es[1, 3, 5, 6], 
  es[3, 4] + es[1, 3, 4], es[1, 3, 4], es[5, 6], es[5, 6], es[1, 2, 5], 
  es[6, 7] + es[1, 2, 4], es[1, 2] + es[5, 7], es[5, 6] + es[4, 5, 6], 
  es[4, 5, 6], es[6, 7] + es[1, 2, 3], es[1, 2] + es[5, 7], 
  es[5, 6] + es[3, 5, 6], es[3, 5, 6], es[3, 4, 7], es[3, 4, 6], es[3, 4], 
  es[3, 4, 5], es[3, 4], es[1, 2, 3, 4]}, {es[3, 4], es[5, 6], es[5, 6], 
  es[3, 4, 6], es[3, 4, 5] + es[2, 3, 4, 5], es[3, 4] + es[2, 3, 4, 5], 
  es[3, 4] + es[2, 3, 4, 5], es[4, 5, 6], es[3, 5, 6], 
  es[3, 4] + es[3, 4, 6], es[3, 4] + es[3, 4, 5] + es[1, 3, 4, 5], 
  es[3, 4] + es[1, 3, 4, 5], es[3, 4] + es[1, 3, 4, 5], es[2, 5, 6], 
  es[2, 4] + es[1, 2, 4, 6], es[2, 4] + es[1, 2, 4, 5], es[1, 2, 4], 
  es[1, 2, 4], es[2, 3] + es[1, 2, 3], es[2, 3] + es[1, 2, 3], 
  es[5, 6] + es[1, 2, 3], es[5, 6] + es[1, 2, 3], es[1, 2, 3], 
  es[1, 2] + es[4, 6], es[1, 2] + es[4, 6], es[4, 5] + es[3, 4, 5], 
  es[4, 5] + es[3, 4, 5], es[3, 4, 5]}, {es[5, 6], es[5, 6], es[5, 6], 
  es[2, 3, 4, 6], es[2, 3, 4, 5], es[2, 3, 4], es[2, 3, 4], es[4, 5, 6], 
  es[3, 5, 6], es[3, 4] + es[1, 3, 4, 6], es[3, 4] + es[1, 3, 4, 5], 
  es[1, 3, 4], es[1, 3, 4], es[2, 5, 6], es[2, 4] + es[1, 2, 4, 6], 
  es[2, 4] + es[1, 2, 4, 5], es[1, 2, 4], es[1, 2, 4], 
  es[2, 3] + es[1, 2, 3], es[2, 3] + es[1, 2, 3], es[5, 6] + es[1, 2, 3], 
  es[5, 6] + es[1, 2, 3], es[1, 2, 3], es[4, 6], es[4, 6], es[4, 5], 
  es[4, 5], 0}, {es[3, 4], es[4, 5, 6], es[3, 5, 6], es[3, 4] + es[3, 4, 6], 
  es[3, 4] + es[3, 4, 5] + es[2, 3, 4, 5], es[3, 4] + es[2, 3, 4, 5], 
  es[3, 4] + es[2, 3, 4, 5], es[4, 5, 6], es[3, 5, 6], 
  es[3, 4] + es[3, 4, 6], es[3, 4] + es[3, 4, 5] + es[1, 3, 4, 5], 
  es[3, 4] + es[1, 3, 4, 5], es[3, 4] + es[1, 3, 4, 5], es[1, 2, 5, 6], 
  es[1, 2, 4], es[1, 2, 4], es[1, 2] + es[5, 6], es[1, 2] + es[5, 6], 
  es[1, 2, 3], es[1, 2, 3], es[1, 2] + es[5, 6], es[1, 2] + es[5, 6], 
  es[1, 2], es[1, 2] + es[3, 4, 6], es[1, 2] + es[3, 4, 6], 2*es[3, 4, 5], 
  2*es[3, 4, 5], es[3, 4] + es[3, 4, 5]}, {es[5, 6], es[4, 5, 6], 
  es[3, 5, 6], es[3, 4] + es[2, 3, 4, 6], es[3, 4] + 2*es[2, 3, 4, 5], 
  es[2, 3, 4] + es[2, 3, 4, 5], es[2, 3, 4] + es[2, 3, 4, 5], es[4, 5, 6], 
  es[3, 5, 6], es[3, 4] + es[1, 3, 4, 6], es[3, 4] + 2*es[1, 3, 4, 5], 
  es[1, 3, 4] + es[1, 3, 4, 5], es[1, 3, 4] + es[1, 3, 4, 5], es[1, 2, 5, 6], 
  es[1, 2, 4] + es[1, 2, 4, 6], es[1, 2, 4] + es[1, 2, 4, 5], 
  es[1, 2] + es[1, 2, 4], es[1, 2] + es[1, 2, 4], 
  es[1, 2, 3] + es[1, 2, 3, 6], es[1, 2, 3] + es[1, 2, 3, 5], 
  es[1, 2] + es[1, 2, 3], es[1, 2] + es[1, 2, 3], es[1, 2] + es[1, 2, 3, 4], 
  es[1, 2], es[1, 2], es[3, 4, 5], es[3, 4, 5], es[3, 4, 5]}, 
 {es[5, 6], es[4, 5, 6], es[3, 5, 6], es[3, 4] + es[2, 3, 4, 6], 
  es[3, 4] + es[2, 3, 4, 5], es[2, 3, 4], es[2, 3, 4], es[4, 5, 6], 
  es[3, 5, 6], es[3, 4] + es[1, 3, 4, 6], es[3, 4] + es[1, 3, 4, 5], 
  es[1, 3, 4], es[1, 3, 4], es[1, 2, 5, 6], es[1, 2, 4] + es[1, 2, 4, 6], 
  es[1, 2, 4] + es[1, 2, 4, 5], es[1, 2] + es[1, 2, 4], 
  es[1, 2] + es[1, 2, 4], 2*es[1, 2, 3], 2*es[1, 2, 3], 
  es[1, 2] + es[5, 6] + es[1, 2, 3], es[1, 2] + es[5, 6] + es[1, 2, 3], 
  es[1, 2] + es[1, 2, 3], es[1, 2] + es[4, 6], es[1, 2] + es[4, 6], 
  es[1, 2] + es[4, 5], es[1, 2] + es[4, 5], es[1, 2]}, 
 {es[3, 4] + es[5, 6], es[5, 6], es[5, 6], es[3, 4] + es[2, 3, 4, 6], 
  es[3, 4] + es[2, 3, 4, 5], es[3, 4] + es[2, 3, 4], es[3, 4] + es[2, 3, 4], 
  es[5, 6], es[5, 6], es[3, 4] + es[1, 3, 4, 6], es[3, 4] + es[1, 3, 4, 5], 
  es[3, 4] + es[1, 3, 4], es[3, 4] + es[1, 3, 4], es[5, 6], es[1, 2, 4], 
  es[1, 2, 4], es[5, 6] + es[1, 2, 4], es[5, 6] + es[1, 2, 4], es[1, 2, 3], 
  es[1, 2, 3], es[5, 6] + es[1, 2, 3], es[5, 6] + es[1, 2, 3], es[1, 2], 
  es[3, 4, 6], es[3, 4, 6], es[3, 4, 5], es[3, 4, 5], es[3, 4]}, 
 {es[5, 6], es[4, 5, 6], es[3, 5, 6], es[3, 4] + es[2, 3, 4, 6], 
  es[3, 4] + es[2, 3, 4, 5], es[2, 3, 4], es[2, 3, 4], es[4, 5, 6], 
  es[3, 5, 6], es[3, 4] + es[1, 3, 4, 6], es[3, 4] + es[1, 3, 4, 5], 
  es[1, 3, 4], es[1, 3, 4], es[1, 2, 5, 6], es[1, 2, 4], es[1, 2, 4], 
  es[1, 2] + es[5, 6], es[1, 2] + es[5, 6], es[1, 2, 3], es[1, 2, 3], 
  es[1, 2] + es[5, 6], es[1, 2] + es[5, 6], es[1, 2], es[3, 4, 6], 
  es[3, 4, 6], es[3, 4, 5], es[3, 4, 5], es[3, 4]}, 
 {es[5, 6], es[4, 5] + es[4, 5, 6], es[3, 5] + es[3, 5, 6], 
  2*es[3, 4] + es[2, 3, 4, 6], es[3, 4] + es[2, 3, 4, 5], es[2, 3, 4], 
  es[2, 3, 4], es[4, 5] + es[4, 5, 6], es[3, 5] + es[3, 5, 6], 
  2*es[3, 4] + es[1, 3, 4, 6], es[3, 4] + es[1, 3, 4, 5], es[1, 3, 4], 
  es[1, 3, 4], es[1, 2, 5], es[1, 2, 4], es[1, 2], es[1, 2] + es[4, 5, 6], 
  es[1, 2] + es[4, 5, 6], es[1, 2, 3], es[1, 2], es[1, 2] + es[3, 5, 6], 
  es[1, 2] + es[3, 5, 6], es[1, 2] + es[3, 4], es[3, 4] + es[3, 4, 6], 
  es[3, 4] + es[3, 4, 6], es[3, 4] + es[3, 4, 5], es[3, 4] + es[3, 4, 5], 
  es[3, 4]}, {es[5, 6] + es[4, 5, 6], 2*es[4, 5, 6], 
  es[3, 5, 6] + es[2, 3, 5, 6], es[3, 4] + es[2, 3, 4, 6], 
  es[3, 4] + es[2, 3, 4, 5], es[2, 3] + es[5, 6], es[2, 3] + es[5, 6], 
  2*es[4, 5, 6], es[3, 5, 6] + es[1, 3, 5, 6], es[3, 4] + es[1, 3, 4, 6], 
  es[3, 4] + es[1, 3, 4, 5], es[1, 3] + es[5, 6], es[1, 3] + es[5, 6], 
  es[1, 2, 5, 6], es[1, 2, 4], es[1, 2, 4], es[1, 2] + es[5, 6] + 
   es[4, 5, 6], es[1, 2] + es[5, 6] + es[4, 5, 6], es[1, 2, 3], es[1, 2, 3], 
  es[5, 6] + es[3, 5, 6], es[5, 6] + es[3, 5, 6], es[1, 2], es[3, 4, 6], 
  es[3, 4, 6], es[3, 4, 5], es[3, 4, 5], es[1, 2, 3, 4]}, 
 {es[5, 6], es[4, 5, 6], es[3, 5, 6], es[3, 4] + es[2, 3, 4, 6], 
  es[3, 4] + 2*es[2, 3, 4, 5], es[2, 3, 4] + es[2, 3, 4, 5], 
  es[2, 3, 4] + es[2, 3, 4, 5], es[4, 5, 6], es[3, 5, 6], 
  es[3, 4] + es[1, 3, 4, 6], es[3, 4] + 2*es[1, 3, 4, 5], 
  es[1, 3, 4] + es[1, 3, 4, 5], es[1, 3, 4] + es[1, 3, 4, 5], es[1, 2, 5, 6], 
  es[1, 2, 4] + es[1, 2, 4, 6], es[1, 2, 4] + es[1, 2, 4, 5], 
  es[1, 2] + es[1, 2, 4], es[1, 2] + es[1, 2, 4], 2*es[1, 2, 3], 
  2*es[1, 2, 3], es[1, 2] + es[5, 6] + es[1, 2, 3], 
  es[1, 2] + es[5, 6] + es[1, 2, 3], es[1, 2] + es[1, 2, 3], 
  es[1, 2] + es[4, 6], es[1, 2] + es[4, 6], es[4, 5] + es[3, 4, 5], 
  es[4, 5] + es[3, 4, 5], es[3, 4, 5]}, {es[5, 6] + es[4, 5, 6], 
  2*es[4, 5, 6], es[3, 5, 6] + es[2, 3, 5, 6], es[3, 4] + 2*es[2, 3, 4, 6], 
  es[3, 4] + 2*es[2, 3, 4, 5], es[2, 3] + es[2, 3, 4], 
  es[2, 3] + es[2, 3, 4], 2*es[4, 5, 6], es[3, 5, 6] + es[1, 3, 5, 6], 
  es[3, 4] + es[1, 3, 4, 6], es[3, 4] + es[1, 3, 4, 5], es[1, 3] + es[5, 6], 
  es[1, 3] + es[5, 6], es[1, 2, 5, 6], es[1, 2, 4], es[1, 2, 4], 
  es[1, 2] + es[5, 6] + es[4, 5, 6], es[1, 2] + es[5, 6] + es[4, 5, 6], 
  es[1, 2, 3], es[1, 2, 3], es[5, 6] + es[3, 5, 6], es[5, 6] + es[3, 5, 6], 
  es[1, 2], es[3, 4, 6] + es[2, 3, 4, 6], es[3, 4, 6] + es[2, 3, 4, 6], 
  es[3, 4, 5] + es[2, 3, 4, 5], es[3, 4, 5] + es[2, 3, 4, 5], es[2, 3, 4]}, 
 {es[5, 6], es[4, 5] + es[4, 5, 6], es[3, 5] + es[3, 5, 6], 
  2*es[3, 4] + es[2, 3, 4, 6], es[3, 4] + es[2, 3, 4, 5], es[2, 3, 4], 
  es[2, 3, 4], es[4, 5] + es[4, 5, 6], es[3, 5] + es[3, 5, 6], 
  2*es[3, 4] + es[1, 3, 4, 6], es[3, 4] + es[1, 3, 4, 5], es[1, 3, 4], 
  es[1, 3, 4], es[1, 2, 5], es[6, 7] + es[1, 2, 4], es[1, 2] + es[5, 7], 
  es[1, 2] + es[5, 6] + es[4, 5, 6], es[1, 2] + es[4, 5, 6], 
  es[6, 7] + es[1, 2, 3], es[1, 2] + es[5, 7], 
  es[1, 2] + es[5, 6] + es[3, 5, 6], es[1, 2] + es[3, 5, 6], 
  es[1, 2] + es[3, 4, 7], 2*es[3, 4, 6], es[3, 4] + es[3, 4, 6], 
  2*es[3, 4, 5], es[3, 4] + es[3, 4, 5], es[3, 4]}, 
 {es[5, 6], es[4, 5, 6], es[3, 5, 6], es[3, 4] + es[2, 3, 4, 6], 
  es[3, 4] + es[2, 3, 4, 5], es[2, 3, 4], es[2, 3, 4], es[4, 5, 6], 
  es[3, 5, 6], es[3, 4], es[3, 4], es[5, 6], es[5, 6], 0, es[6, 7], es[5, 7], 
  es[5, 6] + es[4, 5, 6], es[4, 5, 6], es[6, 7], es[5, 7], 
  es[5, 6] + es[3, 5, 6], es[3, 5, 6], es[3, 4, 7], 
  es[3, 4, 6] + es[2, 3, 4, 6], es[3, 4] + es[2, 3, 4, 6], 
  es[3, 4, 5] + es[2, 3, 4, 5], es[3, 4] + es[2, 3, 4, 5], es[2, 3, 4]}, 
 {es[5, 6, 7], es[4, 5, 6, 7], es[3, 5, 6, 7], es[3, 4], 
  es[3, 4] + es[2, 3, 4, 5], es[3, 4] + es[2, 3, 4, 5], 
  es[2, 3, 4] + es[2, 3, 4, 5], es[4, 5, 6, 7], es[3, 5, 6, 7], es[3, 4], 
  es[3, 4] + es[1, 3, 4, 5], es[3, 4] + es[1, 3, 4, 5], 
  es[1, 3, 4] + es[1, 3, 4, 5], 0, es[1, 2, 4], es[1, 2, 4], es[1, 2, 4], 
  es[1, 2] + es[1, 2, 4], es[1, 2, 3], es[1, 2, 3], es[1, 2, 3], 
  es[1, 2] + es[1, 2, 3], es[1, 2], es[1, 2], es[1, 2], es[3, 4, 5], 
  es[3, 4, 5], es[3, 4, 5]}, {es[5, 6], es[5, 6] + es[4, 5, 6], 
  es[5, 6] + es[3, 5, 6], es[3, 4, 6] + es[2, 3, 4, 6], 
  es[3, 4, 5] + es[2, 3, 4, 5], es[2, 3, 4], es[2, 3, 4], 
  es[5, 6] + es[4, 5, 6], es[5, 6] + es[3, 5, 6], 
  es[3, 4, 6] + es[1, 3, 4, 6], es[3, 4, 5] + es[1, 3, 4, 5], es[1, 3, 4], 
  es[1, 3, 4], es[5, 6] + es[1, 2, 5, 6], es[1, 2, 4, 6], es[1, 2, 4, 5], 
  es[1, 2] + es[5, 6], es[1, 2] + es[5, 6], es[1, 2, 3], es[1, 2, 3], 
  es[1, 2] + 2*es[5, 6], es[1, 2] + 2*es[5, 6], es[1, 2, 3], 
  es[4, 6] + es[3, 4, 6], es[4, 6] + es[3, 4, 6], es[4, 5] + es[3, 4, 5], 
  es[4, 5] + es[3, 4, 5], es[3, 4]}, {es[5, 6, 7], es[5, 6] + es[4, 5, 6, 7], 
  es[5, 6] + es[3, 5, 6, 7], es[3, 4, 6], es[3, 4, 5] + es[2, 3, 4, 5], 
  es[3, 4] + es[2, 3, 4, 5], es[2, 3, 4] + es[2, 3, 4, 5], 
  es[5, 6] + es[4, 5, 6, 7], es[5, 6] + es[3, 5, 6, 7], es[3, 4, 6], 
  es[3, 4, 5] + es[1, 3, 4, 5], es[3, 4] + es[1, 3, 4, 5], 
  es[1, 3, 4] + es[1, 3, 4, 5], es[5, 6], es[1, 2, 4, 6], es[1, 2, 4, 5], 
  es[1, 2, 4], es[1, 2] + es[1, 2, 4], es[1, 2, 3], es[1, 2, 3], 
  es[5, 6] + es[1, 2, 3], es[1, 2] + es[5, 6] + es[1, 2, 3], es[1, 2, 3], 
  es[1, 2] + es[4, 6], es[1, 2] + es[4, 6], es[4, 5] + es[3, 4, 5], 
  es[4, 5] + es[3, 4, 5], es[3, 4, 5]}, {es[3, 4] + es[6, 7], es[5, 6, 7], 
  es[5, 6, 7], es[3, 4, 6, 7], es[3, 4, 5], es[3, 4, 5], 
  es[3, 4] + es[2, 3, 4, 5], es[4, 5, 6, 7], es[3, 5, 6, 7], 
  es[3, 4] + es[3, 4, 6, 7], es[3, 4] + es[3, 4, 5], es[3, 4] + es[3, 4, 5], 
  es[3, 4] + es[1, 3, 4, 5], es[2, 5, 6, 7], es[2, 4], 
  es[2, 4] + es[1, 2, 4, 5], es[2, 4] + es[1, 2, 4, 5], 
  es[1, 2, 4] + es[1, 2, 4, 5], es[2, 3] + es[1, 2, 3], 
  es[2, 3] + es[1, 2, 3], es[2, 3] + es[1, 2, 3], 2*es[1, 2, 3], es[1, 2, 3], 
  es[1, 2, 3], es[1, 2] + es[1, 2, 3], es[1, 2] + es[4, 5], 
  es[1, 2] + es[4, 5], es[1, 2] + es[4, 5]}, {es[5, 6] + es[3, 4, 5, 6], 
  es[4, 5, 6] + es[2, 4, 5, 6], es[3, 5, 6] + es[2, 3, 5, 6], 
  es[3, 4] + es[2, 3, 4, 6], es[3, 4] + es[2, 3, 4, 5], es[5, 6], es[5, 6], 
  es[4, 5, 6] + es[1, 4, 5, 6], es[3, 5, 6] + es[1, 3, 5, 6], 
  es[3, 4] + es[1, 3, 4, 6], es[3, 4] + es[1, 3, 4, 5], es[5, 6], es[5, 6], 
  es[1, 2, 5, 6], es[1, 2, 4], es[1, 2, 4], es[5, 6] + es[4, 5, 6], 
  es[5, 6] + es[4, 5, 6], es[1, 2, 3], es[1, 2, 3], es[5, 6] + es[3, 5, 6], 
  es[5, 6] + es[3, 5, 6], es[1, 2], es[3, 4, 6], es[3, 4, 6], es[3, 4, 5], 
  es[3, 4, 5], es[1, 2, 3, 4]}, {es[3, 4], es[5, 6, 7], 
  es[5, 6] + es[5, 6, 7], es[4, 6] + es[3, 4, 6, 7], 
  es[4, 5] + es[3, 4, 5, 7], es[3, 4, 5, 6], es[3, 4], 
  es[5, 6] + es[4, 5, 6, 7], es[5, 6] + es[3, 5, 6, 7], 
  es[3, 4, 6] + es[3, 4, 6, 7], es[3, 4, 5] + es[3, 4, 5, 7], 
  es[3, 4] + es[3, 4, 5, 6], es[3, 4], es[5, 6] + es[2, 5, 6, 7], 
  es[2, 4, 6], es[2, 4, 5], es[2, 4], es[1, 2, 4], es[2, 3] + es[1, 2, 3, 6], 
  es[2, 3] + es[1, 2, 3, 5], es[2, 3] + es[1, 2, 3], 2*es[1, 2, 3], 
  es[2, 3] + es[1, 2, 3, 4], es[1, 2, 3], es[1, 2] + es[1, 2, 3], 
  es[1, 2, 3], es[1, 2] + es[1, 2, 3], es[1, 2] + es[1, 2, 3]}, 
 {es[5, 6, 7], es[5, 6, 7], es[5, 6] + es[5, 6, 7], es[4, 6], es[4, 5], 0, 
  es[2, 3, 4], es[5, 6] + es[4, 5, 6, 7], es[5, 6] + es[3, 5, 6, 7], 
  es[3, 4, 6], es[3, 4, 5], es[3, 4], es[1, 3, 4], es[5, 6] + es[2, 5, 6, 7], 
  es[2, 4, 6], es[2, 4, 5], es[2, 4], es[1, 2, 4], es[2, 3] + es[1, 2, 3, 6], 
  es[2, 3] + es[1, 2, 3, 5], es[2, 3] + es[1, 2, 3], 2*es[1, 2, 3], 
  es[2, 3] + es[1, 2, 3, 4], es[1, 2, 3], es[1, 2, 3], es[1, 2, 3], 
  es[1, 2, 3], es[1, 2, 3]}, {es[3, 4, 5], es[2, 4, 5], 
  es[2, 3] + es[5, 6, 7], es[2, 3] + es[4, 6, 7], es[4, 5] + es[4, 5, 7], 
  es[4, 5] + es[4, 5, 6], es[4, 5], es[6, 7], es[5, 6, 7], es[4, 6, 7], 
  es[4, 5] + es[3, 4, 5, 7], es[4, 5] + es[3, 4, 5, 6], es[3, 4, 5], 
  es[5, 6, 7], es[4, 6, 7], es[4, 5] + es[2, 4, 5, 7], 
  es[4, 5] + es[2, 4, 5, 6], es[2, 4, 5], es[2, 3], 
  es[2, 3] + es[1, 2, 3, 5], es[2, 3] + es[1, 2, 3, 5], 
  es[2, 3] + es[1, 2, 3] + es[1, 2, 3, 5], es[2, 3] + es[1, 2, 3, 4], 
  es[2, 3] + es[1, 2, 3, 4], es[2, 3] + es[1, 2, 3] + es[1, 2, 3, 4], 
  es[2, 3] + es[1, 2, 3], 2*es[1, 2, 3], 2*es[1, 2, 3]}, 
 {es[3, 4, 5], es[6, 7], es[5, 6, 7], es[4, 6, 7], es[4, 5] + es[3, 4, 5, 7], 
  es[4, 5] + es[3, 4, 5, 6], es[3, 4, 5], es[4, 5, 6, 7], es[3, 5, 6, 7], 
  es[3, 4, 6, 7], es[3, 4, 5] + es[3, 4, 5, 7], es[3, 4, 5] + es[3, 4, 5, 6], 
  es[3, 4, 5], es[2, 5, 6, 7], es[2, 4, 6, 7], es[2, 4, 5], es[2, 4, 5], 
  es[1, 2, 4, 5], es[2, 3], es[2, 3] + es[1, 2, 3, 5], 
  es[2, 3] + es[1, 2, 3, 5], es[1, 2, 3] + es[1, 2, 3, 5], 
  es[2, 3] + es[1, 2, 3, 4], es[2, 3] + es[1, 2, 3, 4], 
  es[1, 2, 3] + es[1, 2, 3, 4], es[1, 2, 3], es[1, 2] + es[1, 2, 3], 
  es[1, 2] + es[1, 2, 3]}, {es[6, 7], es[6, 7], es[5, 6, 7], es[4, 6, 7], 
  es[4, 5], es[4, 5], es[2, 3, 4, 5], es[4, 5, 6, 7], es[3, 5, 6, 7], 
  es[3, 4, 6, 7], es[3, 4, 5], es[3, 4, 5], es[1, 3, 4, 5], es[2, 5, 6, 7], 
  es[2, 4, 6, 7], es[2, 4, 5], es[2, 4, 5], es[1, 2, 4, 5], es[2, 3], 
  es[2, 3] + es[1, 2, 3, 5], es[2, 3] + es[1, 2, 3, 5], 
  es[1, 2, 3] + es[1, 2, 3, 5], es[2, 3] + es[1, 2, 3, 4], 
  es[2, 3] + es[1, 2, 3, 4], es[1, 2, 3] + es[1, 2, 3, 4], es[1, 2, 3], 
  es[1, 2, 3], es[1, 2, 3]}, {es[6, 7], es[4, 5, 6, 7], 
  es[5, 6] + es[3, 5, 6, 7], es[4, 6] + es[3, 4, 6, 7], 
  es[4, 5] + es[3, 4, 5], es[3, 4, 5], es[2, 3, 4, 5], 
  es[4, 5, 6] + es[4, 5, 6, 7], es[3, 5, 6] + es[3, 5, 6, 7], 
  es[3, 4, 6] + es[3, 4, 6, 7], 2*es[3, 4, 5], es[3, 4, 5], es[1, 3, 4, 5], 
  es[2, 5, 6], es[2, 4, 6], es[2, 4, 5] + es[1, 2, 4, 5], es[1, 2, 4, 5], 
  es[1, 2] + es[1, 2, 4, 5], es[2, 3] + es[1, 2, 3, 6], 
  es[2, 3] + es[1, 2, 3, 5], es[1, 2, 3], es[1, 2] + es[1, 2, 3], 
  es[2, 3] + es[1, 2, 3, 4], es[1, 2, 3], es[1, 2] + es[1, 2, 3], 
  es[1, 2] + es[4, 5], es[1, 2] + es[4, 5], es[1, 2] + es[4, 5]}, 
 {2*es[3, 4, 5], es[6, 7] + es[2, 4, 5], es[2, 3] + es[6, 7], 
  es[2, 3] + es[6, 7], es[4, 5] + es[3, 4, 5, 7], es[4, 5] + es[3, 4, 5, 6], 
  es[4, 5] + es[3, 4, 5], es[6, 7], es[5, 6, 7], es[4, 6, 7], 
  es[4, 5] + es[3, 4, 5] + es[3, 4, 5, 7], es[4, 5] + es[3, 4, 5] + 
   es[3, 4, 5, 6], 2*es[3, 4, 5], es[5, 6, 7], es[4, 6, 7], 
  es[4, 5] + es[2, 4, 5], es[4, 5] + es[2, 4, 5], 
  es[2, 4, 5] + es[1, 2, 4, 5], es[2, 3, 6, 7], es[2, 3, 5] + es[1, 2, 3, 5], 
  es[2, 3, 5] + es[1, 2, 3, 5], es[2, 3] + 2*es[1, 2, 3, 5], 
  es[2, 3, 4] + es[1, 2, 3, 4], es[2, 3, 4] + es[1, 2, 3, 4], 
  es[2, 3] + 2*es[1, 2, 3, 4], es[1, 2, 3], es[1, 2] + es[1, 2, 3], 
  es[1, 2] + es[1, 2, 3]}, {es[3, 4, 5], es[2, 4, 5], es[2, 3] + es[5, 6, 7], 
  es[2, 3] + es[4, 6, 7], es[4, 5] + es[4, 5, 7], es[4, 5] + es[4, 5, 6], 
  es[4, 5], es[6, 7], es[5, 6] + es[5, 6, 7], es[4, 6] + es[4, 6, 7], 
  2*es[4, 5] + es[3, 4, 5, 7], es[4, 5] + es[3, 4, 5, 6], es[3, 4, 5], 
  es[5, 6] + es[5, 6, 7], es[4, 6] + es[4, 6, 7], 
  2*es[4, 5] + es[2, 4, 5, 7], es[4, 5] + es[2, 4, 5, 6], es[2, 4, 5], 
  es[2, 3, 6], es[2, 3, 5] + es[1, 2, 3, 5], es[2, 3] + es[1, 2, 3, 5], 
  es[2, 3] + es[1, 2, 3] + es[1, 2, 3, 5], es[2, 3, 4] + es[1, 2, 3, 4], 
  es[2, 3] + es[1, 2, 3, 4], es[2, 3] + es[1, 2, 3] + es[1, 2, 3, 4], 
  es[2, 3] + es[1, 2, 3], 2*es[1, 2, 3], 2*es[1, 2, 3]}, 
 {es[3, 4, 5], es[6, 7], es[5, 6, 7], es[4, 6, 7], es[4, 5] + es[3, 4, 5, 7], 
  es[4, 5] + es[3, 4, 5, 6], es[3, 4, 5], es[4, 5, 6, 7], 
  es[5, 6] + es[3, 5, 6, 7], es[4, 6] + es[3, 4, 6, 7], 
  es[4, 5] + es[3, 4, 5] + es[3, 4, 5, 7], es[3, 4, 5] + es[3, 4, 5, 6], 
  es[3, 4, 5], es[5, 6] + es[2, 5, 6, 7], es[4, 6] + es[2, 4, 6, 7], 
  es[4, 5] + es[2, 4, 5], es[2, 4, 5], es[1, 2, 4, 5], es[2, 3, 6], 
  es[2, 3, 5] + es[1, 2, 3, 5], es[2, 3] + es[1, 2, 3, 5], 
  es[1, 2, 3] + es[1, 2, 3, 5], es[2, 3, 4] + es[1, 2, 3, 4], 
  es[2, 3] + es[1, 2, 3, 4], es[1, 2, 3] + es[1, 2, 3, 4], es[1, 2, 3], 
  es[1, 2] + es[1, 2, 3], es[1, 2] + es[1, 2, 3]}, 
 {es[6, 7] + es[3, 4, 5], es[6, 7] + es[2, 4, 5], es[2, 3] + es[6, 7], 
  es[2, 3] + es[6, 7], es[4, 5], es[4, 5], es[4, 5] + es[2, 3, 4, 5], 
  es[6, 7], es[5, 6, 7], es[4, 6, 7], es[4, 5] + es[3, 4, 5], 
  es[4, 5] + es[3, 4, 5], es[3, 4, 5] + es[1, 3, 4, 5], es[5, 6, 7], 
  es[4, 6, 7], es[4, 5] + es[2, 4, 5], es[4, 5] + es[2, 4, 5], 
  es[2, 4, 5] + es[1, 2, 4, 5], es[2, 3, 6, 7], es[2, 3, 5] + es[1, 2, 3, 5], 
  es[2, 3, 5] + es[1, 2, 3, 5], es[2, 3] + 2*es[1, 2, 3, 5], 
  es[2, 3, 4] + es[1, 2, 3, 4], es[2, 3, 4] + es[1, 2, 3, 4], 
  es[2, 3] + 2*es[1, 2, 3, 4], es[1, 2, 3], es[1, 2, 3], es[1, 2, 3]}, 
 {es[6, 7], es[6, 7], es[5, 6, 7], es[4, 6, 7], es[4, 5], es[4, 5], 
  es[2, 3, 4, 5], es[4, 5, 6, 7], es[5, 6] + es[3, 5, 6, 7], 
  es[4, 6] + es[3, 4, 6, 7], es[4, 5] + es[3, 4, 5], es[3, 4, 5], 
  es[1, 3, 4, 5], es[5, 6] + es[2, 5, 6, 7], es[4, 6] + es[2, 4, 6, 7], 
  es[4, 5] + es[2, 4, 5], es[2, 4, 5], es[1, 2, 4, 5], es[2, 3, 6], 
  es[2, 3, 5] + es[1, 2, 3, 5], es[2, 3] + es[1, 2, 3, 5], 
  es[1, 2, 3] + es[1, 2, 3, 5], es[2, 3, 4] + es[1, 2, 3, 4], 
  es[2, 3] + es[1, 2, 3, 4], es[1, 2, 3] + es[1, 2, 3, 4], es[1, 2, 3], 
  es[1, 2, 3], es[1, 2, 3]}, {es[3, 4] + es[6, 7], es[5, 6, 7], es[5, 6, 7], 
  es[3, 4, 6, 7], es[3, 4, 5], es[3, 4, 5], es[3, 4] + es[2, 3, 4, 5], 
  es[4, 5, 6, 7], es[3, 5, 6, 7], es[3, 4] + es[3, 4, 6, 7], 
  es[3, 4] + es[3, 4, 5], es[3, 4] + es[3, 4, 5], es[3, 4] + es[1, 3, 4, 5], 
  es[2, 5, 6, 7], es[2, 4], es[2, 4] + es[1, 2, 4, 5], 
  es[2, 4] + es[1, 2, 4, 5], es[1, 2, 4] + es[1, 2, 4, 5], es[2, 3], 
  es[2, 3] + es[1, 2, 3, 5], es[2, 3] + es[1, 2, 3, 5], 
  es[1, 2, 3] + es[1, 2, 3, 5], es[1, 2, 3, 4], es[1, 2, 3, 4], 
  es[1, 2] + es[1, 2, 3, 4], es[1, 2], es[1, 2], es[1, 2]}, 
 {es[3, 4] + es[6, 7], es[5, 6, 7], es[5, 6, 7], es[3, 4, 6, 7], es[3, 4, 5], 
  es[3, 4, 5], es[3, 4] + es[2, 3, 4, 5], es[5, 6] + es[4, 5, 6, 7], 
  es[5, 6] + es[3, 5, 6, 7], es[3, 4, 6] + es[3, 4, 6, 7], 2*es[3, 4, 5], 
  es[3, 4] + es[3, 4, 5], es[3, 4] + es[1, 3, 4, 5], 
  es[5, 6] + es[2, 5, 6, 7], es[2, 4, 6], es[2, 4, 5] + es[1, 2, 4, 5], 
  es[2, 4] + es[1, 2, 4, 5], es[1, 2, 4] + es[1, 2, 4, 5], es[2, 3, 6], 
  es[2, 3, 5] + es[1, 2, 3, 5], es[2, 3] + es[1, 2, 3, 5], 
  es[1, 2, 3] + es[1, 2, 3, 5], es[2, 3, 4] + es[1, 2, 3, 4], es[1, 2, 3, 4], 
  es[1, 2] + es[1, 2, 3, 4], es[1, 2], es[1, 2], es[1, 2]}, 
 {es[4, 5] + es[3, 4, 5, 6], es[4, 5] + es[2, 4, 5, 6], es[2, 3] + es[6, 7], 
  es[2, 3] + es[6, 7], es[2, 3] + es[4, 5, 7], 2*es[4, 5, 6], 
  es[4, 5] + es[4, 5, 6], es[4, 5], es[5, 6, 7], es[4, 6, 7], 
  es[4, 5] + es[4, 5, 7], es[4, 5] + es[4, 5, 6] + es[3, 4, 5, 6], 
  es[4, 5] + es[3, 4, 5, 6], es[5, 6, 7], es[4, 6, 7], 
  es[4, 5] + es[4, 5, 7], es[4, 5] + es[4, 5, 6] + es[2, 4, 5, 6], 
  es[4, 5] + es[2, 4, 5, 6], es[2, 3, 6, 7], es[2, 3, 5], es[2, 3, 5], 
  es[2, 3] + es[1, 2, 3, 5], es[2, 3, 4], es[2, 3, 4], 
  es[2, 3] + es[1, 2, 3, 4], es[2, 3], es[2, 3] + es[1, 2, 3], 
  2*es[1, 2, 3]}, {es[5, 6, 7], es[5, 6, 7], es[5, 6] + es[5, 6, 7], 
  es[4, 6], es[4, 5] + es[2, 3, 4, 5], es[2, 3, 4, 5], 
  es[2, 3, 4] + es[2, 3, 4, 5], es[5, 6] + es[4, 5, 6, 7], 
  es[5, 6] + es[3, 5, 6, 7], es[3, 4, 6], es[3, 4, 5] + es[1, 3, 4, 5], 
  es[3, 4] + es[1, 3, 4, 5], es[1, 3, 4] + es[1, 3, 4, 5], 
  es[5, 6] + es[2, 5, 6, 7], es[2, 4, 6], es[2, 4, 5] + es[1, 2, 4, 5], 
  es[2, 4] + es[1, 2, 4, 5], es[1, 2, 4] + es[1, 2, 4, 5], 
  es[2, 3] + es[1, 2, 3, 6], es[2, 3] + es[1, 2, 3, 5], 
  es[2, 3] + es[1, 2, 3], 2*es[1, 2, 3], es[2, 3] + es[1, 2, 3, 4], 
  es[1, 2, 3], es[1, 2, 3], es[4, 5], es[4, 5], es[4, 5]}, 
 {es[3, 4] + es[3, 4, 5], es[2, 4] + es[2, 4, 5], 2*es[2, 3] + es[6, 7], 
  es[2, 3] + es[6, 7], es[4, 5, 7], es[4, 5, 6], es[4, 5], es[5, 6, 7], 
  es[5, 6, 7], es[3, 4, 6, 7], es[3, 4, 5] + es[3, 4, 5, 7], 
  es[3, 4, 5] + es[3, 4, 5, 6], es[3, 4] + es[3, 4, 5], es[5, 6, 7], 
  es[2, 4, 6, 7], es[2, 4, 5] + es[2, 4, 5, 7], es[2, 4, 5] + es[2, 4, 5, 6], 
  es[2, 4] + es[2, 4, 5], es[2, 3] + es[2, 3, 6, 7], es[2, 3] + es[2, 3, 5], 
  es[2, 3] + es[2, 3, 5], 2*es[2, 3] + es[1, 2, 3, 5], 
  es[2, 3] + es[2, 3, 4], es[2, 3] + es[2, 3, 4], es[2, 3] + es[1, 2, 3, 4], 
  es[2, 3], es[1, 2, 3], es[1, 2, 3]}, {es[3, 4] + es[3, 4, 5], 
  es[2, 4] + es[6, 7], es[2, 3] + es[5, 6, 7], es[4, 6, 7], 
  es[4, 5] + es[3, 4, 5, 7], es[4, 5] + es[3, 4, 5, 6], es[3, 4, 5], 
  es[5, 6, 7], es[5, 6, 7], es[3, 4, 6, 7], es[3, 4, 5] + es[3, 4, 5, 7], 
  es[3, 4, 5] + es[3, 4, 5, 6], es[3, 4] + es[3, 4, 5], es[5, 6, 7], 
  es[2, 4, 6, 7], es[2, 4, 5], es[2, 4, 5], es[2, 4] + es[1, 2, 4, 5], 
  es[2, 3], es[2, 3], es[2, 3], es[2, 3] + es[1, 2, 3], es[2, 3], es[2, 3], 
  es[1, 2, 3], es[4, 5], es[1, 2] + es[4, 5], es[1, 2] + es[4, 5]}, 
 {es[3, 4] + es[6, 7], es[2, 4] + es[6, 7], es[2, 3] + es[5, 6, 7], 
  es[4, 6, 7], es[4, 5], es[4, 5], es[2, 3, 4, 5], es[5, 6, 7], es[5, 6, 7], 
  es[3, 4, 6, 7], es[3, 4, 5], es[3, 4, 5], es[3, 4] + es[1, 3, 4, 5], 
  es[5, 6, 7], es[2, 4, 6, 7], es[2, 4, 5], es[2, 4, 5], 
  es[2, 4] + es[1, 2, 4, 5], es[2, 3], es[2, 3], es[2, 3], 
  es[2, 3] + es[1, 2, 3], es[2, 3], es[2, 3], es[1, 2, 3], es[4, 5], 
  es[4, 5], es[4, 5]}, {es[3, 4] + es[6, 7], es[5, 6, 7], 
  es[5, 6] + es[5, 6, 7], es[4, 6] + es[3, 4, 6, 7], es[4, 5] + es[3, 4, 5], 
  es[3, 4, 5], es[3, 4] + es[2, 3, 4, 5], es[5, 6] + es[4, 5, 6, 7], 
  es[5, 6] + es[3, 5, 6, 7], es[3, 4, 6] + es[3, 4, 6, 7], 2*es[3, 4, 5], 
  es[3, 4] + es[3, 4, 5], es[3, 4] + es[1, 3, 4, 5], 
  es[5, 6] + es[2, 5, 6, 7], es[2, 4, 6], es[2, 4, 5], es[2, 4], es[1, 2, 4], 
  es[2, 3], es[2, 3], es[2, 3] + es[5, 6], es[5, 6] + es[1, 2, 3], es[2, 3], 
  es[4, 6], es[1, 2] + es[4, 6], es[4, 5] + es[3, 4, 5], 
  es[4, 5] + es[3, 4, 5], es[3, 4, 5]}, {es[3, 4] + es[3, 4, 5], 
  es[2, 4] + es[6, 7], es[2, 3] + es[5, 6, 7], es[4, 6, 7], 
  es[4, 5] + es[3, 4, 5, 7], es[4, 5] + es[3, 4, 5, 6], es[3, 4, 5], 
  es[5, 6, 7], es[5, 6] + es[5, 6, 7], es[4, 6] + es[3, 4, 6, 7], 
  es[4, 5] + es[3, 4, 5] + es[3, 4, 5, 7], es[3, 4, 5] + es[3, 4, 5, 6], 
  es[3, 4] + es[3, 4, 5], es[5, 6] + es[5, 6, 7], es[4, 6] + es[2, 4, 6, 7], 
  es[4, 5] + es[2, 4, 5], es[2, 4, 5], es[2, 4] + es[1, 2, 4, 5], 
  es[2, 3, 6], es[2, 3, 5], es[2, 3], es[2, 3] + es[1, 2, 3], es[2, 3, 4], 
  es[2, 3], es[1, 2, 3], es[4, 5], es[1, 2] + es[4, 5], es[1, 2] + es[4, 5]}, 
 {es[3, 4] + es[6, 7], es[2, 4] + es[6, 7], es[2, 3] + es[5, 6, 7], 
  es[4, 6, 7], es[4, 5], es[4, 5], es[2, 3, 4, 5], es[5, 6, 7], 
  es[5, 6] + es[5, 6, 7], es[4, 6] + es[3, 4, 6, 7], es[4, 5] + es[3, 4, 5], 
  es[3, 4, 5], es[3, 4] + es[1, 3, 4, 5], es[5, 6] + es[5, 6, 7], 
  es[4, 6] + es[2, 4, 6, 7], es[4, 5] + es[2, 4, 5], es[2, 4, 5], 
  es[2, 4] + es[1, 2, 4, 5], es[2, 3, 6], es[2, 3, 5], es[2, 3], 
  es[2, 3] + es[1, 2, 3], es[2, 3, 4], es[2, 3], es[1, 2, 3], es[4, 5], 
  es[4, 5], es[4, 5]}, {es[3, 4] + es[6, 7], es[2, 4] + es[6, 7], 
  es[2, 3] + es[6, 7] + es[5, 6, 7], es[6, 7] + es[4, 6, 7], es[4, 5, 7], 
  es[4, 5, 6], es[2, 3, 4, 5], es[6, 7] + es[5, 6, 7], 2*es[5, 6, 7], 
  es[4, 6, 7] + es[3, 4, 6, 7], es[4, 5] + es[3, 4, 5, 7], 
  es[4, 5] + es[3, 4, 5, 6], es[3, 4] + es[1, 3, 4, 5], 2*es[5, 6, 7], 
  es[4, 6, 7] + es[2, 4, 6, 7], es[4, 5] + es[2, 4, 5, 7], 
  es[4, 5] + es[2, 4, 5, 6], es[2, 4] + es[1, 2, 4, 5], es[2, 3, 6, 7], 
  es[2, 3, 5], es[2, 3, 5], es[2, 3] + es[1, 2, 3] + es[1, 2, 3, 5], 
  es[2, 3, 4], es[2, 3, 4], es[1, 2, 3] + es[1, 2, 3, 4], es[2, 3], 
  es[1, 2, 3], es[1, 2, 3]}, {es[3, 4, 5] + es[3, 4, 5, 6], 
  es[2, 4, 5] + es[2, 4, 5, 6], es[2, 3] + es[2, 3, 5], 
  es[2, 3] + es[2, 3, 4], es[2, 3], es[4, 5, 6], es[4, 5, 6], es[6, 7], 
  es[5, 6, 7], es[4, 6, 7], es[4, 5] + es[3, 4, 5, 7], 
  es[4, 5] + 2*es[3, 4, 5, 6], es[3, 4, 5] + es[3, 4, 5, 6], es[5, 6, 7], 
  es[4, 6, 7], es[4, 5] + es[2, 4, 5, 7], es[4, 5] + 2*es[2, 4, 5, 6], 
  es[2, 4, 5] + es[2, 4, 5, 6], es[2, 3, 6, 7], es[2, 3, 5] + es[2, 3, 5, 7], 
  es[2, 3, 5] + es[2, 3, 5, 6], es[2, 3] + es[2, 3, 5], 
  es[2, 3, 4] + es[2, 3, 4, 7], es[2, 3, 4] + es[2, 3, 4, 6], 
  es[2, 3] + es[2, 3, 4], es[2, 3] + es[2, 3, 4, 5], es[2, 3], es[1, 2, 3]}, 
 {es[5, 6], es[4, 5, 6], es[3, 5, 6], es[3, 4] + es[2, 3, 4] + 
   es[2, 3, 4, 6], es[3, 4] + es[2, 3, 4] + es[2, 3, 4, 5], 2*es[2, 3, 4], 
  2*es[2, 3, 4], es[4, 5, 6], es[3, 5, 6], es[3, 4] + es[1, 3, 4], 
  es[3, 4] + es[1, 3, 4], es[5, 6] + es[1, 3, 4], es[5, 6] + es[1, 3, 4], 
  es[1, 2, 5, 6], es[1, 2, 4], es[1, 2, 4], es[1, 2] + es[5, 6], 
  es[1, 2] + es[5, 6], es[1, 2, 3], es[1, 2, 3], es[1, 2] + es[5, 6], 
  es[1, 2] + es[5, 6], es[3, 4], es[3, 4] + es[2, 3, 4, 6], 
  es[3, 4] + es[2, 3, 4, 6], es[3, 4] + es[2, 3, 4, 5], 
  es[3, 4] + es[2, 3, 4, 5], es[3, 4] + es[2, 3, 4]}, 
 {es[3, 4, 5], es[2, 4, 5], es[2, 3] + es[2, 3, 5], 
  es[2, 3] + es[6, 7] + es[2, 3, 4], es[2, 3] + es[5, 7], 
  es[2, 3] + es[5, 6], es[2, 3], es[1, 4, 5], es[1, 3] + es[6, 7], 
  es[1, 3] + es[6, 7], es[4, 5, 7], es[4, 5, 6], es[4, 5], 
  es[1, 2] + es[5, 6, 7], es[1, 2] + es[4, 6, 7], es[4, 5] + es[4, 5, 7], 
  es[4, 5] + es[4, 5, 6], es[4, 5], es[3, 6, 7], es[3, 5] + es[2, 3, 5, 7], 
  es[3, 5] + es[2, 3, 5, 6], es[2, 3, 5], es[3, 4] + es[2, 3, 4], 
  es[3, 4] + es[2, 3, 4], es[2, 3, 4] + es[1, 2, 3, 4], es[2, 3, 4], 
  es[2, 3] + es[1, 2, 3, 4], es[2, 3] + es[1, 2, 3, 4]}, 
 {es[3, 4, 5], es[2, 4, 5], es[2, 3] + es[6, 7], es[2, 3] + 2*es[6, 7], 
  es[5, 7] + es[4, 5, 7], es[5, 6] + es[4, 5, 6], es[4, 5], es[6, 7], 
  es[6, 7] + es[5, 6, 7], es[6, 7] + es[4, 6, 7], 
  es[4, 5, 7] + es[3, 4, 5, 7], es[4, 5, 6] + es[3, 4, 5, 6], es[3, 4, 5], 
  2*es[5, 6, 7], 2*es[4, 6, 7], es[4, 5] + es[4, 5, 7] + es[2, 4, 5, 7], 
  es[4, 5] + es[4, 5, 6] + es[2, 4, 5, 6], es[2, 4, 5], 
  es[3, 6, 7] + es[2, 3, 6, 7], es[3, 5] + es[2, 3, 5, 7], 
  es[3, 5] + es[2, 3, 5, 6], es[2, 3] + es[1, 2, 3, 5], 
  es[3, 4] + es[2, 3, 4], es[3, 4] + es[2, 3, 4], 
  es[2, 3] + 2*es[1, 2, 3, 4], es[2, 3, 4], es[1, 2, 3] + es[1, 2, 3, 4], 
  es[1, 2, 3] + es[1, 2, 3, 4]}, {es[3, 4] + es[3, 4, 5], es[2, 4], 
  es[2, 3] + es[5, 6], es[4, 6], es[4, 5] + es[3, 4, 5], es[3, 4, 5], 
  es[3, 4, 5], es[5, 6], es[5, 6], es[3, 4, 6], 2*es[3, 4, 5], 
  es[3, 4] + es[3, 4, 5], es[3, 4] + es[3, 4, 5], es[5, 6], es[2, 4, 6], 
  es[2, 4, 5] + es[1, 2, 4, 5], es[2, 4] + es[1, 2, 4, 5], 
  es[2, 4] + es[1, 2, 4, 5], es[2, 3] + es[1, 2, 3, 6], 
  es[2, 3] + es[1, 2, 3, 5], es[2, 3] + es[1, 2, 3], es[2, 3] + es[1, 2, 3], 
  es[2, 3] + es[1, 2, 3, 4], es[1, 2, 3], es[1, 2, 3], es[1, 2] + es[4, 5], 
  es[1, 2] + es[4, 5], es[1, 2] + es[4, 5]}, 
 {es[3, 4] + es[6, 7], es[5, 6, 7], es[5, 6] + es[5, 6, 7], 
  es[4, 6] + es[3, 4, 6, 7], es[4, 5] + es[3, 4, 5], es[3, 4, 5], 
  es[3, 4] + es[2, 3, 4, 5], es[5, 6, 7], es[5, 6] + es[5, 6, 7], 
  es[4, 6] + es[3, 4, 6, 7], es[4, 5] + es[3, 4, 5], es[3, 4, 5], 
  es[3, 4] + es[1, 3, 4, 5], es[5, 6] + es[5, 6, 7], es[4, 6], 
  es[4, 5] + es[1, 2, 4, 5], es[1, 2, 4, 5], es[1, 2, 4] + es[1, 2, 4, 5], 
  es[1, 2, 3, 6], es[1, 2, 3, 5], es[1, 2, 3], 2*es[1, 2, 3], es[1, 2, 3, 4], 
  es[1, 2, 3], es[1, 2] + es[1, 2, 3], es[1, 2] + es[4, 5], 
  es[1, 2] + es[4, 5], es[1, 2] + es[4, 5]}, {es[3, 4, 5] + es[3, 4, 5, 6], 
  es[2, 4, 5] + es[2, 4, 5, 6], es[2, 3] + es[2, 3, 5], 
  es[2, 3] + es[6, 7] + es[2, 3, 4], es[2, 3] + es[5, 7], 
  es[5, 6] + es[4, 5, 6], es[4, 5, 6], es[1, 4, 5], es[1, 3] + es[6, 7], 
  es[1, 3] + es[6, 7], es[4, 5, 7], es[4, 5, 6] + es[3, 4, 5, 6], 
  es[4, 5] + es[3, 4, 5, 6], es[1, 2] + es[6, 7], es[1, 2] + es[6, 7], 
  es[4, 5, 7], es[4, 5, 6] + es[2, 4, 5, 6], es[4, 5] + es[2, 4, 5, 6], 
  es[6, 7], es[2, 3, 5, 7], es[2, 3, 5, 6], es[2, 3, 5], es[2, 3, 4], 
  es[2, 3, 4], es[2, 3, 4] + es[1, 2, 3, 4], es[2, 3, 4], 
  es[2, 3] + es[1, 2, 3, 4], es[1, 2, 3] + es[1, 2, 3, 4]}, 
 {es[3, 4, 5] + es[3, 4, 5, 6], es[2, 4, 5] + es[2, 4, 5, 6], 
  es[2, 3] + es[2, 3, 5], es[2, 3] + es[6, 7] + es[2, 3, 4], 
  es[2, 3] + es[5, 7], es[5, 6] + es[4, 5, 6], es[4, 5, 6], es[6, 7], 
  es[5, 6, 7], es[4, 6, 7], es[4, 5] + es[3, 4, 5, 7], 
  es[4, 5] + 2*es[3, 4, 5, 6], es[3, 4, 5] + es[3, 4, 5, 6], es[5, 6, 7], 
  es[4, 6, 7], es[4, 5] + es[2, 4, 5, 7], es[4, 5] + 2*es[2, 4, 5, 6], 
  es[2, 4, 5] + es[2, 4, 5, 6], es[2, 3, 6, 7], es[2, 3, 5] + es[2, 3, 5, 7], 
  es[2, 3, 5] + es[2, 3, 5, 6], es[2, 3] + es[2, 3, 5], 2*es[2, 3, 4], 
  2*es[2, 3, 4], es[2, 3] + es[2, 3, 4] + es[1, 2, 3, 4], 
  es[2, 3] + es[2, 3, 4], es[2, 3] + es[1, 2, 3, 4], 
  es[1, 2, 3] + es[1, 2, 3, 4]}, {es[4, 5] + es[3, 4, 5, 6], 
  es[4, 5] + es[2, 4, 5, 6], es[2, 3, 5] + es[2, 3, 5, 6], 2*es[2, 3, 4], 
  es[2, 3] + es[2, 3, 4], es[2, 3] + es[5, 6], es[2, 3] + es[5, 6], 
  es[4, 5] + es[1, 4, 5, 6], es[1, 3, 5], es[6, 7] + es[1, 3, 4], 
  es[1, 3] + es[5, 7], es[5, 6] + es[4, 5, 6], es[4, 5, 6], 
  es[1, 2] + es[6, 7], es[1, 2] + es[6, 7], es[1, 2] + es[4, 5, 7], 
  2*es[4, 5, 6], es[4, 5] + es[4, 5, 6], es[1, 2] + es[6, 7], es[3, 5, 7], 
  es[3, 5, 6] + es[2, 3, 5, 6], es[3, 5] + es[2, 3, 5, 6], 
  es[3, 4] + es[2, 3, 4, 7], es[3, 4] + es[2, 3, 4, 6], 
  es[3, 4] + es[2, 3, 4], es[3, 4] + es[2, 3, 4, 5], es[2, 3, 4], 
  es[2, 3] + es[1, 2, 3, 4]}, {es[4, 5] + es[3, 4, 5, 6], 
  es[4, 5] + es[2, 4, 5, 6], es[2, 3, 5], es[2, 3, 4], es[2, 3], es[4, 5, 6], 
  es[4, 5, 6], es[4, 5], es[6, 7], es[6, 7], es[4, 5, 7], 
  es[4, 5, 6] + es[3, 4, 5, 6], es[4, 5] + es[3, 4, 5, 6], es[5, 6, 7], 
  es[4, 6, 7], es[4, 5] + es[4, 5, 7], es[4, 5] + es[4, 5, 6] + 
   es[2, 4, 5, 6], es[4, 5] + es[2, 4, 5, 6], es[3, 6, 7], 
  es[3, 5] + es[2, 3, 5, 7], es[3, 5] + es[2, 3, 5, 6], es[2, 3, 5], 
  es[3, 4] + es[2, 3, 4, 7], es[3, 4] + es[2, 3, 4, 6], es[2, 3, 4], 
  es[2, 3, 4, 5], es[2, 3], es[1, 2, 3]}, {es[4, 5] + es[3, 4, 5, 6], 
  es[4, 5] + es[2, 4, 5, 6], es[2, 3, 5] + es[2, 3, 5, 6], 2*es[2, 3, 4], 
  es[2, 3] + es[2, 3, 4], es[2, 3] + es[5, 6], es[2, 3] + es[5, 6], 
  es[4, 5] + es[1, 4, 5, 6], es[1, 3, 5], es[6, 7] + es[1, 3, 4], 
  es[1, 3] + es[5, 7], es[5, 6] + es[4, 5, 6], es[4, 5, 6], 
  es[1, 2] + es[5, 6, 7], es[1, 2] + es[4, 6, 7], 
  es[1, 2] + es[4, 5] + es[4, 5, 7], es[4, 5] + 2*es[4, 5, 6], 
  es[4, 5] + es[4, 5, 6], es[1, 2] + es[3, 6, 7], es[3, 5] + es[3, 5, 7], 
  es[3, 5] + es[3, 5, 6] + es[2, 3, 5, 6], es[3, 5] + es[2, 3, 5, 6], 
  2*es[3, 4] + es[2, 3, 4, 7], 2*es[3, 4] + es[2, 3, 4, 6], 
  es[3, 4] + es[2, 3, 4], es[3, 4] + es[2, 3, 4, 5], es[2, 3, 4], 
  es[2, 3] + es[1, 2, 3, 4]}, {es[4, 5] + 2*es[3, 4, 5, 6], 
  es[4, 5] + 2*es[2, 4, 5, 6], es[2, 3, 5] + es[2, 3, 5, 6], 2*es[2, 3, 4], 
  es[2, 3] + es[2, 3, 4], es[5, 6] + es[4, 5, 6], es[5, 6] + es[4, 5, 6], 
  es[4, 5] + es[1, 4, 5, 6], es[1, 3, 5], es[6, 7] + es[1, 3, 4], 
  es[1, 3] + es[5, 7], es[5, 6] + es[4, 5, 6] + es[3, 4, 5, 6], 
  es[4, 5, 6] + es[3, 4, 5, 6], es[1, 2] + es[6, 7], es[1, 2] + es[6, 7], 
  es[1, 2] + es[4, 5, 7], 2*es[4, 5, 6] + es[2, 4, 5, 6], 
  es[4, 5] + es[4, 5, 6] + es[2, 4, 5, 6], es[1, 2] + es[6, 7], es[3, 5, 7], 
  es[3, 5, 6] + es[2, 3, 5, 6], es[3, 5] + es[2, 3, 5, 6], 
  es[3, 4] + es[2, 3, 4, 7], es[3, 4] + es[2, 3, 4, 6], 
  es[3, 4] + es[2, 3, 4], es[3, 4] + es[2, 3, 4, 5], es[2, 3, 4], 
  es[1, 2, 3] + es[1, 2, 3, 4]}, {es[3, 4] + es[5, 6], es[5, 6], es[5, 6], 
  es[3, 4] + es[2, 3, 4, 6], es[3, 4] + es[2, 3, 4, 5], 
  es[3, 4] + es[2, 3, 4], es[3, 4] + es[2, 3, 4], es[4, 5, 6], es[3, 5, 6], 
  2*es[3, 4] + es[1, 3, 4, 6], 2*es[3, 4] + es[1, 3, 4, 5], 
  es[3, 4] + es[1, 3, 4], es[3, 4] + es[1, 3, 4], es[2, 5, 6], 
  es[2, 4] + es[1, 2, 4], es[2, 4] + es[1, 2, 4], es[5, 6] + es[1, 2, 4], 
  es[5, 6] + es[1, 2, 4], es[2, 3] + es[1, 2, 3], es[2, 3] + es[1, 2, 3], 
  es[5, 6] + es[1, 2, 3], es[5, 6] + es[1, 2, 3], es[1, 2], es[3, 4, 6], 
  es[3, 4, 6], es[3, 4, 5], es[3, 4, 5], es[3, 4]}, 
 {es[5, 6], es[5, 6] + es[4, 5, 6], es[5, 6] + es[3, 5, 6], 
  es[3, 4, 6] + es[2, 3, 4, 6], es[3, 4, 5] + es[2, 3, 4, 5], es[2, 3, 4], 
  es[2, 3, 4], 2*es[4, 5, 6], 2*es[3, 5, 6], es[3, 4] + es[3, 4, 6] + 
   es[1, 3, 4, 6], es[3, 4] + es[3, 4, 5] + es[1, 3, 4, 5], es[1, 3, 4], 
  es[1, 3, 4], es[2, 5, 6] + es[1, 2, 5, 6], es[2, 4] + es[1, 2, 4, 6], 
  es[2, 4] + es[1, 2, 4, 5], es[1, 2] + es[5, 6], es[1, 2] + es[5, 6], 
  es[2, 3] + es[1, 2, 3], es[2, 3] + es[1, 2, 3], es[1, 2] + 2*es[5, 6], 
  es[1, 2] + 2*es[5, 6], es[1, 2, 3], es[4, 6] + es[3, 4, 6], 
  es[4, 6] + es[3, 4, 6], es[4, 5] + es[3, 4, 5], es[4, 5] + es[3, 4, 5], 
  es[3, 4]}, {es[5, 6, 7], es[5, 6] + es[4, 5, 6, 7], 
  es[5, 6] + es[3, 5, 6, 7], es[3, 4, 6], es[3, 4, 5] + es[2, 3, 4, 5], 
  es[3, 4] + es[2, 3, 4, 5], es[2, 3, 4] + es[2, 3, 4, 5], 
  es[4, 5, 6] + es[4, 5, 6, 7], es[3, 5, 6] + es[3, 5, 6, 7], 
  es[3, 4] + es[3, 4, 6], es[3, 4] + es[3, 4, 5] + es[1, 3, 4, 5], 
  es[3, 4] + es[1, 3, 4, 5], es[1, 3, 4] + es[1, 3, 4, 5], es[2, 5, 6], 
  es[2, 4] + es[1, 2, 4, 6], es[2, 4] + es[1, 2, 4, 5], es[1, 2, 4], 
  es[1, 2] + es[1, 2, 4], es[2, 3] + es[1, 2, 3], es[2, 3] + es[1, 2, 3], 
  es[5, 6] + es[1, 2, 3], es[1, 2] + es[5, 6] + es[1, 2, 3], es[1, 2, 3], 
  es[1, 2] + es[4, 6], es[1, 2] + es[4, 6], es[4, 5] + es[3, 4, 5], 
  es[4, 5] + es[3, 4, 5], es[3, 4, 5]}, 
 {es[5, 6, 7], es[4, 5, 6] + es[4, 5, 6, 7], es[3, 5, 6] + es[3, 5, 6, 7], 
  es[3, 4] + es[3, 4, 6], es[3, 4] + es[3, 4, 5] + es[2, 3, 4, 5], 
  es[3, 4] + es[2, 3, 4, 5], es[2, 3, 4] + es[2, 3, 4, 5], 
  es[4, 5, 6] + es[4, 5, 6, 7], es[3, 5, 6] + es[3, 5, 6, 7], 
  es[3, 4] + es[3, 4, 6], es[3, 4] + es[3, 4, 5] + es[1, 3, 4, 5], 
  es[3, 4] + es[1, 3, 4, 5], es[1, 3, 4] + es[1, 3, 4, 5], es[1, 2, 5, 6], 
  es[1, 2, 4], es[1, 2, 4], es[1, 2] + es[5, 6], 2*es[1, 2] + es[5, 6], 
  es[1, 2, 3], es[1, 2, 3], es[1, 2] + es[5, 6], 2*es[1, 2] + es[5, 6], 
  es[1, 2], es[1, 2] + es[3, 4, 6], es[1, 2] + es[3, 4, 6], 2*es[3, 4, 5], 
  2*es[3, 4, 5], es[3, 4] + es[3, 4, 5]}, {es[5, 6] + es[5, 6, 7], 
  es[5, 6] + es[4, 5, 6, 7], es[5, 6] + es[3, 5, 6, 7], 
  es[3, 4] + es[2, 3, 4, 6], es[3, 4] + es[2, 3, 4, 5], 
  es[3, 4] + es[2, 3, 4], 2*es[2, 3, 4], es[5, 6] + es[4, 5, 6, 7], 
  es[5, 6] + es[3, 5, 6, 7], es[3, 4] + es[1, 3, 4, 6], 
  es[3, 4] + es[1, 3, 4, 5], es[3, 4] + es[1, 3, 4], 2*es[1, 3, 4], es[5, 6], 
  es[1, 2, 4], es[1, 2, 4], es[5, 6] + es[1, 2, 4], 
  es[1, 2] + es[5, 6] + es[1, 2, 4], es[1, 2, 3], es[1, 2, 3], 
  es[5, 6] + es[1, 2, 3], es[1, 2] + es[5, 6] + es[1, 2, 3], es[1, 2], 
  es[3, 4, 6], es[3, 4, 6], es[3, 4, 5], es[3, 4, 5], es[3, 4]}, 
 {es[5, 6], es[4, 5, 6], es[3, 5, 6], es[3, 4] + es[2, 3, 4, 6], 
  es[3, 4] + es[2, 3, 4, 5], es[2, 3, 4], es[2, 3, 4], es[4, 5, 6], 
  es[3, 5, 6], es[3, 4] + es[1, 3, 4, 6], es[3, 4] + es[1, 3, 4, 5], 
  es[1, 3, 4], es[1, 3, 4], es[1, 2], es[1, 2] + es[6, 7], 
  es[1, 2] + es[5, 7], es[1, 2] + es[5, 6] + es[4, 5, 6], 
  es[1, 2] + es[4, 5, 6], es[1, 2] + es[6, 7], es[1, 2] + es[5, 7], 
  es[1, 2] + es[5, 6] + es[3, 5, 6], es[1, 2] + es[3, 5, 6], 
  es[1, 2] + es[3, 4, 7], 2*es[3, 4, 6], es[3, 4] + es[3, 4, 6], 
  2*es[3, 4, 5], es[3, 4] + es[3, 4, 5], es[3, 4]}, 
 {es[3, 4, 5, 6], es[2, 4, 5, 6], es[2, 3] + es[2, 3, 5, 6], 
  es[2, 3] + es[2, 3, 4], es[2, 3] + es[2, 3, 4], es[2, 3] + es[5, 6], 
  es[2, 3] + es[5, 6], es[1, 4, 5, 6], es[1, 3], es[1, 3] + es[6, 7], 
  es[1, 3] + es[5, 7], es[5, 6] + es[4, 5, 6], es[4, 5, 6], 
  es[1, 2] + es[5, 6, 7], es[1, 2] + es[4, 6, 7], es[1, 2] + es[4, 5, 7], 
  2*es[4, 5, 6], es[4, 5, 6], es[3, 6, 7], es[3, 5, 7], 
  es[3, 5, 6] + es[2, 3, 5, 6], es[2, 3, 5, 6], es[3, 4] + es[2, 3, 4, 7], 
  es[3, 4] + es[2, 3, 4, 6], es[2, 3, 4], es[3, 4] + es[2, 3, 4, 5], 
  es[2, 3, 4], es[2, 3] + es[1, 2, 3, 4]}, {es[3, 4, 5] + es[3, 4, 5, 6], 
  es[2, 4, 5] + es[2, 4, 5, 6], es[2, 3] + es[2, 3, 5], 
  es[2, 3] + es[2, 3, 4], es[2, 3], es[4, 5, 6], es[4, 5, 6], es[1, 4, 5], 
  es[1, 3] + es[6, 7], es[1, 3] + es[6, 7], es[4, 5, 7], 
  es[4, 5, 6] + es[3, 4, 5, 6], es[4, 5] + es[3, 4, 5, 6], 
  es[1, 2] + es[5, 6, 7], es[1, 2] + es[4, 6, 7], es[4, 5] + es[4, 5, 7], 
  es[4, 5] + es[4, 5, 6] + es[2, 4, 5, 6], es[4, 5] + es[2, 4, 5, 6], 
  es[3, 6, 7], es[3, 5] + es[2, 3, 5, 7], es[3, 5] + es[2, 3, 5, 6], 
  es[2, 3, 5], es[3, 4] + es[2, 3, 4, 7], es[3, 4] + es[2, 3, 4, 6], 
  es[2, 3, 4], es[2, 3, 4, 5], es[2, 3], es[1, 2, 3]}, 
 {es[3, 4, 5] + es[3, 4, 5, 6], es[2, 4, 5] + es[2, 4, 5, 6], 
  es[2, 3, 5] + es[2, 3, 5, 6], 2*es[2, 3, 4], es[2, 3, 4], es[5, 6], 
  es[5, 6], es[1, 4, 5], es[1, 3, 5], es[6, 7] + es[1, 3, 4], es[5, 7], 
  es[5, 6] + es[3, 4, 5, 6], es[3, 4, 5, 6], es[1, 2] + es[6, 7], 
  es[1, 2] + es[6, 7], es[4, 5, 7], es[4, 5, 6] + es[2, 4, 5, 6], 
  es[4, 5] + es[2, 4, 5, 6], es[1, 2] + es[6, 7], es[3, 5, 7], 
  es[3, 5, 6] + es[2, 3, 5, 6], es[3, 5] + es[2, 3, 5, 6], 
  es[3, 4] + es[2, 3, 4, 7], es[3, 4] + es[2, 3, 4, 6], 
  es[3, 4] + es[2, 3, 4], es[3, 4] + es[2, 3, 4, 5], es[2, 3, 4], 
  es[1, 2, 3, 4]}, {es[3, 4] + es[6, 7], es[5, 6, 7], es[5, 6] + es[5, 6, 7], 
  es[4, 6] + es[3, 4, 6, 7], es[4, 5] + es[3, 4, 5], es[3, 4, 5], 
  es[3, 4] + es[2, 3, 4, 5], es[5, 6] + es[4, 5, 6, 7], 
  es[5, 6] + es[3, 5, 6, 7], es[3, 4, 6] + es[3, 4, 6, 7], 2*es[3, 4, 5], 
  es[3, 4] + es[3, 4, 5], es[3, 4] + es[1, 3, 4, 5], 
  es[5, 6] + es[2, 5, 6, 7], es[2, 4, 6], es[2, 4, 5] + es[1, 2, 4, 5], 
  es[2, 4] + es[1, 2, 4, 5], es[1, 2, 4] + es[1, 2, 4, 5], 
  es[2, 3] + es[1, 2, 3], es[2, 3] + es[1, 2, 3], 
  es[2, 3] + es[5, 6] + es[1, 2, 3], es[5, 6] + 2*es[1, 2, 3], 
  es[2, 3] + es[1, 2, 3], es[4, 6] + es[1, 2, 3], 
  es[1, 2] + es[4, 6] + es[1, 2, 3], es[1, 2] + 2*es[4, 5], 
  es[1, 2] + 2*es[4, 5], es[1, 2] + es[4, 5]}, 
 {es[5, 6], es[4, 5, 6], es[3, 5, 6], es[3, 4] + es[2, 3, 4] + 
   es[2, 3, 4, 6], es[3, 4] + es[2, 3, 4] + es[2, 3, 4, 5], 2*es[2, 3, 4], 
  2*es[2, 3, 4], es[4, 5, 6], es[3, 5, 6], es[3, 4] + es[1, 3, 4], 
  es[3, 4] + es[1, 3, 4], es[5, 6] + es[1, 3, 4], es[5, 6] + es[1, 3, 4], 
  es[1, 2, 5, 6], es[6, 7] + es[1, 2, 4], es[5, 7] + es[1, 2, 4], 
  es[1, 2] + 2*es[5, 6], es[1, 2] + es[5, 6], es[6, 7] + es[1, 2, 3], 
  es[5, 7] + es[1, 2, 3], es[1, 2] + 2*es[5, 6], es[1, 2] + es[5, 6], 
  es[3, 4, 7], es[3, 4, 6] + es[2, 3, 4, 6], es[3, 4] + es[2, 3, 4, 6], 
  es[3, 4, 5] + es[2, 3, 4, 5], es[3, 4] + es[2, 3, 4, 5], 
  es[3, 4] + es[2, 3, 4]}, {es[5, 6] + es[3, 4, 5, 6], 
  es[4, 5, 6] + es[2, 4, 5, 6], es[3, 5, 6] + es[2, 3, 5, 6], 
  es[3, 4] + 2*es[2, 3, 4, 6], es[3, 4] + 2*es[2, 3, 4, 5], es[2, 3, 4], 
  es[2, 3, 4], es[4, 5, 6] + es[1, 4, 5, 6], es[3, 5, 6] + es[1, 3, 5, 6], 
  es[3, 4] + es[1, 3, 4, 6], es[3, 4] + es[1, 3, 4, 5], es[5, 6], es[5, 6], 
  es[1, 2, 5, 6], es[1, 2, 4], es[1, 2, 4], es[5, 6] + es[4, 5, 6], 
  es[5, 6] + es[4, 5, 6], es[1, 2, 3], es[1, 2, 3], es[5, 6] + es[3, 5, 6], 
  es[5, 6] + es[3, 5, 6], es[1, 2], es[3, 4, 6] + es[2, 3, 4, 6], 
  es[3, 4, 6] + es[2, 3, 4, 6], es[3, 4, 5] + es[2, 3, 4, 5], 
  es[3, 4, 5] + es[2, 3, 4, 5], es[2, 3, 4]}, 
 {es[3, 4] + es[3, 4, 5], es[2, 4] + es[6, 7], es[2, 3] + es[5, 6, 7], 
  es[4, 6, 7], es[4, 5] + es[3, 4, 5, 7], es[4, 5] + es[3, 4, 5, 6], 
  es[3, 4, 5], es[5, 6, 7], es[5, 6, 7], es[3, 4, 6, 7], 
  es[3, 4, 5] + es[3, 4, 5, 7], es[3, 4, 5] + es[3, 4, 5, 6], 
  es[3, 4] + es[3, 4, 5], es[5, 6, 7], es[2, 4, 6, 7], es[2, 4, 5], 
  es[2, 4, 5], es[2, 4] + es[1, 2, 4, 5], es[2, 3], 
  es[2, 3] + es[1, 2, 3, 5], es[2, 3] + es[1, 2, 3, 5], 
  es[2, 3] + es[1, 2, 3] + es[1, 2, 3, 5], es[2, 3] + es[1, 2, 3, 4], 
  es[2, 3] + es[1, 2, 3, 4], es[1, 2, 3] + es[1, 2, 3, 4], es[1, 2, 3], 
  es[1, 2] + es[1, 2, 3], es[1, 2] + es[1, 2, 3]}, 
 {es[3, 4] + es[3, 4, 5], es[5, 6, 7], es[5, 6] + es[5, 6, 7], 
  es[4, 6] + es[3, 4, 6, 7], es[4, 5] + es[3, 4, 5] + es[3, 4, 5, 7], 
  es[3, 4, 5] + es[3, 4, 5, 6], es[3, 4] + es[3, 4, 5], 
  es[5, 6] + es[4, 5, 6, 7], es[5, 6] + es[3, 5, 6, 7], 
  es[3, 4, 6] + es[3, 4, 6, 7], 2*es[3, 4, 5] + es[3, 4, 5, 7], 
  es[3, 4] + es[3, 4, 5] + es[3, 4, 5, 6], es[3, 4] + es[3, 4, 5], 
  es[5, 6] + es[2, 5, 6, 7], es[2, 4, 6], es[2, 4, 5] + es[1, 2, 4, 5], 
  es[2, 4] + es[1, 2, 4, 5], es[1, 2, 4] + es[1, 2, 4, 5], 
  es[2, 3] + es[1, 2, 3, 6], es[2, 3] + es[1, 2, 3, 5], 
  es[2, 3] + es[1, 2, 3], 2*es[1, 2, 3], es[2, 3] + es[1, 2, 3, 4], 
  es[1, 2, 3], es[1, 2] + es[1, 2, 3], es[1, 2] + es[4, 5], 
  2*es[1, 2] + es[4, 5], 2*es[1, 2] + es[4, 5]}, 
 {es[3, 4] + es[6, 7], es[2, 4] + es[6, 7], es[2, 3] + es[5, 6, 7], 
  es[4, 6, 7], es[4, 5], es[4, 5], es[2, 3, 4, 5], es[5, 6, 7], es[5, 6, 7], 
  es[3, 4, 6, 7], es[3, 4, 5], es[3, 4, 5], es[3, 4] + es[1, 3, 4, 5], 
  es[5, 6, 7], es[2, 4, 6, 7], es[2, 4, 5], es[2, 4, 5], 
  es[2, 4] + es[1, 2, 4, 5], es[2, 3], es[2, 3] + es[1, 2, 3, 5], 
  es[2, 3] + es[1, 2, 3, 5], es[2, 3] + es[1, 2, 3] + es[1, 2, 3, 5], 
  es[2, 3] + es[1, 2, 3, 4], es[2, 3] + es[1, 2, 3, 4], 
  es[1, 2, 3] + es[1, 2, 3, 4], es[1, 2, 3], es[1, 2, 3], es[1, 2, 3]}, 
 {es[3, 4] + es[6, 7], es[5, 6, 7], es[5, 6] + es[5, 6, 7], 
  es[4, 6] + es[3, 4, 6, 7], es[4, 5] + es[3, 4, 5], es[3, 4, 5], 
  es[3, 4] + es[2, 3, 4, 5], es[5, 6] + es[4, 5, 6, 7], 
  es[5, 6] + es[3, 5, 6, 7], es[3, 4, 6] + es[3, 4, 6, 7], 2*es[3, 4, 5], 
  es[3, 4] + es[3, 4, 5], es[3, 4] + es[1, 3, 4, 5], 
  es[5, 6] + es[2, 5, 6, 7], es[2, 4, 6], es[2, 4, 5] + es[1, 2, 4, 5], 
  es[2, 4] + es[1, 2, 4, 5], es[1, 2, 4] + es[1, 2, 4, 5], 
  es[2, 3] + es[1, 2, 3, 6], es[2, 3] + 2*es[1, 2, 3, 5], 
  es[2, 3] + es[1, 2, 3] + es[1, 2, 3, 5], 2*es[1, 2, 3] + es[1, 2, 3, 5], 
  es[2, 3] + 2*es[1, 2, 3, 4], es[1, 2, 3] + es[1, 2, 3, 4], 
  es[1, 2] + es[1, 2, 3] + es[1, 2, 3, 4], es[1, 2] + es[1, 2, 3], 
  es[1, 2] + es[1, 2, 3], es[1, 2] + es[1, 2, 3]}, 
 {2*es[3, 4] + es[6, 7], es[2, 4] + es[5, 6, 7], 
  es[2, 3] + es[5, 6] + es[5, 6, 7], es[4, 6] + es[3, 4, 6, 7], 
  es[4, 5] + es[3, 4, 5], es[3, 4, 5], es[3, 4] + es[2, 3, 4, 5], 
  es[5, 6] + es[5, 6, 7], es[5, 6] + es[5, 6, 7], 
  es[3, 4, 6] + es[3, 4, 6, 7], 2*es[3, 4, 5], es[3, 4] + es[3, 4, 5], 
  2*es[3, 4] + es[1, 3, 4, 5], es[5, 6] + es[5, 6, 7], es[2, 4, 6], 
  es[2, 4, 5] + es[1, 2, 4, 5], es[2, 4] + es[1, 2, 4, 5], 
  es[2, 4] + es[1, 2, 4] + es[1, 2, 4, 5], es[2, 3] + es[1, 2, 3, 6], 
  es[2, 3] + es[1, 2, 3, 5], es[2, 3] + es[1, 2, 3], 
  es[2, 3] + 2*es[1, 2, 3], es[2, 3] + es[1, 2, 3, 4], es[1, 2, 3], 
  es[1, 2] + es[1, 2, 3], es[1, 2] + es[4, 5], es[1, 2] + es[4, 5], 
  es[1, 2] + es[4, 5]}, {es[3, 4] + es[6, 7], es[5, 6, 7], 
  es[5, 6] + es[5, 6, 7], es[4, 6] + es[3, 4, 6, 7], es[4, 5] + es[3, 4, 5], 
  es[3, 4, 5], es[3, 4] + es[2, 3, 4, 5], es[5, 6] + es[4, 5, 6, 7], 
  es[5, 6] + es[3, 5, 6, 7], es[3, 4, 6] + es[3, 4, 6, 7], 2*es[3, 4, 5], 
  es[3, 4] + es[3, 4, 5], es[3, 4] + es[1, 3, 4, 5], 
  es[5, 6] + es[2, 5, 6, 7], es[2, 4, 6], es[2, 4, 5] + es[1, 2, 4, 5], 
  es[2, 4] + es[1, 2, 4, 5], es[1, 2, 4] + es[1, 2, 4, 5], 
  es[2, 3] + es[1, 2, 3, 6], es[2, 3] + es[1, 2, 3, 5], 
  es[2, 3] + es[1, 2, 3], 2*es[1, 2, 3], es[2, 3] + es[1, 2, 3, 4], 
  es[1, 2, 3], es[1, 2] + es[1, 2, 3], es[1, 2] + es[4, 5], 
  es[1, 2] + es[4, 5], es[1, 2] + es[4, 5]}, 
 {es[3, 4] + es[6, 7], es[5, 6, 7], es[5, 6] + es[5, 6, 7], 
  es[4, 6] + es[3, 4, 6, 7], es[4, 5] + es[3, 4, 5], es[3, 4, 5], 
  es[3, 4] + es[2, 3, 4, 5], es[4, 5, 6] + es[4, 5, 6, 7], 
  es[3, 5, 6] + es[3, 5, 6, 7], es[3, 4] + es[3, 4, 6] + es[3, 4, 6, 7], 
  es[3, 4] + 2*es[3, 4, 5], es[3, 4] + es[3, 4, 5], 
  es[3, 4] + es[1, 3, 4, 5], es[2, 5, 6] + es[2, 5, 6, 7], 
  es[2, 4] + es[2, 4, 6], es[2, 4] + es[2, 4, 5] + es[1, 2, 4, 5], 
  es[2, 4] + es[1, 2, 4, 5], es[1, 2, 4] + es[1, 2, 4, 5], 
  2*es[2, 3] + es[1, 2, 3, 6], 2*es[2, 3] + es[1, 2, 3, 5], 
  es[2, 3] + es[1, 2, 3], 2*es[1, 2, 3], es[2, 3] + es[1, 2, 3, 4], 
  es[1, 2, 3], es[1, 2] + es[1, 2, 3], es[1, 2] + es[4, 5], 
  es[1, 2] + es[4, 5], es[1, 2] + es[4, 5]}, {es[6, 7] + es[5, 6, 7], 
  es[5, 6, 7] + es[4, 5, 6, 7], es[5, 6] + es[5, 6, 7] + es[3, 5, 6, 7], 
  es[4, 6] + es[3, 4, 6, 7], es[4, 5] + es[3, 4, 5], es[3, 4, 5], 
  es[2, 3, 4] + es[2, 3, 4, 5], es[5, 6] + 2*es[4, 5, 6, 7], 
  es[5, 6] + 2*es[3, 5, 6, 7], es[3, 4, 6] + es[3, 4, 6, 7], 2*es[3, 4, 5], 
  es[3, 4] + es[3, 4, 5], es[1, 3, 4] + es[1, 3, 4, 5], 
  es[5, 6] + es[2, 5, 6, 7], es[2, 4, 6], es[2, 4, 5] + es[1, 2, 4, 5], 
  es[2, 4] + es[1, 2, 4, 5], es[1, 2] + es[1, 2, 4] + es[1, 2, 4, 5], 
  es[2, 3] + es[1, 2, 3, 6], es[2, 3] + es[1, 2, 3, 5], 
  es[2, 3] + es[1, 2, 3], es[1, 2] + 2*es[1, 2, 3], 
  es[2, 3] + es[1, 2, 3, 4], es[1, 2, 3], es[1, 2] + es[1, 2, 3], 
  es[1, 2] + es[4, 5], es[1, 2] + es[4, 5], es[1, 2] + es[4, 5]}, 
 {es[3, 4] + es[3, 4, 5], es[2, 4] + es[6, 7], es[2, 3] + es[5, 6, 7], 
  es[4, 6, 7], es[4, 5] + es[3, 4, 5, 7], es[4, 5] + es[3, 4, 5, 6], 
  es[3, 4, 5], es[5, 6, 7], es[5, 6] + es[5, 6, 7], 
  es[4, 6] + es[3, 4, 6, 7], es[4, 5] + es[3, 4, 5] + es[3, 4, 5, 7], 
  es[3, 4, 5] + es[3, 4, 5, 6], es[3, 4] + es[3, 4, 5], 
  es[5, 6] + es[5, 6, 7], es[4, 6] + es[2, 4, 6, 7], es[4, 5] + es[2, 4, 5], 
  es[2, 4, 5], es[2, 4] + es[1, 2, 4, 5], es[2, 3, 6], 
  es[2, 3, 5] + es[1, 2, 3, 5], es[2, 3] + es[1, 2, 3, 5], 
  es[2, 3] + es[1, 2, 3] + es[1, 2, 3, 5], es[2, 3, 4] + es[1, 2, 3, 4], 
  es[2, 3] + es[1, 2, 3, 4], es[1, 2, 3] + es[1, 2, 3, 4], es[1, 2, 3], 
  es[1, 2] + es[1, 2, 3], es[1, 2] + es[1, 2, 3]}, 
 {es[3, 4] + es[6, 7], es[2, 4] + es[6, 7], es[2, 3] + es[5, 6, 7], 
  es[4, 6, 7], es[4, 5], es[4, 5], es[2, 3, 4, 5], es[5, 6, 7], 
  es[5, 6] + es[5, 6, 7], es[4, 6] + es[3, 4, 6, 7], es[4, 5] + es[3, 4, 5], 
  es[3, 4, 5], es[3, 4] + es[1, 3, 4, 5], es[5, 6] + es[5, 6, 7], 
  es[4, 6] + es[2, 4, 6, 7], es[4, 5] + es[2, 4, 5], es[2, 4, 5], 
  es[2, 4] + es[1, 2, 4, 5], es[2, 3, 6], es[2, 3, 5] + es[1, 2, 3, 5], 
  es[2, 3] + es[1, 2, 3, 5], es[2, 3] + es[1, 2, 3] + es[1, 2, 3, 5], 
  es[2, 3, 4] + es[1, 2, 3, 4], es[2, 3] + es[1, 2, 3, 4], 
  es[1, 2, 3] + es[1, 2, 3, 4], es[1, 2, 3], es[1, 2, 3], es[1, 2, 3]}, 
 {es[3, 4] + es[6, 7], es[5, 6, 7], es[5, 6] + es[5, 6, 7], 
  es[4, 6] + es[3, 4, 6, 7], es[4, 5] + es[3, 4, 5], es[3, 4, 5], 
  es[3, 4] + es[2, 3, 4, 5], es[5, 6] + es[4, 5, 6, 7], 
  2*es[5, 6] + es[3, 5, 6, 7], es[4, 6] + es[3, 4, 6] + es[3, 4, 6, 7], 
  es[4, 5] + 2*es[3, 4, 5], es[3, 4] + es[3, 4, 5], 
  es[3, 4] + es[1, 3, 4, 5], 2*es[5, 6] + es[2, 5, 6, 7], 
  es[4, 6] + es[2, 4, 6], es[4, 5] + es[2, 4, 5] + es[1, 2, 4, 5], 
  es[2, 4] + es[1, 2, 4, 5], es[1, 2, 4] + es[1, 2, 4, 5], 
  es[2, 3, 6] + es[1, 2, 3, 6], es[2, 3, 5] + es[1, 2, 3, 5], 
  es[2, 3] + es[1, 2, 3], 2*es[1, 2, 3], es[2, 3, 4] + es[1, 2, 3, 4], 
  es[1, 2, 3], es[1, 2] + es[1, 2, 3], es[1, 2] + es[4, 5], 
  es[1, 2] + es[4, 5], es[1, 2] + es[4, 5]}, 
 {es[3, 4] + es[6, 7], es[5, 6, 7], es[5, 6] + es[5, 6, 7], 
  es[4, 6] + es[3, 4, 6, 7], es[4, 5] + es[3, 4, 5] + es[2, 3, 4, 5], 
  es[3, 4, 5] + es[2, 3, 4, 5], es[3, 4] + 2*es[2, 3, 4, 5], 
  es[5, 6] + es[4, 5, 6, 7], es[5, 6] + es[3, 5, 6, 7], 
  es[3, 4, 6] + es[3, 4, 6, 7], 2*es[3, 4, 5] + es[1, 3, 4, 5], 
  es[3, 4] + es[3, 4, 5] + es[1, 3, 4, 5], es[3, 4] + 2*es[1, 3, 4, 5], 
  es[5, 6] + es[2, 5, 6, 7], es[2, 4, 6], es[2, 4, 5] + es[1, 2, 4, 5], 
  es[2, 4] + es[1, 2, 4, 5], es[1, 2, 4] + es[1, 2, 4, 5], 
  es[2, 3] + es[1, 2, 3, 6], es[2, 3] + es[1, 2, 3, 5], 
  es[2, 3] + es[1, 2, 3], 2*es[1, 2, 3], es[2, 3] + es[1, 2, 3, 4], 
  es[1, 2, 3], es[1, 2] + es[1, 2, 3], es[4, 5] + es[3, 4, 5], 
  es[4, 5] + es[3, 4, 5], es[4, 5] + es[3, 4, 5]}, 
 {es[3, 4, 5] + es[3, 4, 5, 6], es[2, 4, 5] + es[2, 4, 5, 6], 
  es[2, 3] + es[2, 3, 5], es[2, 3] + es[6, 7] + es[2, 3, 4], 
  es[2, 3] + es[5, 7], es[5, 6] + es[4, 5, 6], es[4, 5, 6], es[1, 4, 5], 
  es[1, 3] + es[6, 7], es[1, 3] + es[6, 7], es[4, 5, 7], 
  es[4, 5, 6] + es[3, 4, 5, 6], es[4, 5] + es[3, 4, 5, 6], 
  es[1, 2] + es[5, 6, 7], es[1, 2] + es[4, 6, 7], es[4, 5] + es[4, 5, 7], 
  es[4, 5] + es[4, 5, 6] + es[2, 4, 5, 6], es[4, 5] + es[2, 4, 5, 6], 
  es[3, 6, 7], es[3, 5] + es[2, 3, 5, 7], es[3, 5] + es[2, 3, 5, 6], 
  es[2, 3, 5], es[3, 4] + es[2, 3, 4], es[3, 4] + es[2, 3, 4], 
  es[2, 3, 4] + es[1, 2, 3, 4], es[2, 3, 4], es[2, 3] + es[1, 2, 3, 4], 
  es[1, 2, 3] + es[1, 2, 3, 4]}, {es[5, 6] + es[5, 6, 7], 
  es[5, 6] + es[4, 5, 6, 7], es[5, 6] + es[3, 5, 6, 7], 
  es[3, 4] + es[2, 3, 4, 6], es[3, 4] + es[2, 3, 4, 5], 
  es[3, 4] + es[2, 3, 4], 2*es[2, 3, 4], es[4, 5, 6] + es[4, 5, 6, 7], 
  es[3, 5, 6] + es[3, 5, 6, 7], 2*es[3, 4] + es[1, 3, 4, 6], 
  2*es[3, 4] + es[1, 3, 4, 5], es[3, 4] + es[1, 3, 4], 2*es[1, 3, 4], 
  es[2, 5, 6], es[2, 4] + es[1, 2, 4], es[2, 4] + es[1, 2, 4], 
  es[5, 6] + es[1, 2, 4], es[1, 2] + es[5, 6] + es[1, 2, 4], 
  es[2, 3] + es[1, 2, 3], es[2, 3] + es[1, 2, 3], es[5, 6] + es[1, 2, 3], 
  es[1, 2] + es[5, 6] + es[1, 2, 3], es[1, 2], es[3, 4, 6], es[3, 4, 6], 
  es[3, 4, 5], es[3, 4, 5], es[3, 4]}, {es[3, 4, 5] + es[3, 4, 5, 6], 
  es[2, 4, 5] + es[2, 4, 5, 6], es[2, 3] + es[2, 3, 5] + es[2, 3, 5, 6], 
  es[2, 3] + 2*es[2, 3, 4], es[2, 3] + es[2, 3, 4], es[2, 3] + es[5, 6], 
  es[2, 3] + es[5, 6], es[1, 4, 5] + es[1, 4, 5, 6], es[1, 3] + es[1, 3, 5], 
  es[1, 3] + es[6, 7] + es[1, 3, 4], es[1, 3] + es[5, 7], 
  es[5, 6] + es[4, 5, 6], es[4, 5, 6], 2*es[1, 2] + es[6, 7], 
  2*es[1, 2] + es[6, 7], es[1, 2] + es[4, 5, 7], 2*es[4, 5, 6], 
  es[4, 5] + es[4, 5, 6], es[1, 2] + es[6, 7], es[3, 5, 7], 
  es[3, 5, 6] + es[2, 3, 5, 6], es[3, 5] + es[2, 3, 5, 6], 
  es[3, 4] + es[2, 3, 4, 7], es[3, 4] + es[2, 3, 4, 6], 
  es[3, 4] + es[2, 3, 4], es[3, 4] + es[2, 3, 4, 5], es[2, 3, 4], 
  es[2, 3] + es[1, 2, 3, 4]}}


==> anc/poles36.m <==
{s[1, 2, 3], s[2, 3, 4], s[3, 4, 5], s[4, 5, 6], s[1, 5, 6], s[1, 2, 6], 
 s[1, 2, 3] + s[1, 2, 4] + s[1, 3, 4] + s[2, 3, 4], 
 s[2, 3, 4] + s[2, 3, 5] + s[2, 4, 5] + s[3, 4, 5], 
 s[3, 4, 5] + s[3, 4, 6] + s[3, 5, 6] + s[4, 5, 6], 
 s[1, 4, 5] + s[1, 4, 6] + s[1, 5, 6] + s[4, 5, 6], 
 s[1, 2, 5] + s[1, 2, 6] + s[1, 5, 6] + s[2, 5, 6], 
 s[1, 2, 3] + s[1, 2, 6] + s[1, 3, 6] + s[2, 3, 6], 
 s[1, 2, 3] + s[1, 2, 4] + s[1, 3, 4] + s[2, 3, 4] + s[3, 4, 5] + s[3, 4, 6], 
 s[1, 4, 5] + s[2, 3, 4] + s[2, 3, 5] + s[2, 4, 5] + s[3, 4, 5] + s[4, 5, 6], 
 s[1, 2, 3] + s[1, 2, 4] + s[1, 2, 5] + s[1, 2, 6] + s[1, 3, 4] + s[2, 3, 4], 
 s[1, 2, 3] + s[2, 3, 4] + s[2, 3, 5] + s[2, 3, 6] + s[2, 4, 5] + s[3, 4, 5]}


==> anc/poles37.m <==
{s[1, 2, 7], s[1, 2, 7] + s[1, 3, 7] + s[1, 4, 7] + s[1, 5, 7] + s[1, 6, 7], 
 s[2, 3, 4], s[1, 2, 6] + s[1, 2, 7] + s[1, 6, 7] + s[2, 6, 7], 
 s[2, 3, 4] + s[2, 3, 5] + s[2, 4, 5] + s[3, 4, 5], 
 s[1, 3, 4] + s[2, 3, 4] + s[3, 4, 5] + s[3, 4, 6] + s[3, 4, 7], s[1, 6, 7], 
 s[3, 4, 5], s[1, 2, 3] + s[1, 2, 4] + s[1, 2, 5] + s[1, 2, 6] + s[1, 2, 7], 
 s[3, 4, 5] + s[3, 4, 6] + s[3, 5, 6] + s[4, 5, 6], 
 s[1, 2, 3] + s[1, 2, 4] + s[1, 2, 5] + s[1, 2, 6] + s[1, 2, 7] + 
  s[1, 6, 7] + s[2, 6, 7], s[1, 2, 3], s[1, 2, 3] + s[1, 2, 4] + s[1, 3, 4] + 
  s[2, 3, 4] + s[3, 4, 5] + s[3, 4, 6] + s[3, 4, 7], 
 s[1, 3, 4] + s[2, 3, 4] + s[3, 4, 5] + s[3, 4, 6] + s[3, 4, 7] + 
  s[3, 5, 6] + s[4, 5, 6], s[1, 2, 3] + s[1, 2, 4] + s[1, 2, 5] + 
  s[1, 2, 6] + s[1, 2, 7] + s[1, 3, 4] + s[2, 3, 4], 
 s[1, 2, 3] + s[1, 2, 4] + s[1, 3, 4] + s[2, 3, 4], 
 s[1, 2, 3] + s[1, 2, 4] + s[1, 2, 5] + s[1, 2, 6] + s[1, 2, 7] + 
  s[1, 3, 4] + s[1, 6, 7] + s[2, 3, 4] + s[2, 6, 7], s[4, 5, 6], 
 s[1, 2, 3] + s[1, 2, 4] + s[1, 3, 4] + s[2, 3, 4] + s[3, 4, 5] + 
  s[3, 4, 6] + s[3, 4, 7] + s[3, 5, 6] + s[4, 5, 6], 
 s[1, 4, 5] + s[2, 4, 5] + s[3, 4, 5] + s[4, 5, 6] + s[4, 5, 7], 
 s[1, 2, 3] + s[1, 2, 7] + s[1, 3, 7] + s[1, 4, 7] + s[1, 5, 7] + 
  s[1, 6, 7] + s[2, 3, 7], s[1, 2, 3] + s[2, 3, 4] + s[2, 3, 5] + 
  s[2, 3, 6] + s[2, 3, 7], s[1, 2, 3] + s[2, 3, 4] + s[2, 3, 5] + 
  s[2, 3, 6] + s[2, 3, 7] + s[2, 4, 5] + s[3, 4, 5], 
 s[1, 2, 3] + s[1, 2, 7] + s[1, 3, 7] + s[2, 3, 7], 
 s[1, 2, 3] + s[1, 2, 7] + s[1, 3, 7] + s[2, 3, 4] + s[2, 3, 5] + 
  s[2, 3, 6] + s[2, 3, 7], s[1, 2, 3] + s[1, 2, 7] + s[1, 3, 7] + 
  s[2, 3, 4] + s[2, 3, 5] + s[2, 3, 6] + s[2, 3, 7] + s[2, 4, 5] + 
  s[3, 4, 5], s[1, 4, 5] + s[2, 3, 4] + s[2, 3, 5] + s[2, 4, 5] + 
  s[3, 4, 5] + s[4, 5, 6] + s[4, 5, 7], s[1, 5, 6] + s[1, 5, 7] + 
  s[1, 6, 7] + s[5, 6, 7], s[1, 2, 7] + s[1, 3, 7] + s[1, 4, 7] + 
  s[1, 5, 6] + s[1, 5, 7] + s[1, 6, 7] + s[5, 6, 7], s[5, 6, 7], 
 s[1, 2, 3] + s[1, 2, 7] + s[1, 3, 7] + s[1, 4, 7] + s[1, 5, 6] + 
  s[1, 5, 7] + s[1, 6, 7] + s[2, 3, 7] + s[5, 6, 7], 
 s[1, 5, 6] + s[2, 5, 6] + s[3, 5, 6] + s[4, 5, 6] + s[5, 6, 7], 
 s[1, 5, 6] + s[1, 5, 7] + s[1, 6, 7] + s[2, 5, 6] + s[3, 5, 6] + 
  s[4, 5, 6] + s[5, 6, 7], s[1, 5, 6] + s[2, 5, 6] + s[3, 4, 5] + 
  s[3, 4, 6] + s[3, 5, 6] + s[4, 5, 6] + s[5, 6, 7], 
 s[1, 5, 6] + s[1, 5, 7] + s[1, 6, 7] + s[2, 5, 6] + s[3, 4, 5] + 
  s[3, 4, 6] + s[3, 5, 6] + s[4, 5, 6] + s[5, 6, 7], 
 s[1, 6, 7] + s[2, 6, 7] + s[3, 6, 7] + s[4, 6, 7] + s[5, 6, 7], 
 s[1, 2, 6] + s[1, 2, 7] + s[1, 6, 7] + s[2, 6, 7] + s[3, 6, 7] + 
  s[4, 6, 7] + s[5, 6, 7], s[4, 5, 6] + s[4, 5, 7] + s[4, 6, 7] + s[5, 6, 7], 
 s[1, 4, 5] + s[2, 4, 5] + s[3, 4, 5] + s[4, 5, 6] + s[4, 5, 7] + 
  s[4, 6, 7] + s[5, 6, 7], s[1, 4, 5] + s[2, 3, 4] + s[2, 3, 5] + 
  s[2, 4, 5] + s[3, 4, 5] + s[4, 5, 6] + s[4, 5, 7] + s[4, 6, 7] + 
  s[5, 6, 7], s[1, 6, 7] + s[2, 6, 7] + s[3, 6, 7] + s[4, 5, 6] + 
  s[4, 5, 7] + s[4, 6, 7] + s[5, 6, 7], s[1, 2, 6] + s[1, 2, 7] + 
  s[1, 6, 7] + s[2, 6, 7] + s[3, 6, 7] + s[4, 5, 6] + s[4, 5, 7] + 
  s[4, 6, 7] + s[5, 6, 7]}


==> anc/poles38.m <==
{s[1, 2, 3], s[2, 3, 4], s[3, 4, 5], s[4, 5, 6], s[5, 6, 7], s[6, 7, 8], 
 s[1, 7, 8], s[1, 2, 8], s[1, 2, 3] + s[1, 2, 4] + s[1, 3, 4] + s[2, 3, 4], 
 s[2, 3, 4] + s[2, 3, 5] + s[2, 4, 5] + s[3, 4, 5], 
 s[3, 4, 5] + s[3, 4, 6] + s[3, 5, 6] + s[4, 5, 6], 
 s[4, 5, 6] + s[4, 5, 7] + s[4, 6, 7] + s[5, 6, 7], 
 s[5, 6, 7] + s[5, 6, 8] + s[5, 7, 8] + s[6, 7, 8], 
 s[1, 6, 7] + s[1, 6, 8] + s[1, 7, 8] + s[6, 7, 8], 
 s[1, 2, 7] + s[1, 2, 8] + s[1, 7, 8] + s[2, 7, 8], 
 s[1, 2, 3] + s[1, 2, 8] + s[1, 3, 8] + s[2, 3, 8], 
 s[1, 2, 3] + s[1, 2, 4] + s[1, 2, 5] + s[1, 3, 4] + s[1, 3, 5] + 
  s[1, 4, 5] + s[2, 3, 4] + s[2, 3, 5] + s[2, 4, 5] + s[3, 4, 5], 
 s[2, 3, 4] + s[2, 3, 5] + s[2, 3, 6] + s[2, 4, 5] + s[2, 4, 6] + 
  s[2, 5, 6] + s[3, 4, 5] + s[3, 4, 6] + s[3, 5, 6] + s[4, 5, 6], 
 s[3, 4, 5] + s[3, 4, 6] + s[3, 4, 7] + s[3, 5, 6] + s[3, 5, 7] + 
  s[3, 6, 7] + s[4, 5, 6] + s[4, 5, 7] + s[4, 6, 7] + s[5, 6, 7], 
 s[4, 5, 6] + s[4, 5, 7] + s[4, 5, 8] + s[4, 6, 7] + s[4, 6, 8] + 
  s[4, 7, 8] + s[5, 6, 7] + s[5, 6, 8] + s[5, 7, 8] + s[6, 7, 8], 
 s[1, 5, 6] + s[1, 5, 7] + s[1, 5, 8] + s[1, 6, 7] + s[1, 6, 8] + 
  s[1, 7, 8] + s[5, 6, 7] + s[5, 6, 8] + s[5, 7, 8] + s[6, 7, 8], 
 s[1, 2, 6] + s[1, 2, 7] + s[1, 2, 8] + s[1, 6, 7] + s[1, 6, 8] + 
  s[1, 7, 8] + s[2, 6, 7] + s[2, 6, 8] + s[2, 7, 8] + s[6, 7, 8], 
 s[1, 2, 3] + s[1, 2, 7] + s[1, 2, 8] + s[1, 3, 7] + s[1, 3, 8] + 
  s[1, 7, 8] + s[2, 3, 7] + s[2, 3, 8] + s[2, 7, 8] + s[3, 7, 8], 
 s[1, 2, 3] + s[1, 2, 4] + s[1, 2, 8] + s[1, 3, 4] + s[1, 3, 8] + 
  s[1, 4, 8] + s[2, 3, 4] + s[2, 3, 8] + s[2, 4, 8] + s[3, 4, 8], 
 s[1, 2, 3] + s[1, 2, 4] + s[1, 2, 5] + s[1, 2, 6] + s[1, 3, 4] + 
  s[1, 3, 5] + s[1, 3, 6] + s[1, 4, 5] + s[1, 4, 6] + s[1, 5, 6] + 
  s[2, 3, 4] + s[2, 3, 5] + s[2, 3, 6] + s[2, 4, 5] + s[2, 4, 6] + 
  s[2, 5, 6] + s[3, 4, 5] + s[3, 4, 6] + s[3, 5, 6] + s[4, 5, 6], 
 s[2, 3, 4] + s[2, 3, 5] + s[2, 3, 6] + s[2, 3, 7] + s[2, 4, 5] + 
  s[2, 4, 6] + s[2, 4, 7] + s[2, 5, 6] + s[2, 5, 7] + s[2, 6, 7] + 
  s[3, 4, 5] + s[3, 4, 6] + s[3, 4, 7] + s[3, 5, 6] + s[3, 5, 7] + 
  s[3, 6, 7] + s[4, 5, 6] + s[4, 5, 7] + s[4, 6, 7] + s[5, 6, 7], 
 s[3, 4, 5] + s[3, 4, 6] + s[3, 4, 7] + s[3, 4, 8] + s[3, 5, 6] + 
  s[3, 5, 7] + s[3, 5, 8] + s[3, 6, 7] + s[3, 6, 8] + s[3, 7, 8] + 
  s[4, 5, 6] + s[4, 5, 7] + s[4, 5, 8] + s[4, 6, 7] + s[4, 6, 8] + 
  s[4, 7, 8] + s[5, 6, 7] + s[5, 6, 8] + s[5, 7, 8] + s[6, 7, 8], 
 s[1, 4, 5] + s[1, 4, 6] + s[1, 4, 7] + s[1, 4, 8] + s[1, 5, 6] + 
  s[1, 5, 7] + s[1, 5, 8] + s[1, 6, 7] + s[1, 6, 8] + s[1, 7, 8] + 
  s[4, 5, 6] + s[4, 5, 7] + s[4, 5, 8] + s[4, 6, 7] + s[4, 6, 8] + 
  s[4, 7, 8] + s[5, 6, 7] + s[5, 6, 8] + s[5, 7, 8] + s[6, 7, 8], 
 s[1, 2, 5] + s[1, 2, 6] + s[1, 2, 7] + s[1, 2, 8] + s[1, 5, 6] + 
  s[1, 5, 7] + s[1, 5, 8] + s[1, 6, 7] + s[1, 6, 8] + s[1, 7, 8] + 
  s[2, 5, 6] + s[2, 5, 7] + s[2, 5, 8] + s[2, 6, 7] + s[2, 6, 8] + 
  s[2, 7, 8] + s[5, 6, 7] + s[5, 6, 8] + s[5, 7, 8] + s[6, 7, 8], 
 s[1, 2, 3] + s[1, 2, 6] + s[1, 2, 7] + s[1, 2, 8] + s[1, 3, 6] + 
  s[1, 3, 7] + s[1, 3, 8] + s[1, 6, 7] + s[1, 6, 8] + s[1, 7, 8] + 
  s[2, 3, 6] + s[2, 3, 7] + s[2, 3, 8] + s[2, 6, 7] + s[2, 6, 8] + 
  s[2, 7, 8] + s[3, 6, 7] + s[3, 6, 8] + s[3, 7, 8] + s[6, 7, 8], 
 s[1, 2, 3] + s[1, 2, 4] + s[1, 2, 7] + s[1, 2, 8] + s[1, 3, 4] + 
  s[1, 3, 7] + s[1, 3, 8] + s[1, 4, 7] + s[1, 4, 8] + s[1, 7, 8] + 
  s[2, 3, 4] + s[2, 3, 7] + s[2, 3, 8] + s[2, 4, 7] + s[2, 4, 8] + 
  s[2, 7, 8] + s[3, 4, 7] + s[3, 4, 8] + s[3, 7, 8] + s[4, 7, 8], 
 s[1, 2, 3] + s[1, 2, 4] + s[1, 2, 5] + s[1, 2, 8] + s[1, 3, 4] + 
  s[1, 3, 5] + s[1, 3, 8] + s[1, 4, 5] + s[1, 4, 8] + s[1, 5, 8] + 
  s[2, 3, 4] + s[2, 3, 5] + s[2, 3, 8] + s[2, 4, 5] + s[2, 4, 8] + 
  s[2, 5, 8] + s[3, 4, 5] + s[3, 4, 8] + s[3, 5, 8] + s[4, 5, 8], 
 s[1, 2, 3] + s[1, 2, 4] + s[1, 3, 4] + s[2, 3, 4] + s[3, 4, 5] + 
  s[3, 4, 6] + s[3, 4, 7] + s[3, 4, 8], s[1, 4, 5] + s[2, 3, 4] + 
  s[2, 3, 5] + s[2, 4, 5] + s[3, 4, 5] + s[4, 5, 6] + s[4, 5, 7] + 
  s[4, 5, 8], s[1, 5, 6] + s[2, 5, 6] + s[3, 4, 5] + s[3, 4, 6] + 
  s[3, 5, 6] + s[4, 5, 6] + s[5, 6, 7] + s[5, 6, 8], 
 s[1, 6, 7] + s[2, 6, 7] + s[3, 6, 7] + s[4, 5, 6] + s[4, 5, 7] + 
  s[4, 6, 7] + s[5, 6, 7] + s[6, 7, 8], s[1, 7, 8] + s[2, 7, 8] + 
  s[3, 7, 8] + s[4, 7, 8] + s[5, 6, 7] + s[5, 6, 8] + s[5, 7, 8] + 
  s[6, 7, 8], s[1, 2, 8] + s[1, 3, 8] + s[1, 4, 8] + s[1, 5, 8] + 
  s[1, 6, 7] + s[1, 6, 8] + s[1, 7, 8] + s[6, 7, 8], 
 s[1, 2, 3] + s[1, 2, 4] + s[1, 2, 5] + s[1, 2, 6] + s[1, 2, 7] + 
  s[1, 2, 8] + s[1, 7, 8] + s[2, 7, 8], s[1, 2, 3] + s[1, 2, 8] + 
  s[1, 3, 8] + s[2, 3, 4] + s[2, 3, 5] + s[2, 3, 6] + s[2, 3, 7] + 
  s[2, 3, 8], s[1, 2, 3] + s[1, 2, 4] + s[1, 2, 5] + s[1, 3, 4] + 
  s[1, 3, 5] + s[1, 4, 5] + s[2, 3, 4] + s[2, 3, 5] + s[2, 4, 5] + 
  s[3, 4, 5] + s[4, 5, 6] + s[4, 5, 7] + s[4, 5, 8], 
 s[1, 5, 6] + s[2, 3, 4] + s[2, 3, 5] + s[2, 3, 6] + s[2, 4, 5] + 
  s[2, 4, 6] + s[2, 5, 6] + s[3, 4, 5] + s[3, 4, 6] + s[3, 5, 6] + 
  s[4, 5, 6] + s[5, 6, 7] + s[5, 6, 8], s[1, 6, 7] + s[2, 6, 7] + 
  s[3, 4, 5] + s[3, 4, 6] + s[3, 4, 7] + s[3, 5, 6] + s[3, 5, 7] + 
  s[3, 6, 7] + s[4, 5, 6] + s[4, 5, 7] + s[4, 6, 7] + s[5, 6, 7] + 
  s[6, 7, 8], s[1, 7, 8] + s[2, 7, 8] + s[3, 7, 8] + s[4, 5, 6] + 
  s[4, 5, 7] + s[4, 5, 8] + s[4, 6, 7] + s[4, 6, 8] + s[4, 7, 8] + 
  s[5, 6, 7] + s[5, 6, 8] + s[5, 7, 8] + s[6, 7, 8], 
 s[1, 2, 8] + s[1, 3, 8] + s[1, 4, 8] + s[1, 5, 6] + s[1, 5, 7] + 
  s[1, 5, 8] + s[1, 6, 7] + s[1, 6, 8] + s[1, 7, 8] + s[5, 6, 7] + 
  s[5, 6, 8] + s[5, 7, 8] + s[6, 7, 8], s[1, 2, 3] + s[1, 2, 4] + 
  s[1, 2, 5] + s[1, 2, 6] + s[1, 2, 7] + s[1, 2, 8] + s[1, 6, 7] + 
  s[1, 6, 8] + s[1, 7, 8] + s[2, 6, 7] + s[2, 6, 8] + s[2, 7, 8] + 
  s[6, 7, 8], s[1, 2, 3] + s[1, 2, 7] + s[1, 2, 8] + s[1, 3, 7] + 
  s[1, 3, 8] + s[1, 7, 8] + s[2, 3, 4] + s[2, 3, 5] + s[2, 3, 6] + 
  s[2, 3, 7] + s[2, 3, 8] + s[2, 7, 8] + s[3, 7, 8], 
 s[1, 2, 3] + s[1, 2, 4] + s[1, 2, 8] + s[1, 3, 4] + s[1, 3, 8] + 
  s[1, 4, 8] + s[2, 3, 4] + s[2, 3, 8] + s[2, 4, 8] + s[3, 4, 5] + 
  s[3, 4, 6] + s[3, 4, 7] + s[3, 4, 8], s[1, 2, 3] + s[1, 2, 4] + 
  s[1, 2, 5] + s[1, 2, 6] + s[1, 2, 7] + s[1, 2, 8] + s[1, 3, 4] + 
  s[2, 3, 4], s[1, 2, 3] + s[2, 3, 4] + s[2, 3, 5] + s[2, 3, 6] + 
  s[2, 3, 7] + s[2, 3, 8] + s[2, 4, 5] + s[3, 4, 5], 
 s[1, 3, 4] + s[2, 3, 4] + s[3, 4, 5] + s[3, 4, 6] + s[3, 4, 7] + 
  s[3, 4, 8] + s[3, 5, 6] + s[4, 5, 6], s[1, 4, 5] + s[2, 4, 5] + 
  s[3, 4, 5] + s[4, 5, 6] + s[4, 5, 7] + s[4, 5, 8] + s[4, 6, 7] + 
  s[5, 6, 7], s[1, 5, 6] + s[2, 5, 6] + s[3, 5, 6] + s[4, 5, 6] + 
  s[5, 6, 7] + s[5, 6, 8] + s[5, 7, 8] + s[6, 7, 8], 
 s[1, 6, 7] + s[1, 6, 8] + s[1, 7, 8] + s[2, 6, 7] + s[3, 6, 7] + 
  s[4, 6, 7] + s[5, 6, 7] + s[6, 7, 8], s[1, 2, 7] + s[1, 2, 8] + 
  s[1, 7, 8] + s[2, 7, 8] + s[3, 7, 8] + s[4, 7, 8] + s[5, 7, 8] + 
  s[6, 7, 8], s[1, 2, 3] + s[1, 2, 8] + s[1, 3, 8] + s[1, 4, 8] + 
  s[1, 5, 8] + s[1, 6, 8] + s[1, 7, 8] + s[2, 3, 8], 
 s[1, 2, 3] + s[1, 2, 4] + s[1, 2, 5] + s[1, 2, 6] + s[1, 2, 7] + 
  s[1, 2, 8] + s[1, 3, 4] + s[1, 3, 5] + s[1, 4, 5] + s[2, 3, 4] + 
  s[2, 3, 5] + s[2, 4, 5] + s[3, 4, 5], s[1, 2, 3] + s[2, 3, 4] + 
  s[2, 3, 5] + s[2, 3, 6] + s[2, 3, 7] + s[2, 3, 8] + s[2, 4, 5] + 
  s[2, 4, 6] + s[2, 5, 6] + s[3, 4, 5] + s[3, 4, 6] + s[3, 5, 6] + 
  s[4, 5, 6], s[1, 3, 4] + s[2, 3, 4] + s[3, 4, 5] + s[3, 4, 6] + 
  s[3, 4, 7] + s[3, 4, 8] + s[3, 5, 6] + s[3, 5, 7] + s[3, 6, 7] + 
  s[4, 5, 6] + s[4, 5, 7] + s[4, 6, 7] + s[5, 6, 7], 
 s[1, 4, 5] + s[2, 4, 5] + s[3, 4, 5] + s[4, 5, 6] + s[4, 5, 7] + 
  s[4, 5, 8] + s[4, 6, 7] + s[4, 6, 8] + s[4, 7, 8] + s[5, 6, 7] + 
  s[5, 6, 8] + s[5, 7, 8] + s[6, 7, 8], s[1, 5, 6] + s[1, 5, 7] + 
  s[1, 5, 8] + s[1, 6, 7] + s[1, 6, 8] + s[1, 7, 8] + s[2, 5, 6] + 
  s[3, 5, 6] + s[4, 5, 6] + s[5, 6, 7] + s[5, 6, 8] + s[5, 7, 8] + 
  s[6, 7, 8], s[1, 2, 6] + s[1, 2, 7] + s[1, 2, 8] + s[1, 6, 7] + 
  s[1, 6, 8] + s[1, 7, 8] + s[2, 6, 7] + s[2, 6, 8] + s[2, 7, 8] + 
  s[3, 6, 7] + s[4, 6, 7] + s[5, 6, 7] + s[6, 7, 8], 
 s[1, 2, 3] + s[1, 2, 7] + s[1, 2, 8] + s[1, 3, 7] + s[1, 3, 8] + 
  s[1, 7, 8] + s[2, 3, 7] + s[2, 3, 8] + s[2, 7, 8] + s[3, 7, 8] + 
  s[4, 7, 8] + s[5, 7, 8] + s[6, 7, 8], s[1, 2, 3] + s[1, 2, 4] + 
  s[1, 2, 8] + s[1, 3, 4] + s[1, 3, 8] + s[1, 4, 8] + s[1, 5, 8] + 
  s[1, 6, 8] + s[1, 7, 8] + s[2, 3, 4] + s[2, 3, 8] + s[2, 4, 8] + 
  s[3, 4, 8], s[1, 2, 3] + s[1, 2, 4] + s[1, 2, 5] + s[1, 2, 6] + 
  s[1, 2, 7] + s[1, 2, 8] + s[1, 3, 4] + s[1, 3, 5] + s[1, 4, 5] + 
  s[2, 3, 4] + s[2, 3, 5] + s[2, 4, 5] + s[3, 4, 5] + s[4, 5, 6] + 
  s[4, 5, 7] + s[4, 5, 8], s[1, 2, 3] + s[1, 5, 6] + s[2, 3, 4] + 
  s[2, 3, 5] + s[2, 3, 6] + s[2, 3, 7] + s[2, 3, 8] + s[2, 4, 5] + 
  s[2, 4, 6] + s[2, 5, 6] + s[3, 4, 5] + s[3, 4, 6] + s[3, 5, 6] + 
  s[4, 5, 6] + s[5, 6, 7] + s[5, 6, 8], s[1, 3, 4] + s[1, 6, 7] + 
  s[2, 3, 4] + s[2, 6, 7] + s[3, 4, 5] + s[3, 4, 6] + s[3, 4, 7] + 
  s[3, 4, 8] + s[3, 5, 6] + s[3, 5, 7] + s[3, 6, 7] + s[4, 5, 6] + 
  s[4, 5, 7] + s[4, 6, 7] + s[5, 6, 7] + s[6, 7, 8], 
 s[1, 4, 5] + s[1, 7, 8] + s[2, 4, 5] + s[2, 7, 8] + s[3, 4, 5] + 
  s[3, 7, 8] + s[4, 5, 6] + s[4, 5, 7] + s[4, 5, 8] + s[4, 6, 7] + 
  s[4, 6, 8] + s[4, 7, 8] + s[5, 6, 7] + s[5, 6, 8] + s[5, 7, 8] + 
  s[6, 7, 8], s[1, 2, 8] + s[1, 3, 8] + s[1, 4, 8] + s[1, 5, 6] + 
  s[1, 5, 7] + s[1, 5, 8] + s[1, 6, 7] + s[1, 6, 8] + s[1, 7, 8] + 
  s[2, 5, 6] + s[3, 5, 6] + s[4, 5, 6] + s[5, 6, 7] + s[5, 6, 8] + 
  s[5, 7, 8] + s[6, 7, 8], s[1, 2, 3] + s[1, 2, 4] + s[1, 2, 5] + 
  s[1, 2, 6] + s[1, 2, 7] + s[1, 2, 8] + s[1, 6, 7] + s[1, 6, 8] + 
  s[1, 7, 8] + s[2, 6, 7] + s[2, 6, 8] + s[2, 7, 8] + s[3, 6, 7] + 
  s[4, 6, 7] + s[5, 6, 7] + s[6, 7, 8], s[1, 2, 3] + s[1, 2, 7] + 
  s[1, 2, 8] + s[1, 3, 7] + s[1, 3, 8] + s[1, 7, 8] + s[2, 3, 4] + 
  s[2, 3, 5] + s[2, 3, 6] + s[2, 3, 7] + s[2, 3, 8] + s[2, 7, 8] + 
  s[3, 7, 8] + s[4, 7, 8] + s[5, 7, 8] + s[6, 7, 8], 
 s[1, 2, 3] + s[1, 2, 4] + s[1, 2, 8] + s[1, 3, 4] + s[1, 3, 8] + 
  s[1, 4, 8] + s[1, 5, 8] + s[1, 6, 8] + s[1, 7, 8] + s[2, 3, 4] + 
  s[2, 3, 8] + s[2, 4, 8] + s[3, 4, 5] + s[3, 4, 6] + s[3, 4, 7] + 
  s[3, 4, 8], 2*s[1, 2, 3] + s[1, 2, 4] + s[1, 2, 5] + s[1, 2, 6] + 
  s[1, 2, 7] + s[1, 2, 8] + s[1, 3, 4] + s[1, 3, 5] + s[1, 3, 6] + 
  s[1, 3, 7] + s[1, 3, 8] + s[1, 4, 5] + s[1, 4, 6] + s[1, 5, 6] + 
  s[2, 3, 4] + s[2, 3, 5] + s[2, 3, 6] + s[2, 3, 7] + s[2, 3, 8] + 
  s[2, 4, 5] + s[2, 4, 6] + s[2, 5, 6] + s[3, 4, 5] + s[3, 4, 6] + 
  s[3, 5, 6] + s[4, 5, 6] + s[5, 6, 7] + s[5, 6, 8], 
 s[1, 2, 3] + s[1, 2, 4] + s[1, 3, 4] + s[1, 6, 7] + 2*s[2, 3, 4] + 
  s[2, 3, 5] + s[2, 3, 6] + s[2, 3, 7] + s[2, 3, 8] + s[2, 4, 5] + 
  s[2, 4, 6] + s[2, 4, 7] + s[2, 4, 8] + s[2, 5, 6] + s[2, 5, 7] + 
  s[2, 6, 7] + s[3, 4, 5] + s[3, 4, 6] + s[3, 4, 7] + s[3, 4, 8] + 
  s[3, 5, 6] + s[3, 5, 7] + s[3, 6, 7] + s[4, 5, 6] + s[4, 5, 7] + 
  s[4, 6, 7] + s[5, 6, 7] + s[6, 7, 8], s[1, 3, 4] + s[1, 3, 5] + 
  s[1, 4, 5] + s[1, 7, 8] + s[2, 3, 4] + s[2, 3, 5] + s[2, 4, 5] + 
  s[2, 7, 8] + 2*s[3, 4, 5] + s[3, 4, 6] + s[3, 4, 7] + s[3, 4, 8] + 
  s[3, 5, 6] + s[3, 5, 7] + s[3, 5, 8] + s[3, 6, 7] + s[3, 6, 8] + 
  s[3, 7, 8] + s[4, 5, 6] + s[4, 5, 7] + s[4, 5, 8] + s[4, 6, 7] + 
  s[4, 6, 8] + s[4, 7, 8] + s[5, 6, 7] + s[5, 6, 8] + s[5, 7, 8] + 
  s[6, 7, 8], s[1, 2, 8] + s[1, 3, 8] + s[1, 4, 5] + s[1, 4, 6] + 
  s[1, 4, 7] + s[1, 4, 8] + s[1, 5, 6] + s[1, 5, 7] + s[1, 5, 8] + 
  s[1, 6, 7] + s[1, 6, 8] + s[1, 7, 8] + s[2, 4, 5] + s[2, 4, 6] + 
  s[2, 5, 6] + s[3, 4, 5] + s[3, 4, 6] + s[3, 5, 6] + 2*s[4, 5, 6] + 
  s[4, 5, 7] + s[4, 5, 8] + s[4, 6, 7] + s[4, 6, 8] + s[4, 7, 8] + 
  s[5, 6, 7] + s[5, 6, 8] + s[5, 7, 8] + s[6, 7, 8], 
 s[1, 2, 3] + s[1, 2, 4] + s[1, 2, 5] + s[1, 2, 6] + s[1, 2, 7] + 
  s[1, 2, 8] + s[1, 5, 6] + s[1, 5, 7] + s[1, 5, 8] + s[1, 6, 7] + 
  s[1, 6, 8] + s[1, 7, 8] + s[2, 5, 6] + s[2, 5, 7] + s[2, 5, 8] + 
  s[2, 6, 7] + s[2, 6, 8] + s[2, 7, 8] + s[3, 5, 6] + s[3, 5, 7] + 
  s[3, 6, 7] + s[4, 5, 6] + s[4, 5, 7] + s[4, 6, 7] + 2*s[5, 6, 7] + 
  s[5, 6, 8] + s[5, 7, 8] + s[6, 7, 8], s[1, 2, 3] + s[1, 2, 6] + 
  s[1, 2, 7] + s[1, 2, 8] + s[1, 3, 6] + s[1, 3, 7] + s[1, 3, 8] + 
  s[1, 6, 7] + s[1, 6, 8] + s[1, 7, 8] + s[2, 3, 4] + s[2, 3, 5] + 
  s[2, 3, 6] + s[2, 3, 7] + s[2, 3, 8] + s[2, 6, 7] + s[2, 6, 8] + 
  s[2, 7, 8] + s[3, 6, 7] + s[3, 6, 8] + s[3, 7, 8] + s[4, 6, 7] + 
  s[4, 6, 8] + s[4, 7, 8] + s[5, 6, 7] + s[5, 6, 8] + s[5, 7, 8] + 
  2*s[6, 7, 8], s[1, 2, 3] + s[1, 2, 4] + s[1, 2, 7] + s[1, 2, 8] + 
  s[1, 3, 4] + s[1, 3, 7] + s[1, 3, 8] + s[1, 4, 7] + s[1, 4, 8] + 
  s[1, 5, 7] + s[1, 5, 8] + s[1, 6, 7] + s[1, 6, 8] + 2*s[1, 7, 8] + 
  s[2, 3, 4] + s[2, 3, 7] + s[2, 3, 8] + s[2, 4, 7] + s[2, 4, 8] + 
  s[2, 7, 8] + s[3, 4, 5] + s[3, 4, 6] + s[3, 4, 7] + s[3, 4, 8] + 
  s[3, 7, 8] + s[4, 7, 8] + s[5, 7, 8] + s[6, 7, 8], 
 s[1, 2, 3] + s[1, 2, 4] + s[1, 2, 5] + s[1, 2, 6] + s[1, 2, 7] + 
  2*s[1, 2, 8] + s[1, 3, 4] + s[1, 3, 5] + s[1, 3, 8] + s[1, 4, 5] + 
  s[1, 4, 8] + s[1, 5, 8] + s[1, 6, 8] + s[1, 7, 8] + s[2, 3, 4] + 
  s[2, 3, 5] + s[2, 3, 8] + s[2, 4, 5] + s[2, 4, 8] + s[2, 5, 8] + 
  s[2, 6, 8] + s[2, 7, 8] + s[3, 4, 5] + s[3, 4, 8] + s[3, 5, 8] + 
  s[4, 5, 6] + s[4, 5, 7] + s[4, 5, 8], s[1, 2, 3] + s[1, 2, 4] + 
  s[1, 2, 5] + s[1, 2, 6] + s[1, 2, 7] + s[1, 2, 8] + s[1, 3, 4] + 
  s[1, 3, 5] + s[1, 3, 6] + s[1, 4, 5] + s[1, 4, 6] + s[1, 5, 6] + 
  s[2, 3, 4] + s[2, 3, 5] + s[2, 3, 6] + s[2, 4, 5] + s[2, 4, 6] + 
  s[2, 5, 6] + s[3, 4, 5] + s[3, 4, 6] + s[3, 5, 6] + s[4, 5, 6] + 
  s[5, 6, 7] + s[5, 6, 8], s[1, 2, 3] + s[1, 6, 7] + s[2, 3, 4] + 
  s[2, 3, 5] + s[2, 3, 6] + s[2, 3, 7] + s[2, 3, 8] + s[2, 4, 5] + 
  s[2, 4, 6] + s[2, 4, 7] + s[2, 5, 6] + s[2, 5, 7] + s[2, 6, 7] + 
  s[3, 4, 5] + s[3, 4, 6] + s[3, 4, 7] + s[3, 5, 6] + s[3, 5, 7] + 
  s[3, 6, 7] + s[4, 5, 6] + s[4, 5, 7] + s[4, 6, 7] + s[5, 6, 7] + 
  s[6, 7, 8], s[1, 3, 4] + s[1, 7, 8] + s[2, 3, 4] + s[2, 7, 8] + 
  s[3, 4, 5] + s[3, 4, 6] + s[3, 4, 7] + s[3, 4, 8] + s[3, 5, 6] + 
  s[3, 5, 7] + s[3, 5, 8] + s[3, 6, 7] + s[3, 6, 8] + s[3, 7, 8] + 
  s[4, 5, 6] + s[4, 5, 7] + s[4, 5, 8] + s[4, 6, 7] + s[4, 6, 8] + 
  s[4, 7, 8] + s[5, 6, 7] + s[5, 6, 8] + s[5, 7, 8] + s[6, 7, 8], 
 s[1, 2, 8] + s[1, 3, 8] + s[1, 4, 5] + s[1, 4, 6] + s[1, 4, 7] + 
  s[1, 4, 8] + s[1, 5, 6] + s[1, 5, 7] + s[1, 5, 8] + s[1, 6, 7] + 
  s[1, 6, 8] + s[1, 7, 8] + s[2, 4, 5] + s[3, 4, 5] + s[4, 5, 6] + 
  s[4, 5, 7] + s[4, 5, 8] + s[4, 6, 7] + s[4, 6, 8] + s[4, 7, 8] + 
  s[5, 6, 7] + s[5, 6, 8] + s[5, 7, 8] + s[6, 7, 8], 
 s[1, 2, 3] + s[1, 2, 4] + s[1, 2, 5] + s[1, 2, 6] + s[1, 2, 7] + 
  s[1, 2, 8] + s[1, 5, 6] + s[1, 5, 7] + s[1, 5, 8] + s[1, 6, 7] + 
  s[1, 6, 8] + s[1, 7, 8] + s[2, 5, 6] + s[2, 5, 7] + s[2, 5, 8] + 
  s[2, 6, 7] + s[2, 6, 8] + s[2, 7, 8] + s[3, 5, 6] + s[4, 5, 6] + 
  s[5, 6, 7] + s[5, 6, 8] + s[5, 7, 8] + s[6, 7, 8], 
 s[1, 2, 3] + s[1, 2, 6] + s[1, 2, 7] + s[1, 2, 8] + s[1, 3, 6] + 
  s[1, 3, 7] + s[1, 3, 8] + s[1, 6, 7] + s[1, 6, 8] + s[1, 7, 8] + 
  s[2, 3, 4] + s[2, 3, 5] + s[2, 3, 6] + s[2, 3, 7] + s[2, 3, 8] + 
  s[2, 6, 7] + s[2, 6, 8] + s[2, 7, 8] + s[3, 6, 7] + s[3, 6, 8] + 
  s[3, 7, 8] + s[4, 6, 7] + s[5, 6, 7] + s[6, 7, 8], 
 s[1, 2, 3] + s[1, 2, 4] + s[1, 2, 7] + s[1, 2, 8] + s[1, 3, 4] + 
  s[1, 3, 7] + s[1, 3, 8] + s[1, 4, 7] + s[1, 4, 8] + s[1, 7, 8] + 
  s[2, 3, 4] + s[2, 3, 7] + s[2, 3, 8] + s[2, 4, 7] + s[2, 4, 8] + 
  s[2, 7, 8] + s[3, 4, 5] + s[3, 4, 6] + s[3, 4, 7] + s[3, 4, 8] + 
  s[3, 7, 8] + s[4, 7, 8] + s[5, 7, 8] + s[6, 7, 8], 
 s[1, 2, 3] + s[1, 2, 4] + s[1, 2, 5] + s[1, 2, 8] + s[1, 3, 4] + 
  s[1, 3, 5] + s[1, 3, 8] + s[1, 4, 5] + s[1, 4, 8] + s[1, 5, 8] + 
  s[1, 6, 8] + s[1, 7, 8] + s[2, 3, 4] + s[2, 3, 5] + s[2, 3, 8] + 
  s[2, 4, 5] + s[2, 4, 8] + s[2, 5, 8] + s[3, 4, 5] + s[3, 4, 8] + 
  s[3, 5, 8] + s[4, 5, 6] + s[4, 5, 7] + s[4, 5, 8], 
 s[1, 2, 3] + s[1, 2, 4] + s[1, 2, 5] + s[1, 2, 6] + s[1, 2, 7] + 
  s[1, 2, 8] + s[1, 3, 4] + s[1, 3, 5] + s[1, 3, 6] + s[1, 4, 5] + 
  s[1, 4, 6] + s[1, 5, 6] + s[2, 3, 4] + s[2, 3, 5] + s[2, 3, 6] + 
  s[2, 4, 5] + s[2, 4, 6] + s[2, 5, 6] + s[3, 4, 5] + s[3, 4, 6] + 
  s[3, 5, 6] + 2*s[4, 5, 6] + s[4, 5, 7] + s[4, 5, 8] + s[4, 6, 7] + 
  s[4, 6, 8] + s[5, 6, 7] + s[5, 6, 8], s[1, 2, 3] + s[1, 5, 6] + 
  s[1, 5, 7] + s[1, 6, 7] + s[2, 3, 4] + s[2, 3, 5] + s[2, 3, 6] + 
  s[2, 3, 7] + s[2, 3, 8] + s[2, 4, 5] + s[2, 4, 6] + s[2, 4, 7] + 
  s[2, 5, 6] + s[2, 5, 7] + s[2, 6, 7] + s[3, 4, 5] + s[3, 4, 6] + 
  s[3, 4, 7] + s[3, 5, 6] + s[3, 5, 7] + s[3, 6, 7] + s[4, 5, 6] + 
  s[4, 5, 7] + s[4, 6, 7] + 2*s[5, 6, 7] + s[5, 6, 8] + s[5, 7, 8] + 
  s[6, 7, 8], s[1, 3, 4] + s[1, 6, 7] + s[1, 6, 8] + s[1, 7, 8] + 
  s[2, 3, 4] + s[2, 6, 7] + s[2, 6, 8] + s[2, 7, 8] + s[3, 4, 5] + 
  s[3, 4, 6] + s[3, 4, 7] + s[3, 4, 8] + s[3, 5, 6] + s[3, 5, 7] + 
  s[3, 5, 8] + s[3, 6, 7] + s[3, 6, 8] + s[3, 7, 8] + s[4, 5, 6] + 
  s[4, 5, 7] + s[4, 5, 8] + s[4, 6, 7] + s[4, 6, 8] + s[4, 7, 8] + 
  s[5, 6, 7] + s[5, 6, 8] + s[5, 7, 8] + 2*s[6, 7, 8], 
 s[1, 2, 7] + s[1, 2, 8] + s[1, 3, 7] + s[1, 3, 8] + s[1, 4, 5] + 
  s[1, 4, 6] + s[1, 4, 7] + s[1, 4, 8] + s[1, 5, 6] + s[1, 5, 7] + 
  s[1, 5, 8] + s[1, 6, 7] + s[1, 6, 8] + 2*s[1, 7, 8] + s[2, 4, 5] + 
  s[2, 7, 8] + s[3, 4, 5] + s[3, 7, 8] + s[4, 5, 6] + s[4, 5, 7] + 
  s[4, 5, 8] + s[4, 6, 7] + s[4, 6, 8] + s[4, 7, 8] + s[5, 6, 7] + 
  s[5, 6, 8] + s[5, 7, 8] + s[6, 7, 8], s[1, 2, 3] + s[1, 2, 4] + 
  s[1, 2, 5] + s[1, 2, 6] + s[1, 2, 7] + 2*s[1, 2, 8] + s[1, 3, 8] + 
  s[1, 4, 8] + s[1, 5, 6] + s[1, 5, 7] + s[1, 5, 8] + s[1, 6, 7] + 
  s[1, 6, 8] + s[1, 7, 8] + s[2, 3, 8] + s[2, 4, 8] + s[2, 5, 6] + 
  s[2, 5, 7] + s[2, 5, 8] + s[2, 6, 7] + s[2, 6, 8] + s[2, 7, 8] + 
  s[3, 5, 6] + s[4, 5, 6] + s[5, 6, 7] + s[5, 6, 8] + s[5, 7, 8] + 
  s[6, 7, 8], 2*s[1, 2, 3] + s[1, 2, 4] + s[1, 2, 5] + s[1, 2, 6] + 
  s[1, 2, 7] + s[1, 2, 8] + s[1, 3, 4] + s[1, 3, 5] + s[1, 3, 6] + 
  s[1, 3, 7] + s[1, 3, 8] + s[1, 6, 7] + s[1, 6, 8] + s[1, 7, 8] + 
  s[2, 3, 4] + s[2, 3, 5] + s[2, 3, 6] + s[2, 3, 7] + s[2, 3, 8] + 
  s[2, 6, 7] + s[2, 6, 8] + s[2, 7, 8] + s[3, 6, 7] + s[3, 6, 8] + 
  s[3, 7, 8] + s[4, 6, 7] + s[5, 6, 7] + s[6, 7, 8], 
 s[1, 2, 3] + s[1, 2, 4] + s[1, 2, 7] + s[1, 2, 8] + s[1, 3, 4] + 
  s[1, 3, 7] + s[1, 3, 8] + s[1, 4, 7] + s[1, 4, 8] + s[1, 7, 8] + 
  2*s[2, 3, 4] + s[2, 3, 5] + s[2, 3, 6] + s[2, 3, 7] + s[2, 3, 8] + 
  s[2, 4, 5] + s[2, 4, 6] + s[2, 4, 7] + s[2, 4, 8] + s[2, 7, 8] + 
  s[3, 4, 5] + s[3, 4, 6] + s[3, 4, 7] + s[3, 4, 8] + s[3, 7, 8] + 
  s[4, 7, 8] + s[5, 7, 8] + s[6, 7, 8], s[1, 2, 3] + s[1, 2, 4] + 
  s[1, 2, 5] + s[1, 2, 8] + s[1, 3, 4] + s[1, 3, 5] + s[1, 3, 8] + 
  s[1, 4, 5] + s[1, 4, 8] + s[1, 5, 8] + s[1, 6, 8] + s[1, 7, 8] + 
  s[2, 3, 4] + s[2, 3, 5] + s[2, 3, 8] + s[2, 4, 5] + s[2, 4, 8] + 
  s[2, 5, 8] + 2*s[3, 4, 5] + s[3, 4, 6] + s[3, 4, 7] + s[3, 4, 8] + 
  s[3, 5, 6] + s[3, 5, 7] + s[3, 5, 8] + s[4, 5, 6] + s[4, 5, 7] + 
  s[4, 5, 8], s[1, 2, 3] + s[1, 2, 4] + s[1, 3, 4] + s[1, 6, 7] + 
  s[2, 3, 4] + s[2, 6, 7] + s[3, 4, 5] + s[3, 4, 6] + s[3, 4, 7] + 
  s[3, 4, 8] + s[3, 5, 6] + s[3, 5, 7] + s[3, 6, 7] + s[4, 5, 6] + 
  s[4, 5, 7] + s[4, 6, 7] + s[5, 6, 7] + s[6, 7, 8], 
 s[1, 4, 5] + s[1, 7, 8] + s[2, 3, 4] + s[2, 3, 5] + s[2, 4, 5] + 
  s[2, 7, 8] + s[3, 4, 5] + s[3, 7, 8] + s[4, 5, 6] + s[4, 5, 7] + 
  s[4, 5, 8] + s[4, 6, 7] + s[4, 6, 8] + s[4, 7, 8] + s[5, 6, 7] + 
  s[5, 6, 8] + s[5, 7, 8] + s[6, 7, 8], s[1, 2, 8] + s[1, 3, 8] + 
  s[1, 4, 8] + s[1, 5, 6] + s[1, 5, 7] + s[1, 5, 8] + s[1, 6, 7] + 
  s[1, 6, 8] + s[1, 7, 8] + s[2, 5, 6] + s[3, 4, 5] + s[3, 4, 6] + 
  s[3, 5, 6] + s[4, 5, 6] + s[5, 6, 7] + s[5, 6, 8] + s[5, 7, 8] + 
  s[6, 7, 8], s[1, 2, 3] + s[1, 2, 4] + s[1, 2, 5] + s[1, 2, 6] + 
  s[1, 2, 7] + s[1, 2, 8] + s[1, 6, 7] + s[1, 6, 8] + s[1, 7, 8] + 
  s[2, 6, 7] + s[2, 6, 8] + s[2, 7, 8] + s[3, 6, 7] + s[4, 5, 6] + 
  s[4, 5, 7] + s[4, 6, 7] + s[5, 6, 7] + s[6, 7, 8], 
 s[1, 2, 3] + s[1, 2, 7] + s[1, 2, 8] + s[1, 3, 7] + s[1, 3, 8] + 
  s[1, 7, 8] + s[2, 3, 4] + s[2, 3, 5] + s[2, 3, 6] + s[2, 3, 7] + 
  s[2, 3, 8] + s[2, 7, 8] + s[3, 7, 8] + s[4, 7, 8] + s[5, 6, 7] + 
  s[5, 6, 8] + s[5, 7, 8] + s[6, 7, 8], s[1, 2, 3] + s[1, 2, 4] + 
  s[1, 2, 8] + s[1, 3, 4] + s[1, 3, 8] + s[1, 4, 8] + s[1, 5, 8] + 
  s[1, 6, 7] + s[1, 6, 8] + s[1, 7, 8] + s[2, 3, 4] + s[2, 3, 8] + 
  s[2, 4, 8] + s[3, 4, 5] + s[3, 4, 6] + s[3, 4, 7] + s[3, 4, 8] + 
  s[6, 7, 8], s[1, 2, 3] + s[1, 2, 4] + s[1, 2, 5] + s[1, 2, 6] + 
  s[1, 2, 7] + s[1, 2, 8] + s[1, 3, 4] + s[1, 3, 5] + s[1, 4, 5] + 
  s[1, 7, 8] + s[2, 3, 4] + s[2, 3, 5] + s[2, 4, 5] + s[2, 7, 8] + 
  s[3, 4, 5] + s[4, 5, 6] + s[4, 5, 7] + s[4, 5, 8], 
 s[1, 2, 3] + s[1, 2, 8] + s[1, 3, 8] + s[1, 5, 6] + s[2, 3, 4] + 
  s[2, 3, 5] + s[2, 3, 6] + s[2, 3, 7] + s[2, 3, 8] + s[2, 4, 5] + 
  s[2, 4, 6] + s[2, 5, 6] + s[3, 4, 5] + s[3, 4, 6] + s[3, 5, 6] + 
  s[4, 5, 6] + s[5, 6, 7] + s[5, 6, 8], s[1, 2, 3] + s[1, 2, 4] + 
  s[1, 2, 5] + s[1, 2, 6] + s[1, 2, 7] + s[1, 2, 8] + s[1, 3, 4] + 
  s[1, 3, 5] + s[1, 4, 5] + s[2, 3, 4] + s[2, 3, 5] + s[2, 4, 5] + 
  s[3, 4, 5] + s[4, 5, 6] + s[4, 5, 7] + s[4, 5, 8] + s[4, 6, 7] + 
  s[5, 6, 7], s[1, 2, 3] + s[1, 5, 6] + s[2, 3, 4] + s[2, 3, 5] + 
  s[2, 3, 6] + s[2, 3, 7] + s[2, 3, 8] + s[2, 4, 5] + s[2, 4, 6] + 
  s[2, 5, 6] + s[3, 4, 5] + s[3, 4, 6] + s[3, 5, 6] + s[4, 5, 6] + 
  s[5, 6, 7] + s[5, 6, 8] + s[5, 7, 8] + s[6, 7, 8], 
 s[1, 3, 4] + s[1, 6, 7] + s[1, 6, 8] + s[1, 7, 8] + s[2, 3, 4] + 
  s[2, 6, 7] + s[3, 4, 5] + s[3, 4, 6] + s[3, 4, 7] + s[3, 4, 8] + 
  s[3, 5, 6] + s[3, 5, 7] + s[3, 6, 7] + s[4, 5, 6] + s[4, 5, 7] + 
  s[4, 6, 7] + s[5, 6, 7] + s[6, 7, 8], s[1, 2, 7] + s[1, 2, 8] + 
  s[1, 4, 5] + s[1, 7, 8] + s[2, 4, 5] + s[2, 7, 8] + s[3, 4, 5] + 
  s[3, 7, 8] + s[4, 5, 6] + s[4, 5, 7] + s[4, 5, 8] + s[4, 6, 7] + 
  s[4, 6, 8] + s[4, 7, 8] + s[5, 6, 7] + s[5, 6, 8] + s[5, 7, 8] + 
  s[6, 7, 8], s[1, 2, 3] + s[1, 2, 8] + s[1, 3, 8] + s[1, 4, 8] + 
  s[1, 5, 6] + s[1, 5, 7] + s[1, 5, 8] + s[1, 6, 7] + s[1, 6, 8] + 
  s[1, 7, 8] + s[2, 3, 8] + s[2, 5, 6] + s[3, 5, 6] + s[4, 5, 6] + 
  s[5, 6, 7] + s[5, 6, 8] + s[5, 7, 8] + s[6, 7, 8], 
 s[1, 2, 3] + s[1, 2, 4] + s[1, 2, 5] + s[1, 2, 6] + s[1, 2, 7] + 
  s[1, 2, 8] + s[1, 3, 4] + s[1, 6, 7] + s[1, 6, 8] + s[1, 7, 8] + 
  s[2, 3, 4] + s[2, 6, 7] + s[2, 6, 8] + s[2, 7, 8] + s[3, 6, 7] + 
  s[4, 6, 7] + s[5, 6, 7] + s[6, 7, 8], s[1, 2, 3] + s[1, 2, 7] + 
  s[1, 2, 8] + s[1, 3, 7] + s[1, 3, 8] + s[1, 7, 8] + s[2, 3, 4] + 
  s[2, 3, 5] + s[2, 3, 6] + s[2, 3, 7] + s[2, 3, 8] + s[2, 4, 5] + 
  s[2, 7, 8] + s[3, 4, 5] + s[3, 7, 8] + s[4, 7, 8] + s[5, 7, 8] + 
  s[6, 7, 8], s[1, 2, 3] + s[1, 2, 4] + s[1, 2, 8] + s[1, 3, 4] + 
  s[1, 3, 8] + s[1, 4, 8] + s[1, 5, 8] + s[1, 6, 8] + s[1, 7, 8] + 
  s[2, 3, 4] + s[2, 3, 8] + s[2, 4, 8] + s[3, 4, 5] + s[3, 4, 6] + 
  s[3, 4, 7] + s[3, 4, 8] + s[3, 5, 6] + s[4, 5, 6], 
 s[1, 2, 3] + s[1, 2, 4] + s[1, 3, 4] + s[1, 6, 7] + s[1, 6, 8] + 
  s[1, 7, 8] + s[2, 3, 4] + s[2, 6, 7] + s[3, 4, 5] + s[3, 4, 6] + 
  s[3, 4, 7] + s[3, 4, 8] + s[3, 5, 6] + s[3, 5, 7] + s[3, 6, 7] + 
  s[4, 5, 6] + s[4, 5, 7] + s[4, 6, 7] + s[5, 6, 7] + s[6, 7, 8], 
 s[1, 2, 7] + s[1, 2, 8] + s[1, 4, 5] + s[1, 7, 8] + s[2, 3, 4] + 
  s[2, 3, 5] + s[2, 4, 5] + s[2, 7, 8] + s[3, 4, 5] + s[3, 7, 8] + 
  s[4, 5, 6] + s[4, 5, 7] + s[4, 5, 8] + s[4, 6, 7] + s[4, 6, 8] + 
  s[4, 7, 8] + s[5, 6, 7] + s[5, 6, 8] + s[5, 7, 8] + s[6, 7, 8], 
 s[1, 2, 3] + s[1, 2, 8] + s[1, 3, 8] + s[1, 4, 8] + s[1, 5, 6] + 
  s[1, 5, 7] + s[1, 5, 8] + s[1, 6, 7] + s[1, 6, 8] + s[1, 7, 8] + 
  s[2, 3, 8] + s[2, 5, 6] + s[3, 4, 5] + s[3, 4, 6] + s[3, 5, 6] + 
  s[4, 5, 6] + s[5, 6, 7] + s[5, 6, 8] + s[5, 7, 8] + s[6, 7, 8], 
 s[1, 2, 3] + s[1, 2, 4] + s[1, 2, 5] + s[1, 2, 6] + s[1, 2, 7] + 
  s[1, 2, 8] + s[1, 3, 4] + s[1, 6, 7] + s[1, 6, 8] + s[1, 7, 8] + 
  s[2, 3, 4] + s[2, 6, 7] + s[2, 6, 8] + s[2, 7, 8] + s[3, 6, 7] + 
  s[4, 5, 6] + s[4, 5, 7] + s[4, 6, 7] + s[5, 6, 7] + s[6, 7, 8], 
 s[1, 2, 3] + s[1, 2, 7] + s[1, 2, 8] + s[1, 3, 7] + s[1, 3, 8] + 
  s[1, 7, 8] + s[2, 3, 4] + s[2, 3, 5] + s[2, 3, 6] + s[2, 3, 7] + 
  s[2, 3, 8] + s[2, 4, 5] + s[2, 7, 8] + s[3, 4, 5] + s[3, 7, 8] + 
  s[4, 7, 8] + s[5, 6, 7] + s[5, 6, 8] + s[5, 7, 8] + s[6, 7, 8], 
 s[1, 2, 3] + s[1, 2, 4] + s[1, 2, 8] + s[1, 3, 4] + s[1, 3, 8] + 
  s[1, 4, 8] + s[1, 5, 8] + s[1, 6, 7] + s[1, 6, 8] + s[1, 7, 8] + 
  s[2, 3, 4] + s[2, 3, 8] + s[2, 4, 8] + s[3, 4, 5] + s[3, 4, 6] + 
  s[3, 4, 7] + s[3, 4, 8] + s[3, 5, 6] + s[4, 5, 6] + s[6, 7, 8], 
 s[1, 2, 3] + s[1, 2, 4] + s[1, 2, 5] + s[1, 2, 6] + s[1, 2, 7] + 
  s[1, 2, 8] + s[1, 3, 4] + s[1, 3, 5] + s[1, 4, 5] + s[1, 7, 8] + 
  s[2, 3, 4] + s[2, 3, 5] + s[2, 4, 5] + s[2, 7, 8] + s[3, 4, 5] + 
  s[4, 5, 6] + s[4, 5, 7] + s[4, 5, 8] + s[4, 6, 7] + s[5, 6, 7], 
 s[1, 2, 3] + s[1, 2, 8] + s[1, 3, 8] + s[1, 5, 6] + s[2, 3, 4] + 
  s[2, 3, 5] + s[2, 3, 6] + s[2, 3, 7] + s[2, 3, 8] + s[2, 4, 5] + 
  s[2, 4, 6] + s[2, 5, 6] + s[3, 4, 5] + s[3, 4, 6] + s[3, 5, 6] + 
  s[4, 5, 6] + s[5, 6, 7] + s[5, 6, 8] + s[5, 7, 8] + s[6, 7, 8]}


==> anc/poles39.m <==
{s[1, 8, 9], s[3, 4, 5], s[1, 4, 5] + s[1, 8, 9] - s[2, 3, 6] - s[2, 3, 7] - 
  s[2, 3, 8] - s[2, 3, 9] - s[2, 4, 6] - s[2, 4, 7] - s[2, 4, 8] - 
  s[2, 4, 9] - s[2, 5, 6] - s[2, 5, 7] - s[2, 5, 8] - s[2, 5, 9] - 
  s[2, 6, 7] - s[2, 6, 8] - s[2, 6, 9] - s[2, 7, 8] - s[2, 7, 9] - 
  s[3, 4, 6] - s[3, 4, 7] - s[3, 4, 8] - s[3, 4, 9] - s[3, 5, 6] - 
  s[3, 5, 7] - s[3, 5, 8] - s[3, 5, 9] - s[3, 6, 7] - s[3, 6, 8] - 
  s[3, 6, 9] - s[3, 7, 8] - s[3, 7, 9], s[1, 4, 5] - s[2, 3, 6] - 
  s[2, 3, 7] - s[2, 3, 8] - s[2, 3, 9] - s[2, 4, 6] - s[2, 4, 7] - 
  s[2, 4, 8] - s[2, 4, 9] - s[2, 5, 6] - s[2, 5, 7] - s[2, 5, 8] - 
  s[2, 5, 9] - s[2, 6, 7] - s[2, 6, 8] - s[2, 6, 9] - s[2, 7, 8] - 
  s[2, 7, 9] - s[2, 8, 9] - s[3, 4, 6] - s[3, 4, 7] - s[3, 4, 8] - 
  s[3, 4, 9] - s[3, 5, 6] - s[3, 5, 7] - s[3, 5, 8] - s[3, 5, 9] - 
  s[3, 6, 7] - s[3, 6, 8] - s[3, 6, 9] - s[3, 7, 8] - s[3, 7, 9] - 
  s[3, 8, 9], s[4, 5, 6], s[3, 4, 5] + s[3, 4, 6] + s[3, 5, 6] + s[4, 5, 6], 
 s[1, 4, 5] + s[1, 4, 6] + s[1, 5, 6] + s[1, 8, 9] - s[2, 3, 7] - 
  s[2, 3, 8] - s[2, 3, 9] - s[2, 4, 7] - s[2, 4, 8] - s[2, 4, 9] - 
  s[2, 5, 7] - s[2, 5, 8] - s[2, 5, 9] - s[2, 6, 7] - s[2, 6, 8] - 
  s[2, 6, 9] - s[2, 7, 8] - s[2, 7, 9] - s[3, 4, 7] - s[3, 4, 8] - 
  s[3, 4, 9] - s[3, 5, 7] - s[3, 5, 8] - s[3, 5, 9] - s[3, 6, 7] - 
  s[3, 6, 8] - s[3, 6, 9] - s[3, 7, 8] - s[3, 7, 9] + s[4, 5, 6], 
 s[1, 4, 5] + s[1, 4, 6] + s[1, 5, 6] + s[1, 8, 9] - s[2, 3, 7] - 
  s[2, 3, 8] - s[2, 3, 9] + s[2, 4, 5] - s[2, 4, 7] - s[2, 4, 8] - 
  s[2, 4, 9] - s[2, 5, 7] - s[2, 5, 8] - s[2, 5, 9] - s[2, 6, 7] - 
  s[2, 6, 8] - s[2, 6, 9] - s[2, 7, 8] - s[2, 7, 9] + s[3, 4, 5] - 
  s[3, 4, 7] - s[3, 4, 8] - s[3, 4, 9] - s[3, 5, 7] - s[3, 5, 8] - 
  s[3, 5, 9] - s[3, 6, 7] - s[3, 6, 8] - s[3, 6, 9] - s[3, 7, 8] - 
  s[3, 7, 9] + s[4, 5, 6], s[1, 4, 5] + s[1, 4, 6] + s[1, 5, 6] - 
  s[2, 3, 7] - s[2, 3, 8] - s[2, 3, 9] - s[2, 4, 7] - s[2, 4, 8] - 
  s[2, 4, 9] - s[2, 5, 7] - s[2, 5, 8] - s[2, 5, 9] - s[2, 6, 7] - 
  s[2, 6, 8] - s[2, 6, 9] - s[2, 7, 8] - s[2, 7, 9] - s[2, 8, 9] - 
  s[3, 4, 7] - s[3, 4, 8] - s[3, 4, 9] - s[3, 5, 7] - s[3, 5, 8] - 
  s[3, 5, 9] - s[3, 6, 7] - s[3, 6, 8] - s[3, 6, 9] - s[3, 7, 8] - 
  s[3, 7, 9] - s[3, 8, 9] + s[4, 5, 6], s[1, 4, 5] + s[1, 4, 6] + 
  s[1, 5, 6] - s[2, 3, 7] - s[2, 3, 8] - s[2, 3, 9] + s[2, 4, 5] - 
  s[2, 4, 7] - s[2, 4, 8] - s[2, 4, 9] - s[2, 5, 7] - s[2, 5, 8] - 
  s[2, 5, 9] - s[2, 6, 7] - s[2, 6, 8] - s[2, 6, 9] - s[2, 7, 8] - 
  s[2, 7, 9] - s[2, 8, 9] + s[3, 4, 5] - s[3, 4, 7] - s[3, 4, 8] - 
  s[3, 4, 9] - s[3, 5, 7] - s[3, 5, 8] - s[3, 5, 9] - s[3, 6, 7] - 
  s[3, 6, 8] - s[3, 6, 9] - s[3, 7, 8] - s[3, 7, 9] - s[3, 8, 9] + 
  s[4, 5, 6], s[1, 4, 5] + s[2, 4, 5] + s[3, 4, 5] + s[4, 5, 6] + 
  s[4, 5, 7] + s[4, 5, 8] + s[4, 5, 9], s[1, 5, 6] + s[1, 8, 9] - 
  s[2, 3, 7] - s[2, 3, 8] - s[2, 3, 9] - s[2, 4, 7] - s[2, 4, 8] - 
  s[2, 4, 9] - s[2, 5, 7] - s[2, 5, 8] - s[2, 5, 9] - s[2, 6, 7] - 
  s[2, 6, 8] - s[2, 6, 9] - s[2, 7, 8] - s[2, 7, 9] - s[3, 4, 7] - 
  s[3, 4, 8] - s[3, 4, 9] - s[3, 5, 7] - s[3, 5, 8] - s[3, 5, 9] - 
  s[3, 6, 7] - s[3, 6, 8] - s[3, 6, 9] - s[3, 7, 8] - s[3, 7, 9] - 
  s[4, 5, 7] - s[4, 5, 8] - s[4, 5, 9] - s[4, 6, 7] - s[4, 6, 8] - 
  s[4, 6, 9] - s[4, 7, 8] - s[4, 7, 9], s[1, 5, 6] - s[2, 3, 7] - 
  s[2, 3, 8] - s[2, 3, 9] - s[2, 4, 7] - s[2, 4, 8] - s[2, 4, 9] - 
  s[2, 5, 7] - s[2, 5, 8] - s[2, 5, 9] - s[2, 6, 7] - s[2, 6, 8] - 
  s[2, 6, 9] - s[2, 7, 8] - s[2, 7, 9] - s[2, 8, 9] - s[3, 4, 7] - 
  s[3, 4, 8] - s[3, 4, 9] - s[3, 5, 7] - s[3, 5, 8] - s[3, 5, 9] - 
  s[3, 6, 7] - s[3, 6, 8] - s[3, 6, 9] - s[3, 7, 8] - s[3, 7, 9] - 
  s[3, 8, 9] - s[4, 5, 7] - s[4, 5, 8] - s[4, 5, 9] - s[4, 6, 7] - 
  s[4, 6, 8] - s[4, 6, 9] - s[4, 7, 8] - s[4, 7, 9] - s[4, 8, 9], s[5, 6, 7], 
 s[4, 5, 6] + s[4, 5, 7] + s[4, 6, 7] + s[5, 6, 7], 
 s[3, 4, 5] + s[3, 4, 6] + s[3, 4, 7] + s[3, 5, 6] + s[3, 5, 7] + 
  s[3, 6, 7] + s[4, 5, 6] + s[4, 5, 7] + s[4, 6, 7] + s[5, 6, 7], 
 s[1, 4, 5] + s[1, 4, 6] + s[1, 4, 7] + s[1, 5, 6] + s[1, 5, 7] + 
  s[1, 6, 7] - s[2, 3, 8] - s[2, 3, 9] - s[2, 4, 8] - s[2, 4, 9] - 
  s[2, 5, 8] - s[2, 5, 9] - s[2, 6, 8] - s[2, 6, 9] - s[2, 7, 8] - 
  s[2, 7, 9] - s[2, 8, 9] - s[3, 4, 8] - s[3, 4, 9] - s[3, 5, 8] - 
  s[3, 5, 9] - s[3, 6, 8] - s[3, 6, 9] - s[3, 7, 8] - s[3, 7, 9] - 
  s[3, 8, 9] + s[4, 5, 6] + s[4, 5, 7] + s[4, 6, 7] + s[5, 6, 7], 
 s[1, 4, 5] + s[1, 4, 6] + s[1, 4, 7] + s[1, 5, 6] + s[1, 5, 7] + 
  s[1, 6, 7] - s[2, 3, 8] - s[2, 3, 9] + s[2, 4, 5] - s[2, 4, 8] - 
  s[2, 4, 9] - s[2, 5, 8] - s[2, 5, 9] - s[2, 6, 8] - s[2, 6, 9] - 
  s[2, 7, 8] - s[2, 7, 9] - s[2, 8, 9] + s[3, 4, 5] - s[3, 4, 8] - 
  s[3, 4, 9] - s[3, 5, 8] - s[3, 5, 9] - s[3, 6, 8] - s[3, 6, 9] - 
  s[3, 7, 8] - s[3, 7, 9] - s[3, 8, 9] + s[4, 5, 6] + s[4, 5, 7] + 
  s[4, 6, 7] + s[5, 6, 7], s[1, 4, 5] + s[1, 4, 6] + s[1, 4, 7] + 
  s[1, 5, 6] + s[1, 5, 7] + s[1, 6, 7] - s[2, 3, 8] - s[2, 3, 9] + 
  s[2, 4, 5] + s[2, 4, 6] - s[2, 4, 8] - s[2, 4, 9] + s[2, 5, 6] - 
  s[2, 5, 8] - s[2, 5, 9] - s[2, 6, 8] - s[2, 6, 9] - s[2, 7, 8] - 
  s[2, 7, 9] - s[2, 8, 9] + s[3, 4, 5] + s[3, 4, 6] - s[3, 4, 8] - 
  s[3, 4, 9] + s[3, 5, 6] - s[3, 5, 8] - s[3, 5, 9] - s[3, 6, 8] - 
  s[3, 6, 9] - s[3, 7, 8] - s[3, 7, 9] - s[3, 8, 9] + 2*s[4, 5, 6] + 
  s[4, 5, 7] + s[4, 6, 7] + s[5, 6, 7], s[1, 4, 5] + s[2, 4, 5] + 
  s[3, 4, 5] + s[4, 5, 6] + s[4, 5, 7] + s[4, 5, 8] + s[4, 5, 9] + 
  s[4, 6, 7] + s[5, 6, 7], s[1, 5, 6] + s[1, 5, 7] + s[1, 6, 7] - 
  s[2, 3, 8] - s[2, 3, 9] - s[2, 4, 8] - s[2, 4, 9] - s[2, 5, 8] - 
  s[2, 5, 9] - s[2, 6, 8] - s[2, 6, 9] - s[2, 7, 8] - s[2, 7, 9] - 
  s[2, 8, 9] - s[3, 4, 8] - s[3, 4, 9] - s[3, 5, 8] - s[3, 5, 9] - 
  s[3, 6, 8] - s[3, 6, 9] - s[3, 7, 8] - s[3, 7, 9] - s[3, 8, 9] - 
  s[4, 5, 8] - s[4, 5, 9] - s[4, 6, 8] - s[4, 6, 9] - s[4, 7, 8] - 
  s[4, 7, 9] - s[4, 8, 9] + s[5, 6, 7], s[1, 5, 6] + s[1, 5, 7] + 
  s[1, 6, 7] - s[2, 3, 8] - s[2, 3, 9] - s[2, 4, 8] - s[2, 4, 9] + 
  s[2, 5, 6] - s[2, 5, 8] - s[2, 5, 9] - s[2, 6, 8] - s[2, 6, 9] - 
  s[2, 7, 8] - s[2, 7, 9] - s[2, 8, 9] - s[3, 4, 8] - s[3, 4, 9] + 
  s[3, 5, 6] - s[3, 5, 8] - s[3, 5, 9] - s[3, 6, 8] - s[3, 6, 9] - 
  s[3, 7, 8] - s[3, 7, 9] - s[3, 8, 9] + s[4, 5, 6] - s[4, 5, 8] - 
  s[4, 5, 9] - s[4, 6, 8] - s[4, 6, 9] - s[4, 7, 8] - s[4, 7, 9] - 
  s[4, 8, 9] + s[5, 6, 7], s[1, 5, 6] + s[1, 5, 7] + s[1, 6, 7] - 
  s[2, 3, 8] - s[2, 3, 9] - s[2, 4, 8] - s[2, 4, 9] + s[2, 5, 6] - 
  s[2, 5, 8] - s[2, 5, 9] - s[2, 6, 8] - s[2, 6, 9] - s[2, 7, 8] - 
  s[2, 7, 9] - s[2, 8, 9] + s[3, 4, 5] + s[3, 4, 6] - s[3, 4, 8] - 
  s[3, 4, 9] + s[3, 5, 6] - s[3, 5, 8] - s[3, 5, 9] - s[3, 6, 8] - 
  s[3, 6, 9] - s[3, 7, 8] - s[3, 7, 9] - s[3, 8, 9] + s[4, 5, 6] - 
  s[4, 5, 8] - s[4, 5, 9] - s[4, 6, 8] - s[4, 6, 9] - s[4, 7, 8] - 
  s[4, 7, 9] - s[4, 8, 9] + s[5, 6, 7], s[1, 5, 6] + s[2, 5, 6] + 
  s[3, 5, 6] + s[4, 5, 6] + s[5, 6, 7] + s[5, 6, 8] + s[5, 6, 9], 
 s[1, 5, 6] + s[2, 5, 6] + s[3, 4, 5] + s[3, 4, 6] + s[3, 5, 6] + 
  s[4, 5, 6] + s[5, 6, 7] + s[5, 6, 8] + s[5, 6, 9], 
 s[1, 4, 5] + s[1, 4, 6] + s[1, 5, 6] + s[1, 8, 9] - s[2, 3, 7] - 
  s[2, 3, 8] - s[2, 3, 9] - s[2, 4, 7] - s[2, 4, 8] - s[2, 4, 9] - 
  s[2, 5, 7] - s[2, 5, 8] - s[2, 5, 9] - s[2, 6, 7] - s[2, 6, 8] - 
  s[2, 6, 9] - s[2, 7, 8] - s[2, 7, 9] - s[3, 4, 7] - s[3, 4, 8] - 
  s[3, 4, 9] - s[3, 5, 7] - s[3, 5, 8] - s[3, 5, 9] - s[3, 6, 7] - 
  s[3, 6, 8] - s[3, 6, 9] - s[3, 7, 8] - s[3, 7, 9] + s[4, 5, 6] + 
  s[5, 6, 7] + s[5, 6, 8] + s[5, 6, 9], s[1, 4, 5] + s[1, 4, 6] + 
  s[1, 5, 6] + s[1, 8, 9] - s[2, 3, 7] - s[2, 3, 8] - s[2, 3, 9] + 
  s[2, 4, 5] - s[2, 4, 7] - s[2, 4, 8] - s[2, 4, 9] - s[2, 5, 7] - 
  s[2, 5, 8] - s[2, 5, 9] - s[2, 6, 7] - s[2, 6, 8] - s[2, 6, 9] - 
  s[2, 7, 8] - s[2, 7, 9] + s[3, 4, 5] - s[3, 4, 7] - s[3, 4, 8] - 
  s[3, 4, 9] - s[3, 5, 7] - s[3, 5, 8] - s[3, 5, 9] - s[3, 6, 7] - 
  s[3, 6, 8] - s[3, 6, 9] - s[3, 7, 8] - s[3, 7, 9] + s[4, 5, 6] + 
  s[5, 6, 7] + s[5, 6, 8] + s[5, 6, 9], s[1, 4, 5] + s[1, 4, 6] + 
  s[1, 5, 6] - s[2, 3, 7] - s[2, 3, 8] - s[2, 3, 9] - s[2, 4, 7] - 
  s[2, 4, 8] - s[2, 4, 9] - s[2, 5, 7] - s[2, 5, 8] - s[2, 5, 9] - 
  s[2, 6, 7] - s[2, 6, 8] - s[2, 6, 9] - s[2, 7, 8] - s[2, 7, 9] - 
  s[2, 8, 9] - s[3, 4, 7] - s[3, 4, 8] - s[3, 4, 9] - s[3, 5, 7] - 
  s[3, 5, 8] - s[3, 5, 9] - s[3, 6, 7] - s[3, 6, 8] - s[3, 6, 9] - 
  s[3, 7, 8] - s[3, 7, 9] - s[3, 8, 9] + s[4, 5, 6] + s[5, 6, 7] + 
  s[5, 6, 8] + s[5, 6, 9], s[1, 4, 5] + s[1, 4, 6] + s[1, 5, 6] - 
  s[2, 3, 7] - s[2, 3, 8] - s[2, 3, 9] + s[2, 4, 5] - s[2, 4, 7] - 
  s[2, 4, 8] - s[2, 4, 9] - s[2, 5, 7] - s[2, 5, 8] - s[2, 5, 9] - 
  s[2, 6, 7] - s[2, 6, 8] - s[2, 6, 9] - s[2, 7, 8] - s[2, 7, 9] - 
  s[2, 8, 9] + s[3, 4, 5] - s[3, 4, 7] - s[3, 4, 8] - s[3, 4, 9] - 
  s[3, 5, 7] - s[3, 5, 8] - s[3, 5, 9] - s[3, 6, 7] - s[3, 6, 8] - 
  s[3, 6, 9] - s[3, 7, 8] - s[3, 7, 9] - s[3, 8, 9] + s[4, 5, 6] + 
  s[5, 6, 7] + s[5, 6, 8] + s[5, 6, 9], s[1, 4, 5] + s[1, 4, 6] + 
  s[1, 5, 6] + s[2, 4, 5] + s[2, 4, 6] + s[2, 5, 6] + s[3, 4, 5] + 
  s[3, 4, 6] + s[3, 5, 6] + 2*s[4, 5, 6] + s[4, 5, 7] + s[4, 5, 8] + 
  s[4, 5, 9] + s[4, 6, 7] + s[4, 6, 8] + s[4, 6, 9] + s[5, 6, 7] + 
  s[5, 6, 8] + s[5, 6, 9], s[1, 4, 5] + s[1, 4, 6] + s[1, 4, 7] + 
  2*s[1, 5, 6] + s[1, 5, 7] + s[1, 6, 7] - s[2, 3, 8] - s[2, 3, 9] + 
  s[2, 4, 5] + s[2, 4, 6] - s[2, 4, 8] - s[2, 4, 9] + s[2, 5, 6] - 
  s[2, 5, 8] - s[2, 5, 9] - s[2, 6, 8] - s[2, 6, 9] - s[2, 7, 8] - 
  s[2, 7, 9] - s[2, 8, 9] + s[3, 4, 5] + s[3, 4, 6] - s[3, 4, 8] - 
  s[3, 4, 9] + s[3, 5, 6] - s[3, 5, 8] - s[3, 5, 9] - s[3, 6, 8] - 
  s[3, 6, 9] - s[3, 7, 8] - s[3, 7, 9] - s[3, 8, 9] + 2*s[4, 5, 6] + 
  s[4, 5, 7] + s[4, 6, 7] + 2*s[5, 6, 7] + s[5, 6, 8] + s[5, 6, 9], 
 s[1, 6, 7] - s[2, 3, 8] - s[2, 3, 9] - s[2, 4, 8] - s[2, 4, 9] - 
  s[2, 5, 8] - s[2, 5, 9] - s[2, 6, 8] - s[2, 6, 9] - s[2, 7, 8] - 
  s[2, 7, 9] - s[2, 8, 9] - s[3, 4, 8] - s[3, 4, 9] - s[3, 5, 8] - 
  s[3, 5, 9] - s[3, 6, 8] - s[3, 6, 9] - s[3, 7, 8] - s[3, 7, 9] - 
  s[3, 8, 9] - s[4, 5, 8] - s[4, 5, 9] - s[4, 6, 8] - s[4, 6, 9] - 
  s[4, 7, 8] - s[4, 7, 9] - s[4, 8, 9] - s[5, 6, 8] - s[5, 6, 9] - 
  s[5, 7, 8] - s[5, 7, 9] - s[5, 8, 9], -s[1, 3, 5] - s[1, 3, 6] - 
  s[1, 3, 7] - s[1, 3, 8] - s[1, 3, 9] - s[1, 4, 5] - s[1, 4, 6] - 
  s[1, 4, 7] - s[1, 4, 8] - s[1, 4, 9] - s[1, 5, 6] - s[1, 5, 7] - 
  s[1, 5, 8] - s[1, 5, 9] - s[2, 3, 5] - s[2, 3, 6] - s[2, 3, 7] - 
  s[2, 3, 8] - s[2, 3, 9] - s[2, 4, 5] - s[2, 4, 6] - s[2, 4, 7] - 
  s[2, 4, 8] - s[2, 4, 9] - s[2, 5, 6] - s[2, 5, 7] - s[2, 5, 8] - 
  s[2, 5, 9] - s[3, 4, 5] - s[3, 4, 6] - s[3, 4, 7] - s[3, 4, 8] - 
  s[3, 4, 9] - s[3, 5, 6] - s[3, 5, 7] - s[3, 5, 8] - s[3, 5, 9] - 
  s[3, 6, 8] - s[3, 6, 9] - s[3, 7, 8] - s[3, 7, 9] - s[3, 8, 9] - 
  s[4, 5, 8] - s[4, 5, 9] - s[4, 6, 8] - s[4, 6, 9] - s[4, 7, 8] - 
  s[4, 7, 9] - s[4, 8, 9] - s[5, 6, 8] - s[5, 6, 9] - s[5, 7, 8] - 
  s[5, 7, 9] - s[5, 8, 9], -s[1, 3, 5] - s[1, 3, 6] - s[1, 3, 7] - 
  s[1, 3, 8] - s[1, 3, 9] - s[1, 4, 5] - s[1, 4, 6] - s[1, 4, 7] - 
  s[1, 4, 8] - s[1, 4, 9] - s[1, 5, 6] - s[1, 5, 7] - s[1, 5, 8] - 
  s[1, 5, 9] - s[2, 3, 5] - s[2, 3, 6] - s[2, 3, 7] - s[2, 3, 8] - 
  s[2, 3, 9] - s[2, 4, 5] - s[2, 4, 6] - s[2, 4, 7] - s[2, 4, 8] - 
  s[2, 4, 9] - s[2, 5, 6] - s[2, 5, 7] - s[2, 5, 8] - s[2, 5, 9] - 
  s[3, 4, 5] - s[3, 4, 6] - s[3, 4, 7] - s[3, 4, 8] - s[3, 4, 9] - 
  s[3, 5, 6] - s[3, 5, 7] - s[3, 5, 8] - s[3, 5, 9] - s[3, 6, 8] - 
  s[3, 6, 9] - s[3, 7, 8] - s[3, 7, 9] - s[3, 8, 9] - s[4, 5, 6] - 
  s[4, 5, 7] - s[4, 5, 8] - s[4, 5, 9] - s[4, 6, 8] - s[4, 6, 9] - 
  s[4, 7, 8] - s[4, 7, 9] - s[4, 8, 9] - s[5, 6, 8] - s[5, 6, 9] - 
  s[5, 7, 8] - s[5, 7, 9] - s[5, 8, 9], -s[1, 3, 5] - s[1, 3, 6] - 
  s[1, 3, 7] - s[1, 3, 8] - s[1, 3, 9] - s[1, 4, 5] - s[1, 4, 6] - 
  s[1, 4, 7] - s[1, 4, 8] - s[1, 4, 9] - s[1, 5, 6] - s[1, 5, 7] - 
  s[1, 5, 8] - s[1, 5, 9] - s[2, 3, 5] - s[2, 3, 6] - s[2, 3, 7] - 
  s[2, 3, 8] - s[2, 3, 9] - s[2, 4, 5] - s[2, 4, 6] - s[2, 4, 7] - 
  s[2, 4, 8] - s[2, 4, 9] - s[2, 5, 6] - s[2, 5, 7] - s[2, 5, 8] - 
  s[2, 5, 9] - s[3, 4, 5] - s[3, 4, 6] - s[3, 4, 7] - s[3, 4, 8] - 
  s[3, 4, 9] - s[3, 5, 6] - s[3, 5, 7] - s[3, 5, 8] - s[3, 5, 9] - 
  s[3, 6, 7] - s[3, 6, 8] - s[3, 6, 9] - s[3, 7, 8] - s[3, 7, 9] - 
  s[3, 8, 9] - s[4, 5, 6] - s[4, 5, 7] - s[4, 5, 8] - s[4, 5, 9] - 
  s[4, 6, 7] - s[4, 6, 8] - s[4, 6, 9] - s[4, 7, 8] - s[4, 7, 9] - 
  s[4, 8, 9] - s[5, 6, 7] - s[5, 6, 8] - s[5, 6, 9] - s[5, 7, 8] - 
  s[5, 7, 9] - s[5, 8, 9], s[6, 7, 8], s[5, 6, 7] + s[5, 6, 8] + s[5, 7, 8] + 
  s[6, 7, 8], s[4, 5, 6] + s[4, 5, 7] + s[4, 5, 8] + s[4, 6, 7] + 
  s[4, 6, 8] + s[4, 7, 8] + s[5, 6, 7] + s[5, 6, 8] + s[5, 7, 8] + 
  s[6, 7, 8], s[3, 4, 5] + s[3, 4, 6] + s[3, 4, 7] + s[3, 4, 8] + 
  s[3, 5, 6] + s[3, 5, 7] + s[3, 5, 8] + s[3, 6, 7] + s[3, 6, 8] + 
  s[3, 7, 8] + s[4, 5, 6] + s[4, 5, 7] + s[4, 5, 8] + s[4, 6, 7] + 
  s[4, 6, 8] + s[4, 7, 8] + s[5, 6, 7] + s[5, 6, 8] + s[5, 7, 8] + 
  s[6, 7, 8], s[1, 4, 5] + s[1, 4, 6] + s[1, 4, 7] + s[1, 4, 8] + 
  s[1, 5, 6] + s[1, 5, 7] + s[1, 5, 8] + s[1, 6, 7] + s[1, 6, 8] + 
  s[1, 7, 8] - s[2, 3, 9] - s[2, 4, 9] - s[2, 5, 9] - s[2, 6, 9] - 
  s[2, 7, 9] - s[2, 8, 9] - s[3, 4, 9] - s[3, 5, 9] - s[3, 6, 9] - 
  s[3, 7, 9] - s[3, 8, 9] + s[4, 5, 6] + s[4, 5, 7] + s[4, 5, 8] + 
  s[4, 6, 7] + s[4, 6, 8] + s[4, 7, 8] + s[5, 6, 7] + s[5, 6, 8] + 
  s[5, 7, 8] + s[6, 7, 8], s[1, 4, 5] + s[1, 4, 6] + s[1, 4, 7] + 
  s[1, 4, 8] + s[1, 5, 6] + s[1, 5, 7] + s[1, 5, 8] + s[1, 6, 7] + 
  s[1, 6, 8] + s[1, 7, 8] - s[2, 3, 9] + s[2, 4, 5] - s[2, 4, 9] - 
  s[2, 5, 9] - s[2, 6, 9] - s[2, 7, 9] - s[2, 8, 9] + s[3, 4, 5] - 
  s[3, 4, 9] - s[3, 5, 9] - s[3, 6, 9] - s[3, 7, 9] - s[3, 8, 9] + 
  s[4, 5, 6] + s[4, 5, 7] + s[4, 5, 8] + s[4, 6, 7] + s[4, 6, 8] + 
  s[4, 7, 8] + s[5, 6, 7] + s[5, 6, 8] + s[5, 7, 8] + s[6, 7, 8], 
 s[1, 4, 5] + s[1, 4, 6] + s[1, 4, 7] + s[1, 4, 8] + s[1, 5, 6] + 
  s[1, 5, 7] + s[1, 5, 8] + s[1, 6, 7] + s[1, 6, 8] + s[1, 7, 8] - 
  s[2, 3, 9] + s[2, 4, 5] + s[2, 4, 6] - s[2, 4, 9] + s[2, 5, 6] - 
  s[2, 5, 9] - s[2, 6, 9] - s[2, 7, 9] - s[2, 8, 9] + s[3, 4, 5] + 
  s[3, 4, 6] - s[3, 4, 9] + s[3, 5, 6] - s[3, 5, 9] - s[3, 6, 9] - 
  s[3, 7, 9] - s[3, 8, 9] + 2*s[4, 5, 6] + s[4, 5, 7] + s[4, 5, 8] + 
  s[4, 6, 7] + s[4, 6, 8] + s[4, 7, 8] + s[5, 6, 7] + s[5, 6, 8] + 
  s[5, 7, 8] + s[6, 7, 8], s[1, 4, 5] + s[2, 4, 5] + s[3, 4, 5] + 
  s[4, 5, 6] + s[4, 5, 7] + s[4, 5, 8] + s[4, 5, 9] + s[4, 6, 7] + 
  s[4, 6, 8] + s[4, 7, 8] + s[5, 6, 7] + s[5, 6, 8] + s[5, 7, 8] + 
  s[6, 7, 8], s[1, 5, 6] + s[1, 5, 7] + s[1, 5, 8] + s[1, 6, 7] + 
  s[1, 6, 8] + s[1, 7, 8] - s[2, 3, 9] - s[2, 4, 9] - s[2, 5, 9] - 
  s[2, 6, 9] - s[2, 7, 9] - s[2, 8, 9] - s[3, 4, 9] - s[3, 5, 9] - 
  s[3, 6, 9] - s[3, 7, 9] - s[3, 8, 9] - s[4, 5, 9] - s[4, 6, 9] - 
  s[4, 7, 9] - s[4, 8, 9] + s[5, 6, 7] + s[5, 6, 8] + s[5, 7, 8] + 
  s[6, 7, 8], s[1, 5, 6] + s[1, 5, 7] + s[1, 5, 8] + s[1, 6, 7] + 
  s[1, 6, 8] + s[1, 7, 8] - s[2, 3, 9] - s[2, 4, 9] + s[2, 5, 6] - 
  s[2, 5, 9] - s[2, 6, 9] - s[2, 7, 9] - s[2, 8, 9] - s[3, 4, 9] + 
  s[3, 5, 6] - s[3, 5, 9] - s[3, 6, 9] - s[3, 7, 9] - s[3, 8, 9] + 
  s[4, 5, 6] - s[4, 5, 9] - s[4, 6, 9] - s[4, 7, 9] - s[4, 8, 9] + 
  s[5, 6, 7] + s[5, 6, 8] + s[5, 7, 8] + s[6, 7, 8], 
 s[1, 5, 6] + s[1, 5, 7] + s[1, 5, 8] + s[1, 6, 7] + s[1, 6, 8] + 
  s[1, 7, 8] - s[2, 3, 9] - s[2, 4, 9] + s[2, 5, 6] - s[2, 5, 9] - 
  s[2, 6, 9] - s[2, 7, 9] - s[2, 8, 9] + s[3, 4, 5] + s[3, 4, 6] - 
  s[3, 4, 9] + s[3, 5, 6] - s[3, 5, 9] - s[3, 6, 9] - s[3, 7, 9] - 
  s[3, 8, 9] + s[4, 5, 6] - s[4, 5, 9] - s[4, 6, 9] - s[4, 7, 9] - 
  s[4, 8, 9] + s[5, 6, 7] + s[5, 6, 8] + s[5, 7, 8] + s[6, 7, 8], 
 s[1, 4, 5] + s[1, 4, 6] + s[1, 4, 7] + s[1, 4, 8] + s[1, 5, 6] + 
  s[1, 5, 7] + s[1, 5, 8] + s[1, 6, 7] + s[1, 6, 8] + s[1, 7, 8] - 
  s[2, 3, 9] + s[2, 4, 5] + s[2, 4, 6] + s[2, 4, 7] - s[2, 4, 9] + 
  s[2, 5, 6] + s[2, 5, 7] - s[2, 5, 9] + s[2, 6, 7] - s[2, 6, 9] - 
  s[2, 7, 9] - s[2, 8, 9] + s[3, 4, 5] + s[3, 4, 6] + s[3, 4, 7] - 
  s[3, 4, 9] + s[3, 5, 6] + s[3, 5, 7] - s[3, 5, 9] + s[3, 6, 7] - 
  s[3, 6, 9] - s[3, 7, 9] - s[3, 8, 9] + 2*s[4, 5, 6] + 2*s[4, 5, 7] + 
  s[4, 5, 8] + 2*s[4, 6, 7] + s[4, 6, 8] + s[4, 7, 8] + 2*s[5, 6, 7] + 
  s[5, 6, 8] + s[5, 7, 8] + s[6, 7, 8], s[1, 5, 6] + s[1, 5, 7] + 
  s[1, 5, 8] + s[1, 6, 7] + s[1, 6, 8] + s[1, 7, 8] - s[2, 3, 9] - 
  s[2, 4, 9] + s[2, 5, 6] + s[2, 5, 7] - s[2, 5, 9] + s[2, 6, 7] - 
  s[2, 6, 9] - s[2, 7, 9] - s[2, 8, 9] - s[3, 4, 9] + s[3, 5, 6] + 
  s[3, 5, 7] - s[3, 5, 9] + s[3, 6, 7] - s[3, 6, 9] - s[3, 7, 9] - 
  s[3, 8, 9] + s[4, 5, 6] + s[4, 5, 7] - s[4, 5, 9] + s[4, 6, 7] - 
  s[4, 6, 9] - s[4, 7, 9] - s[4, 8, 9] + 2*s[5, 6, 7] + s[5, 6, 8] + 
  s[5, 7, 8] + s[6, 7, 8], s[1, 5, 6] + s[1, 5, 7] + s[1, 5, 8] + 
  s[1, 6, 7] + s[1, 6, 8] + s[1, 7, 8] - s[2, 3, 9] - s[2, 4, 9] + 
  s[2, 5, 6] + s[2, 5, 7] - s[2, 5, 9] + s[2, 6, 7] - s[2, 6, 9] - 
  s[2, 7, 9] - s[2, 8, 9] + s[3, 4, 5] + s[3, 4, 6] + s[3, 4, 7] - 
  s[3, 4, 9] + s[3, 5, 6] + s[3, 5, 7] - s[3, 5, 9] + s[3, 6, 7] - 
  s[3, 6, 9] - s[3, 7, 9] - s[3, 8, 9] + s[4, 5, 6] + s[4, 5, 7] - 
  s[4, 5, 9] + s[4, 6, 7] - s[4, 6, 9] - s[4, 7, 9] - s[4, 8, 9] + 
  2*s[5, 6, 7] + s[5, 6, 8] + s[5, 7, 8] + s[6, 7, 8], 
 s[1, 5, 6] + s[1, 5, 7] + s[1, 5, 8] + s[1, 6, 7] + s[1, 6, 8] + 
  s[1, 7, 8] - s[2, 3, 9] - s[2, 4, 9] + s[2, 5, 6] + s[2, 5, 7] - 
  s[2, 5, 9] + s[2, 6, 7] - s[2, 6, 9] - s[2, 7, 9] - s[2, 8, 9] + 
  s[3, 4, 5] + s[3, 4, 6] + s[3, 4, 7] - s[3, 4, 9] + 2*s[3, 5, 6] + 
  s[3, 5, 7] - s[3, 5, 9] + s[3, 6, 7] - s[3, 6, 9] - s[3, 7, 9] - 
  s[3, 8, 9] + 2*s[4, 5, 6] + s[4, 5, 7] - s[4, 5, 9] + s[4, 6, 7] - 
  s[4, 6, 9] - s[4, 7, 9] - s[4, 8, 9] + 2*s[5, 6, 7] + s[5, 6, 8] + 
  s[5, 7, 8] + s[6, 7, 8], s[1, 5, 6] + s[2, 5, 6] + s[3, 5, 6] + 
  s[4, 5, 6] + s[5, 6, 7] + s[5, 6, 8] + s[5, 6, 9] + s[5, 7, 8] + 
  s[6, 7, 8], s[1, 5, 6] + s[2, 5, 6] + s[3, 4, 5] + s[3, 4, 6] + 
  s[3, 5, 6] + s[4, 5, 6] + s[5, 6, 7] + s[5, 6, 8] + s[5, 6, 9] + 
  s[5, 7, 8] + s[6, 7, 8], s[1, 4, 5] + s[1, 4, 6] + s[1, 5, 6] + 
  s[1, 8, 9] - s[2, 3, 7] - s[2, 3, 8] - s[2, 3, 9] - s[2, 4, 7] - 
  s[2, 4, 8] - s[2, 4, 9] - s[2, 5, 7] - s[2, 5, 8] - s[2, 5, 9] - 
  s[2, 6, 7] - s[2, 6, 8] - s[2, 6, 9] - s[2, 7, 8] - s[2, 7, 9] - 
  s[3, 4, 7] - s[3, 4, 8] - s[3, 4, 9] - s[3, 5, 7] - s[3, 5, 8] - 
  s[3, 5, 9] - s[3, 6, 7] - s[3, 6, 8] - s[3, 6, 9] - s[3, 7, 8] - 
  s[3, 7, 9] + s[4, 5, 6] + s[5, 6, 7] + s[5, 6, 8] + s[5, 6, 9] + 
  s[5, 7, 8] + s[6, 7, 8], s[1, 4, 5] + s[1, 4, 6] + s[1, 5, 6] + 
  s[1, 8, 9] - s[2, 3, 7] - s[2, 3, 8] - s[2, 3, 9] + s[2, 4, 5] - 
  s[2, 4, 7] - s[2, 4, 8] - s[2, 4, 9] - s[2, 5, 7] - s[2, 5, 8] - 
  s[2, 5, 9] - s[2, 6, 7] - s[2, 6, 8] - s[2, 6, 9] - s[2, 7, 8] - 
  s[2, 7, 9] + s[3, 4, 5] - s[3, 4, 7] - s[3, 4, 8] - s[3, 4, 9] - 
  s[3, 5, 7] - s[3, 5, 8] - s[3, 5, 9] - s[3, 6, 7] - s[3, 6, 8] - 
  s[3, 6, 9] - s[3, 7, 8] - s[3, 7, 9] + s[4, 5, 6] + s[5, 6, 7] + 
  s[5, 6, 8] + s[5, 6, 9] + s[5, 7, 8] + s[6, 7, 8], 
 s[1, 4, 5] + s[1, 4, 6] + s[1, 5, 6] - s[2, 3, 7] - s[2, 3, 8] - 
  s[2, 3, 9] - s[2, 4, 7] - s[2, 4, 8] - s[2, 4, 9] - s[2, 5, 7] - 
  s[2, 5, 8] - s[2, 5, 9] - s[2, 6, 7] - s[2, 6, 8] - s[2, 6, 9] - 
  s[2, 7, 8] - s[2, 7, 9] - s[2, 8, 9] - s[3, 4, 7] - s[3, 4, 8] - 
  s[3, 4, 9] - s[3, 5, 7] - s[3, 5, 8] - s[3, 5, 9] - s[3, 6, 7] - 
  s[3, 6, 8] - s[3, 6, 9] - s[3, 7, 8] - s[3, 7, 9] - s[3, 8, 9] + 
  s[4, 5, 6] + s[5, 6, 7] + s[5, 6, 8] + s[5, 6, 9] + s[5, 7, 8] + 
  s[6, 7, 8], s[1, 4, 5] + s[1, 4, 6] + s[1, 5, 6] - s[2, 3, 7] - 
  s[2, 3, 8] - s[2, 3, 9] + s[2, 4, 5] - s[2, 4, 7] - s[2, 4, 8] - 
  s[2, 4, 9] - s[2, 5, 7] - s[2, 5, 8] - s[2, 5, 9] - s[2, 6, 7] - 
  s[2, 6, 8] - s[2, 6, 9] - s[2, 7, 8] - s[2, 7, 9] - s[2, 8, 9] + 
  s[3, 4, 5] - s[3, 4, 7] - s[3, 4, 8] - s[3, 4, 9] - s[3, 5, 7] - 
  s[3, 5, 8] - s[3, 5, 9] - s[3, 6, 7] - s[3, 6, 8] - s[3, 6, 9] - 
  s[3, 7, 8] - s[3, 7, 9] - s[3, 8, 9] + s[4, 5, 6] + s[5, 6, 7] + 
  s[5, 6, 8] + s[5, 6, 9] + s[5, 7, 8] + s[6, 7, 8], 
 s[1, 4, 5] + s[1, 4, 6] + s[1, 5, 6] + s[2, 4, 5] + s[2, 4, 6] + 
  s[2, 5, 6] + s[3, 4, 5] + s[3, 4, 6] + s[3, 5, 6] + 2*s[4, 5, 6] + 
  s[4, 5, 7] + s[4, 5, 8] + s[4, 5, 9] + s[4, 6, 7] + s[4, 6, 8] + 
  s[4, 6, 9] + s[4, 7, 8] + s[5, 6, 7] + s[5, 6, 8] + s[5, 6, 9] + 
  s[5, 7, 8] + s[6, 7, 8], s[1, 4, 5] + s[1, 4, 6] + s[1, 4, 7] + 
  s[1, 4, 8] + 2*s[1, 5, 6] + s[1, 5, 7] + s[1, 5, 8] + s[1, 6, 7] + 
  s[1, 6, 8] + s[1, 7, 8] - s[2, 3, 9] + s[2, 4, 5] + s[2, 4, 6] - 
  s[2, 4, 9] + s[2, 5, 6] - s[2, 5, 9] - s[2, 6, 9] - s[2, 7, 9] - 
  s[2, 8, 9] + s[3, 4, 5] + s[3, 4, 6] - s[3, 4, 9] + s[3, 5, 6] - 
  s[3, 5, 9] - s[3, 6, 9] - s[3, 7, 9] - s[3, 8, 9] + 2*s[4, 5, 6] + 
  s[4, 5, 7] + s[4, 5, 8] + s[4, 6, 7] + s[4, 6, 8] + s[4, 7, 8] + 
  2*s[5, 6, 7] + 2*s[5, 6, 8] + s[5, 6, 9] + s[5, 7, 8] + s[6, 7, 8], 
 s[1, 4, 5] + s[1, 4, 6] + s[1, 5, 6] + s[2, 4, 5] + s[2, 4, 6] + 
  s[2, 5, 6] + s[3, 4, 5] + s[3, 4, 6] + s[3, 5, 6] + 2*s[4, 5, 6] + 
  s[4, 5, 7] + s[4, 5, 8] + s[4, 5, 9] + s[4, 6, 7] + s[4, 6, 8] + 
  s[4, 6, 9] + s[4, 7, 8] + 2*s[5, 6, 7] + 2*s[5, 6, 8] + s[5, 6, 9] + 
  s[5, 7, 8] + s[6, 7, 8], s[1, 6, 7] + s[1, 6, 8] + s[1, 7, 8] - 
  s[2, 3, 9] - s[2, 4, 9] - s[2, 5, 9] - s[2, 6, 9] - s[2, 7, 9] - 
  s[2, 8, 9] - s[3, 4, 9] - s[3, 5, 9] - s[3, 6, 9] - s[3, 7, 9] - 
  s[3, 8, 9] - s[4, 5, 9] - s[4, 6, 9] - s[4, 7, 9] - s[4, 8, 9] - 
  s[5, 6, 9] - s[5, 7, 9] - s[5, 8, 9] + s[6, 7, 8], 
 -s[1, 3, 5] - s[1, 3, 6] - s[1, 3, 7] - s[1, 3, 8] - s[1, 3, 9] - 
  s[1, 4, 5] - s[1, 4, 6] - s[1, 4, 7] - s[1, 4, 8] - s[1, 4, 9] - 
  s[1, 5, 6] - s[1, 5, 7] - s[1, 5, 8] - s[1, 5, 9] - s[2, 3, 5] - 
  s[2, 3, 6] - s[2, 3, 7] - s[2, 3, 8] - s[2, 3, 9] - s[2, 4, 5] - 
  s[2, 4, 6] - s[2, 4, 7] - s[2, 4, 8] - s[2, 4, 9] - s[2, 5, 6] - 
  s[2, 5, 7] - s[2, 5, 8] - s[2, 5, 9] - s[3, 4, 5] - s[3, 4, 6] - 
  s[3, 4, 7] - s[3, 4, 8] - s[3, 4, 9] - s[3, 5, 6] - s[3, 5, 7] - 
  s[3, 5, 8] - s[3, 5, 9] - s[3, 6, 9] - s[3, 7, 9] - s[3, 8, 9] - 
  s[4, 5, 9] - s[4, 6, 9] - s[4, 7, 9] - s[4, 8, 9] - s[5, 6, 9] - 
  s[5, 7, 9] - s[5, 8, 9] + s[6, 7, 8], -s[1, 3, 5] - s[1, 3, 6] - 
  s[1, 3, 7] - s[1, 3, 8] - s[1, 3, 9] - s[1, 4, 5] - s[1, 4, 6] - 
  s[1, 4, 7] - s[1, 4, 8] - s[1, 4, 9] - s[1, 5, 6] - s[1, 5, 7] - 
  s[1, 5, 8] - s[1, 5, 9] - s[2, 3, 5] - s[2, 3, 6] - s[2, 3, 7] - 
  s[2, 3, 8] - s[2, 3, 9] - s[2, 4, 5] - s[2, 4, 6] - s[2, 4, 7] - 
  s[2, 4, 8] - s[2, 4, 9] - s[2, 5, 6] - s[2, 5, 7] - s[2, 5, 8] - 
  s[2, 5, 9] - s[3, 4, 5] - s[3, 4, 6] - s[3, 4, 7] - s[3, 4, 8] - 
  s[3, 4, 9] - s[3, 5, 6] - s[3, 5, 7] - s[3, 5, 8] - s[3, 5, 9] - 
  s[3, 6, 9] - s[3, 7, 9] - s[3, 8, 9] - s[4, 5, 6] - s[4, 5, 7] - 
  s[4, 5, 8] - s[4, 5, 9] - s[4, 6, 9] - s[4, 7, 9] - s[4, 8, 9] - 
  s[5, 6, 9] - s[5, 7, 9] - s[5, 8, 9] + s[6, 7, 8], 
 -s[1, 3, 5] - s[1, 3, 6] - s[1, 3, 7] - s[1, 3, 8] - s[1, 3, 9] - 
  s[1, 4, 5] - s[1, 4, 6] - s[1, 4, 7] - s[1, 4, 8] - s[1, 4, 9] - 
  s[1, 5, 6] - s[1, 5, 7] - s[1, 5, 8] - s[1, 5, 9] - s[2, 3, 5] - 
  s[2, 3, 6] - s[2, 3, 7] - s[2, 3, 8] - s[2, 3, 9] - s[2, 4, 5] - 
  s[2, 4, 6] - s[2, 4, 7] - s[2, 4, 8] - s[2, 4, 9] - s[2, 5, 6] - 
  s[2, 5, 7] - s[2, 5, 8] - s[2, 5, 9] - s[3, 4, 5] - s[3, 4, 6] - 
  s[3, 4, 7] - s[3, 4, 8] - s[3, 4, 9] - s[3, 5, 6] - s[3, 5, 7] - 
  s[3, 5, 8] - s[3, 5, 9] - s[3, 6, 9] - s[3, 7, 9] - s[3, 8, 9] - 
  s[4, 5, 9] + s[4, 6, 7] - s[4, 6, 9] - s[4, 7, 9] - s[4, 8, 9] + 
  s[5, 6, 7] - s[5, 6, 9] - s[5, 7, 9] - s[5, 8, 9] + s[6, 7, 8], 
 s[1, 6, 7] + s[1, 6, 8] + s[1, 7, 8] - s[2, 3, 9] - s[2, 4, 9] - 
  s[2, 5, 9] + s[2, 6, 7] - s[2, 6, 9] - s[2, 7, 9] - s[2, 8, 9] - 
  s[3, 4, 9] - s[3, 5, 9] + s[3, 6, 7] - s[3, 6, 9] - s[3, 7, 9] - 
  s[3, 8, 9] - s[4, 5, 9] + s[4, 6, 7] - s[4, 6, 9] - s[4, 7, 9] - 
  s[4, 8, 9] + s[5, 6, 7] - s[5, 6, 9] - s[5, 7, 9] - s[5, 8, 9] + 
  s[6, 7, 8], s[1, 6, 7] + s[1, 6, 8] + s[1, 7, 8] - s[2, 3, 9] - 
  s[2, 4, 9] - s[2, 5, 9] + s[2, 6, 7] - s[2, 6, 9] - s[2, 7, 9] - 
  s[2, 8, 9] - s[3, 4, 9] - s[3, 5, 9] + s[3, 6, 7] - s[3, 6, 9] - 
  s[3, 7, 9] - s[3, 8, 9] + s[4, 5, 6] + s[4, 5, 7] - s[4, 5, 9] + 
  s[4, 6, 7] - s[4, 6, 9] - s[4, 7, 9] - s[4, 8, 9] + s[5, 6, 7] - 
  s[5, 6, 9] - s[5, 7, 9] - s[5, 8, 9] + s[6, 7, 8], 
 s[1, 6, 7] + s[1, 6, 8] + s[1, 7, 8] - s[2, 3, 9] - s[2, 4, 9] - 
  s[2, 5, 9] + s[2, 6, 7] - s[2, 6, 9] - s[2, 7, 9] - s[2, 8, 9] + 
  s[3, 4, 5] + s[3, 4, 6] + s[3, 4, 7] - s[3, 4, 9] + s[3, 5, 6] + 
  s[3, 5, 7] - s[3, 5, 9] + s[3, 6, 7] - s[3, 6, 9] - s[3, 7, 9] - 
  s[3, 8, 9] + s[4, 5, 6] + s[4, 5, 7] - s[4, 5, 9] + s[4, 6, 7] - 
  s[4, 6, 9] - s[4, 7, 9] - s[4, 8, 9] + s[5, 6, 7] - s[5, 6, 9] - 
  s[5, 7, 9] - s[5, 8, 9] + s[6, 7, 8], s[1, 4, 5] + s[1, 4, 6] + 
  s[1, 4, 7] + s[1, 4, 8] + 2*s[1, 5, 6] + s[1, 5, 7] + s[1, 5, 8] + 
  s[1, 6, 7] + s[1, 6, 8] + s[1, 7, 8] - s[2, 3, 9] + s[2, 4, 5] + 
  s[2, 4, 6] - s[2, 4, 9] + s[2, 5, 6] - s[2, 5, 9] - s[2, 6, 9] - 
  s[2, 7, 9] - s[2, 8, 9] + s[3, 4, 5] + s[3, 4, 6] - s[3, 4, 9] + 
  s[3, 5, 6] - s[3, 5, 9] - s[3, 6, 9] - s[3, 7, 9] - s[3, 8, 9] + 
  2*s[4, 5, 6] + s[4, 5, 7] + s[4, 5, 8] + s[4, 6, 7] + s[4, 6, 8] + 
  s[4, 7, 8] + 2*s[5, 6, 7] + 2*s[5, 6, 8] + s[5, 6, 9] + 2*s[5, 7, 8] + 
  2*s[6, 7, 8], s[1, 6, 7] + s[2, 6, 7] + s[3, 6, 7] + s[4, 6, 7] + 
  s[5, 6, 7] + s[6, 7, 8] + s[6, 7, 9], s[1, 6, 7] + s[2, 6, 7] + 
  s[3, 6, 7] + s[4, 5, 6] + s[4, 5, 7] + s[4, 6, 7] + s[5, 6, 7] + 
  s[6, 7, 8] + s[6, 7, 9], s[1, 6, 7] + s[2, 6, 7] + s[3, 4, 5] + 
  s[3, 4, 6] + s[3, 4, 7] + s[3, 5, 6] + s[3, 5, 7] + s[3, 6, 7] + 
  s[4, 5, 6] + s[4, 5, 7] + s[4, 6, 7] + s[5, 6, 7] + s[6, 7, 8] + 
  s[6, 7, 9], s[1, 4, 5] + s[1, 4, 6] + s[1, 4, 7] + s[1, 5, 6] + 
  s[1, 5, 7] + s[1, 6, 7] - s[2, 3, 8] - s[2, 3, 9] - s[2, 4, 8] - 
  s[2, 4, 9] - s[2, 5, 8] - s[2, 5, 9] - s[2, 6, 8] - s[2, 6, 9] - 
  s[2, 7, 8] - s[2, 7, 9] - s[2, 8, 9] - s[3, 4, 8] - s[3, 4, 9] - 
  s[3, 5, 8] - s[3, 5, 9] - s[3, 6, 8] - s[3, 6, 9] - s[3, 7, 8] - 
  s[3, 7, 9] - s[3, 8, 9] + s[4, 5, 6] + s[4, 5, 7] + s[4, 6, 7] + 
  s[5, 6, 7] + s[6, 7, 8] + s[6, 7, 9], s[1, 4, 5] + s[1, 4, 6] + 
  s[1, 4, 7] + s[1, 5, 6] + s[1, 5, 7] + s[1, 6, 7] - s[2, 3, 8] - 
  s[2, 3, 9] + s[2, 4, 5] - s[2, 4, 8] - s[2, 4, 9] - s[2, 5, 8] - 
  s[2, 5, 9] - s[2, 6, 8] - s[2, 6, 9] - s[2, 7, 8] - s[2, 7, 9] - 
  s[2, 8, 9] + s[3, 4, 5] - s[3, 4, 8] - s[3, 4, 9] - s[3, 5, 8] - 
  s[3, 5, 9] - s[3, 6, 8] - s[3, 6, 9] - s[3, 7, 8] - s[3, 7, 9] - 
  s[3, 8, 9] + s[4, 5, 6] + s[4, 5, 7] + s[4, 6, 7] + s[5, 6, 7] + 
  s[6, 7, 8] + s[6, 7, 9], s[1, 4, 5] + s[1, 4, 6] + s[1, 4, 7] + 
  s[1, 5, 6] + s[1, 5, 7] + s[1, 6, 7] - s[2, 3, 8] - s[2, 3, 9] + 
  s[2, 4, 5] + s[2, 4, 6] - s[2, 4, 8] - s[2, 4, 9] + s[2, 5, 6] - 
  s[2, 5, 8] - s[2, 5, 9] - s[2, 6, 8] - s[2, 6, 9] - s[2, 7, 8] - 
  s[2, 7, 9] - s[2, 8, 9] + s[3, 4, 5] + s[3, 4, 6] - s[3, 4, 8] - 
  s[3, 4, 9] + s[3, 5, 6] - s[3, 5, 8] - s[3, 5, 9] - s[3, 6, 8] - 
  s[3, 6, 9] - s[3, 7, 8] - s[3, 7, 9] - s[3, 8, 9] + 2*s[4, 5, 6] + 
  s[4, 5, 7] + s[4, 6, 7] + s[5, 6, 7] + s[6, 7, 8] + s[6, 7, 9], 
 s[1, 5, 6] + s[1, 5, 7] + s[1, 6, 7] - s[2, 3, 8] - s[2, 3, 9] - 
  s[2, 4, 8] - s[2, 4, 9] - s[2, 5, 8] - s[2, 5, 9] - s[2, 6, 8] - 
  s[2, 6, 9] - s[2, 7, 8] - s[2, 7, 9] - s[2, 8, 9] - s[3, 4, 8] - 
  s[3, 4, 9] - s[3, 5, 8] - s[3, 5, 9] - s[3, 6, 8] - s[3, 6, 9] - 
  s[3, 7, 8] - s[3, 7, 9] - s[3, 8, 9] - s[4, 5, 8] - s[4, 5, 9] - 
  s[4, 6, 8] - s[4, 6, 9] - s[4, 7, 8] - s[4, 7, 9] - s[4, 8, 9] + 
  s[5, 6, 7] + s[6, 7, 8] + s[6, 7, 9], s[1, 5, 6] + s[1, 5, 7] + 
  s[1, 6, 7] - s[2, 3, 8] - s[2, 3, 9] - s[2, 4, 8] - s[2, 4, 9] + 
  s[2, 5, 6] - s[2, 5, 8] - s[2, 5, 9] - s[2, 6, 8] - s[2, 6, 9] - 
  s[2, 7, 8] - s[2, 7, 9] - s[2, 8, 9] - s[3, 4, 8] - s[3, 4, 9] + 
  s[3, 5, 6] - s[3, 5, 8] - s[3, 5, 9] - s[3, 6, 8] - s[3, 6, 9] - 
  s[3, 7, 8] - s[3, 7, 9] - s[3, 8, 9] + s[4, 5, 6] - s[4, 5, 8] - 
  s[4, 5, 9] - s[4, 6, 8] - s[4, 6, 9] - s[4, 7, 8] - s[4, 7, 9] - 
  s[4, 8, 9] + s[5, 6, 7] + s[6, 7, 8] + s[6, 7, 9], 
 s[1, 5, 6] + s[1, 5, 7] + s[1, 6, 7] - s[2, 3, 8] - s[2, 3, 9] - 
  s[2, 4, 8] - s[2, 4, 9] + s[2, 5, 6] - s[2, 5, 8] - s[2, 5, 9] - 
  s[2, 6, 8] - s[2, 6, 9] - s[2, 7, 8] - s[2, 7, 9] - s[2, 8, 9] + 
  s[3, 4, 5] + s[3, 4, 6] - s[3, 4, 8] - s[3, 4, 9] + s[3, 5, 6] - 
  s[3, 5, 8] - s[3, 5, 9] - s[3, 6, 8] - s[3, 6, 9] - s[3, 7, 8] - 
  s[3, 7, 9] - s[3, 8, 9] + s[4, 5, 6] - s[4, 5, 8] - s[4, 5, 9] - 
  s[4, 6, 8] - s[4, 6, 9] - s[4, 7, 8] - s[4, 7, 9] - s[4, 8, 9] + 
  s[5, 6, 7] + s[6, 7, 8] + s[6, 7, 9], s[1, 5, 6] + s[1, 5, 7] + 
  s[1, 6, 7] + s[2, 5, 6] + s[2, 5, 7] + s[2, 6, 7] + s[3, 5, 6] + 
  s[3, 5, 7] + s[3, 6, 7] + s[4, 5, 6] + s[4, 5, 7] + s[4, 6, 7] + 
  2*s[5, 6, 7] + s[5, 6, 8] + s[5, 6, 9] + s[5, 7, 8] + s[5, 7, 9] + 
  s[6, 7, 8] + s[6, 7, 9], s[1, 5, 6] + s[1, 5, 7] + s[1, 6, 7] + 
  s[2, 5, 6] + s[2, 5, 7] + s[2, 6, 7] + s[3, 4, 5] + s[3, 4, 6] + 
  s[3, 4, 7] + s[3, 5, 6] + s[3, 5, 7] + s[3, 6, 7] + s[4, 5, 6] + 
  s[4, 5, 7] + s[4, 6, 7] + 2*s[5, 6, 7] + s[5, 6, 8] + s[5, 6, 9] + 
  s[5, 7, 8] + s[5, 7, 9] + s[6, 7, 8] + s[6, 7, 9], 
 s[1, 4, 5] + s[1, 4, 6] + s[1, 4, 7] + s[1, 5, 6] + s[1, 5, 7] + 
  s[1, 6, 7] - s[2, 3, 8] - s[2, 3, 9] - s[2, 4, 8] - s[2, 4, 9] - 
  s[2, 5, 8] - s[2, 5, 9] - s[2, 6, 8] - s[2, 6, 9] - s[2, 7, 8] - 
  s[2, 7, 9] - s[2, 8, 9] - s[3, 4, 8] - s[3, 4, 9] - s[3, 5, 8] - 
  s[3, 5, 9] - s[3, 6, 8] - s[3, 6, 9] - s[3, 7, 8] - s[3, 7, 9] - 
  s[3, 8, 9] + s[4, 5, 6] + s[4, 5, 7] + s[4, 6, 7] + 2*s[5, 6, 7] + 
  s[5, 6, 8] + s[5, 6, 9] + s[5, 7, 8] + s[5, 7, 9] + s[6, 7, 8] + 
  s[6, 7, 9], s[1, 4, 5] + s[1, 4, 6] + s[1, 4, 7] + s[1, 5, 6] + 
  s[1, 5, 7] + s[1, 6, 7] - s[2, 3, 8] - s[2, 3, 9] + s[2, 4, 5] - 
  s[2, 4, 8] - s[2, 4, 9] - s[2, 5, 8] - s[2, 5, 9] - s[2, 6, 8] - 
  s[2, 6, 9] - s[2, 7, 8] - s[2, 7, 9] - s[2, 8, 9] + s[3, 4, 5] - 
  s[3, 4, 8] - s[3, 4, 9] - s[3, 5, 8] - s[3, 5, 9] - s[3, 6, 8] - 
  s[3, 6, 9] - s[3, 7, 8] - s[3, 7, 9] - s[3, 8, 9] + s[4, 5, 6] + 
  s[4, 5, 7] + s[4, 6, 7] + 2*s[5, 6, 7] + s[5, 6, 8] + s[5, 6, 9] + 
  s[5, 7, 8] + s[5, 7, 9] + s[6, 7, 8] + s[6, 7, 9], 
 s[1, 5, 6] + s[1, 5, 7] + s[1, 6, 7] + s[2, 5, 6] + s[2, 5, 7] + 
  s[2, 6, 7] + s[3, 4, 5] + s[3, 4, 6] + s[3, 4, 7] + 2*s[3, 5, 6] + 
  s[3, 5, 7] + s[3, 6, 7] + 2*s[4, 5, 6] + s[4, 5, 7] + s[4, 6, 7] + 
  2*s[5, 6, 7] + s[5, 6, 8] + s[5, 6, 9] + s[5, 7, 8] + s[5, 7, 9] + 
  s[6, 7, 8] + s[6, 7, 9], s[1, 4, 5] + s[1, 4, 6] + s[1, 4, 7] + 
  2*s[1, 5, 6] + s[1, 5, 7] + s[1, 6, 7] + s[1, 8, 9] - s[2, 3, 8] - 
  s[2, 3, 9] + s[2, 4, 5] + s[2, 4, 6] - s[2, 4, 8] - s[2, 4, 9] + 
  s[2, 5, 6] - s[2, 5, 8] - s[2, 5, 9] - s[2, 6, 8] - s[2, 6, 9] - 
  s[2, 7, 8] - s[2, 7, 9] + s[3, 4, 5] + s[3, 4, 6] - s[3, 4, 8] - 
  s[3, 4, 9] + s[3, 5, 6] - s[3, 5, 8] - s[3, 5, 9] - s[3, 6, 8] - 
  s[3, 6, 9] - s[3, 7, 8] - s[3, 7, 9] + 2*s[4, 5, 6] + s[4, 5, 7] + 
  s[4, 6, 7] + 2*s[5, 6, 7] + s[5, 6, 8] + s[5, 6, 9] + s[5, 7, 8] + 
  s[5, 7, 9] + s[6, 7, 8] + s[6, 7, 9], s[1, 4, 5] + s[1, 4, 6] + 
  s[1, 4, 7] + 2*s[1, 5, 6] + s[1, 5, 7] + s[1, 6, 7] - s[2, 3, 8] - 
  s[2, 3, 9] - s[2, 4, 8] - s[2, 4, 9] + s[2, 5, 6] - s[2, 5, 8] - 
  s[2, 5, 9] - s[2, 6, 8] - s[2, 6, 9] - s[2, 7, 8] - s[2, 7, 9] - 
  s[2, 8, 9] - s[3, 4, 8] - s[3, 4, 9] + s[3, 5, 6] - s[3, 5, 8] - 
  s[3, 5, 9] - s[3, 6, 8] - s[3, 6, 9] - s[3, 7, 8] - s[3, 7, 9] - 
  s[3, 8, 9] + 2*s[4, 5, 6] + s[4, 5, 7] + s[4, 6, 7] + 2*s[5, 6, 7] + 
  s[5, 6, 8] + s[5, 6, 9] + s[5, 7, 8] + s[5, 7, 9] + s[6, 7, 8] + 
  s[6, 7, 9], s[1, 4, 5] + s[1, 4, 6] + s[1, 4, 7] + 2*s[1, 5, 6] + 
  s[1, 5, 7] + s[1, 6, 7] - s[2, 3, 8] - s[2, 3, 9] + s[2, 4, 5] + 
  s[2, 4, 6] - s[2, 4, 8] - s[2, 4, 9] + s[2, 5, 6] - s[2, 5, 8] - 
  s[2, 5, 9] - s[2, 6, 8] - s[2, 6, 9] - s[2, 7, 8] - s[2, 7, 9] - 
  s[2, 8, 9] + s[3, 4, 5] + s[3, 4, 6] - s[3, 4, 8] - s[3, 4, 9] + 
  s[3, 5, 6] - s[3, 5, 8] - s[3, 5, 9] - s[3, 6, 8] - s[3, 6, 9] - 
  s[3, 7, 8] - s[3, 7, 9] - s[3, 8, 9] + 2*s[4, 5, 6] + s[4, 5, 7] + 
  s[4, 6, 7] + 2*s[5, 6, 7] + s[5, 6, 8] + s[5, 6, 9] + s[5, 7, 8] + 
  s[5, 7, 9] + s[6, 7, 8] + s[6, 7, 9], s[1, 4, 5] + s[1, 4, 6] + 
  s[1, 4, 7] + 2*s[1, 5, 6] + s[1, 5, 7] + s[1, 6, 7] - s[2, 3, 8] - 
  s[2, 3, 9] + s[2, 4, 5] + s[2, 4, 6] - s[2, 4, 8] - s[2, 4, 9] + 
  2*s[2, 5, 6] - s[2, 5, 8] - s[2, 5, 9] - s[2, 6, 8] - s[2, 6, 9] - 
  s[2, 7, 8] - s[2, 7, 9] - s[2, 8, 9] + 2*s[3, 4, 5] + 2*s[3, 4, 6] - 
  s[3, 4, 8] - s[3, 4, 9] + 2*s[3, 5, 6] - s[3, 5, 8] - s[3, 5, 9] - 
  s[3, 6, 8] - s[3, 6, 9] - s[3, 7, 8] - s[3, 7, 9] - s[3, 8, 9] + 
  3*s[4, 5, 6] + s[4, 5, 7] + s[4, 6, 7] + 2*s[5, 6, 7] + s[5, 6, 8] + 
  s[5, 6, 9] + s[5, 7, 8] + s[5, 7, 9] + s[6, 7, 8] + s[6, 7, 9], 
 s[1, 4, 5] + s[1, 4, 6] + s[1, 4, 7] + s[1, 5, 6] + s[1, 5, 7] + 
  s[1, 6, 7] + s[2, 4, 5] + s[2, 4, 6] + s[2, 4, 7] + s[2, 5, 6] + 
  s[2, 5, 7] + s[2, 6, 7] + s[3, 4, 5] + s[3, 4, 6] + s[3, 4, 7] + 
  s[3, 5, 6] + s[3, 5, 7] + s[3, 6, 7] + 2*s[4, 5, 6] + 2*s[4, 5, 7] + 
  s[4, 5, 8] + s[4, 5, 9] + 2*s[4, 6, 7] + s[4, 6, 8] + s[4, 6, 9] + 
  s[4, 7, 8] + s[4, 7, 9] + 2*s[5, 6, 7] + s[5, 6, 8] + s[5, 6, 9] + 
  s[5, 7, 8] + s[5, 7, 9] + s[6, 7, 8] + s[6, 7, 9], 
 s[1, 4, 5] + s[1, 4, 6] + s[1, 4, 7] + 2*s[1, 5, 6] + s[1, 5, 7] + 
  s[1, 6, 7] - s[2, 3, 8] - s[2, 3, 9] + s[2, 4, 5] + s[2, 4, 6] - 
  s[2, 4, 8] - s[2, 4, 9] + s[2, 5, 6] - s[2, 5, 8] - s[2, 5, 9] - 
  s[2, 6, 8] - s[2, 6, 9] - s[2, 7, 8] - s[2, 7, 9] - s[2, 8, 9] + 
  s[3, 4, 5] + s[3, 4, 6] - s[3, 4, 8] - s[3, 4, 9] + s[3, 5, 6] - 
  s[3, 5, 8] - s[3, 5, 9] - s[3, 6, 8] - s[3, 6, 9] - s[3, 7, 8] - 
  s[3, 7, 9] - s[3, 8, 9] + 2*s[4, 5, 6] + s[4, 5, 7] + s[4, 6, 7] + 
  3*s[5, 6, 7] + 2*s[5, 6, 8] + 2*s[5, 6, 9] + s[5, 7, 8] + s[5, 7, 9] + 
  s[6, 7, 8] + s[6, 7, 9], s[1, 4, 5] + s[1, 4, 6] + s[1, 4, 7] + 
  s[1, 4, 8] + s[1, 5, 6] + s[1, 5, 7] + s[1, 5, 8] + 2*s[1, 6, 7] + 
  s[1, 6, 8] + s[1, 7, 8] - s[2, 3, 9] + s[2, 4, 5] + s[2, 4, 6] + 
  s[2, 4, 7] - s[2, 4, 9] + s[2, 5, 6] + s[2, 5, 7] - s[2, 5, 9] + 
  s[2, 6, 7] - s[2, 6, 9] - s[2, 7, 9] - s[2, 8, 9] + s[3, 4, 5] + 
  s[3, 4, 6] + s[3, 4, 7] - s[3, 4, 9] + s[3, 5, 6] + s[3, 5, 7] - 
  s[3, 5, 9] + s[3, 6, 7] - s[3, 6, 9] - s[3, 7, 9] - s[3, 8, 9] + 
  2*s[4, 5, 6] + 2*s[4, 5, 7] + s[4, 5, 8] + 2*s[4, 6, 7] + s[4, 6, 8] + 
  s[4, 7, 8] + 2*s[5, 6, 7] + s[5, 6, 8] + s[5, 7, 8] + 2*s[6, 7, 8] + 
  s[6, 7, 9], s[1, 5, 6] + s[1, 5, 7] + s[1, 5, 8] + 2*s[1, 6, 7] + 
  s[1, 6, 8] + s[1, 7, 8] - s[2, 3, 9] - s[2, 4, 9] + s[2, 5, 6] + 
  s[2, 5, 7] - s[2, 5, 9] + s[2, 6, 7] - s[2, 6, 9] - s[2, 7, 9] - 
  s[2, 8, 9] - s[3, 4, 9] + s[3, 5, 6] + s[3, 5, 7] - s[3, 5, 9] + 
  s[3, 6, 7] - s[3, 6, 9] - s[3, 7, 9] - s[3, 8, 9] + s[4, 5, 6] + 
  s[4, 5, 7] - s[4, 5, 9] + s[4, 6, 7] - s[4, 6, 9] - s[4, 7, 9] - 
  s[4, 8, 9] + 2*s[5, 6, 7] + s[5, 6, 8] + s[5, 7, 8] + 2*s[6, 7, 8] + 
  s[6, 7, 9], s[1, 5, 6] + s[1, 5, 7] + s[1, 5, 8] + 2*s[1, 6, 7] + 
  s[1, 6, 8] + s[1, 7, 8] - s[2, 3, 9] - s[2, 4, 9] + s[2, 5, 6] + 
  s[2, 5, 7] - s[2, 5, 9] + s[2, 6, 7] - s[2, 6, 9] - s[2, 7, 9] - 
  s[2, 8, 9] + s[3, 4, 5] + s[3, 4, 6] + s[3, 4, 7] - s[3, 4, 9] + 
  s[3, 5, 6] + s[3, 5, 7] - s[3, 5, 9] + s[3, 6, 7] - s[3, 6, 9] - 
  s[3, 7, 9] - s[3, 8, 9] + s[4, 5, 6] + s[4, 5, 7] - s[4, 5, 9] + 
  s[4, 6, 7] - s[4, 6, 9] - s[4, 7, 9] - s[4, 8, 9] + 2*s[5, 6, 7] + 
  s[5, 6, 8] + s[5, 7, 8] + 2*s[6, 7, 8] + s[6, 7, 9], 
 s[1, 5, 6] + s[1, 5, 7] + s[1, 5, 8] + 2*s[1, 6, 7] + s[1, 6, 8] + 
  s[1, 7, 8] - s[2, 3, 9] - s[2, 4, 9] + s[2, 5, 6] + s[2, 5, 7] - 
  s[2, 5, 9] + s[2, 6, 7] - s[2, 6, 9] - s[2, 7, 9] - s[2, 8, 9] + 
  s[3, 4, 5] + s[3, 4, 6] + s[3, 4, 7] - s[3, 4, 9] + 2*s[3, 5, 6] + 
  s[3, 5, 7] - s[3, 5, 9] + s[3, 6, 7] - s[3, 6, 9] - s[3, 7, 9] - 
  s[3, 8, 9] + 2*s[4, 5, 6] + s[4, 5, 7] - s[4, 5, 9] + s[4, 6, 7] - 
  s[4, 6, 9] - s[4, 7, 9] - s[4, 8, 9] + 2*s[5, 6, 7] + s[5, 6, 8] + 
  s[5, 7, 8] + 2*s[6, 7, 8] + s[6, 7, 9], s[1, 4, 5] + s[1, 4, 6] + 
  s[1, 4, 7] + s[1, 4, 8] + 2*s[1, 5, 6] + 2*s[1, 5, 7] + s[1, 5, 8] + 
  2*s[1, 6, 7] + s[1, 6, 8] + s[1, 7, 8] - s[2, 3, 9] + s[2, 4, 5] + 
  s[2, 4, 6] + s[2, 4, 7] - s[2, 4, 9] + s[2, 5, 6] + s[2, 5, 7] - 
  s[2, 5, 9] + s[2, 6, 7] - s[2, 6, 9] - s[2, 7, 9] - s[2, 8, 9] + 
  s[3, 4, 5] + s[3, 4, 6] + s[3, 4, 7] - s[3, 4, 9] + s[3, 5, 6] + 
  s[3, 5, 7] - s[3, 5, 9] + s[3, 6, 7] - s[3, 6, 9] - s[3, 7, 9] - 
  s[3, 8, 9] + 2*s[4, 5, 6] + 2*s[4, 5, 7] + s[4, 5, 8] + 2*s[4, 6, 7] + 
  s[4, 6, 8] + s[4, 7, 8] + 3*s[5, 6, 7] + 2*s[5, 6, 8] + s[5, 6, 9] + 
  2*s[5, 7, 8] + s[5, 7, 9] + 2*s[6, 7, 8] + s[6, 7, 9], 
 s[1, 4, 5] + s[1, 4, 6] + s[1, 4, 7] + s[1, 4, 8] + 2*s[1, 5, 6] + 
  2*s[1, 5, 7] + s[1, 5, 8] + 2*s[1, 6, 7] + s[1, 6, 8] + s[1, 7, 8] - 
  s[2, 3, 9] + s[2, 4, 5] + s[2, 4, 6] + s[2, 4, 7] - s[2, 4, 9] + 
  2*s[2, 5, 6] + s[2, 5, 7] - s[2, 5, 9] + s[2, 6, 7] - s[2, 6, 9] - 
  s[2, 7, 9] - s[2, 8, 9] + s[3, 4, 5] + s[3, 4, 6] + s[3, 4, 7] - 
  s[3, 4, 9] + 2*s[3, 5, 6] + s[3, 5, 7] - s[3, 5, 9] + s[3, 6, 7] - 
  s[3, 6, 9] - s[3, 7, 9] - s[3, 8, 9] + 3*s[4, 5, 6] + 2*s[4, 5, 7] + 
  s[4, 5, 8] + 2*s[4, 6, 7] + s[4, 6, 8] + s[4, 7, 8] + 3*s[5, 6, 7] + 
  2*s[5, 6, 8] + s[5, 6, 9] + 2*s[5, 7, 8] + s[5, 7, 9] + 2*s[6, 7, 8] + 
  s[6, 7, 9], s[1, 4, 5] + s[1, 4, 6] + s[1, 4, 7] + s[1, 4, 8] + 
  2*s[1, 5, 6] + 2*s[1, 5, 7] + s[1, 5, 8] + 2*s[1, 6, 7] + s[1, 6, 8] + 
  s[1, 7, 8] - s[2, 3, 9] + s[2, 4, 5] + s[2, 4, 6] + s[2, 4, 7] - 
  s[2, 4, 9] + 2*s[2, 5, 6] + s[2, 5, 7] - s[2, 5, 9] + s[2, 6, 7] - 
  s[2, 6, 9] - s[2, 7, 9] - s[2, 8, 9] + 2*s[3, 4, 5] + 2*s[3, 4, 6] + 
  s[3, 4, 7] - s[3, 4, 9] + 2*s[3, 5, 6] + s[3, 5, 7] - s[3, 5, 9] + 
  s[3, 6, 7] - s[3, 6, 9] - s[3, 7, 9] - s[3, 8, 9] + 3*s[4, 5, 6] + 
  2*s[4, 5, 7] + s[4, 5, 8] + 2*s[4, 6, 7] + s[4, 6, 8] + s[4, 7, 8] + 
  3*s[5, 6, 7] + 2*s[5, 6, 8] + s[5, 6, 9] + 2*s[5, 7, 8] + s[5, 7, 9] + 
  2*s[6, 7, 8] + s[6, 7, 9], -s[1, 3, 5] - s[1, 3, 6] - s[1, 3, 7] - 
  s[1, 3, 8] - s[1, 3, 9] - s[1, 4, 5] - s[1, 4, 6] - s[1, 4, 7] - 
  s[1, 4, 8] - s[1, 4, 9] - s[1, 5, 6] - s[1, 5, 7] - s[1, 5, 8] - 
  s[1, 5, 9] + s[1, 7, 8] - s[2, 3, 5] - s[2, 3, 6] - s[2, 3, 7] - 
  s[2, 3, 8] - s[2, 3, 9] - s[2, 4, 5] - s[2, 4, 6] - s[2, 4, 7] - 
  s[2, 4, 8] - s[2, 4, 9] - s[2, 5, 6] - s[2, 5, 7] - s[2, 5, 8] - 
  s[2, 5, 9] - s[2, 6, 9] - s[2, 7, 9] - s[2, 8, 9] - s[3, 4, 5] - 
  s[3, 4, 6] - s[3, 4, 7] - s[3, 4, 8] - s[3, 4, 9] - s[3, 5, 6] - 
  s[3, 5, 7] - s[3, 5, 8] - 2*s[3, 5, 9] - s[3, 6, 8] - 2*s[3, 6, 9] - 
  s[3, 7, 8] - 2*s[3, 7, 9] - 2*s[3, 8, 9] - s[4, 5, 8] - 2*s[4, 5, 9] - 
  s[4, 6, 8] - 2*s[4, 6, 9] - s[4, 7, 8] - 2*s[4, 7, 9] - 2*s[4, 8, 9] - 
  s[5, 6, 8] - 2*s[5, 6, 9] - s[5, 7, 8] - 2*s[5, 7, 9] - 2*s[5, 8, 9] - 
  s[6, 7, 9] - s[6, 8, 9], -s[1, 3, 5] - s[1, 3, 6] - s[1, 3, 7] - 
  s[1, 3, 8] - s[1, 3, 9] - s[1, 4, 5] - s[1, 4, 6] - s[1, 4, 7] - 
  s[1, 4, 8] - s[1, 4, 9] - s[1, 5, 6] - s[1, 5, 7] - s[1, 5, 8] - 
  s[1, 5, 9] + s[1, 7, 8] - s[2, 3, 5] - s[2, 3, 6] - s[2, 3, 7] - 
  s[2, 3, 8] - s[2, 3, 9] - s[2, 4, 5] - s[2, 4, 6] - s[2, 4, 7] - 
  s[2, 4, 8] - s[2, 4, 9] - s[2, 5, 6] - s[2, 5, 7] - s[2, 5, 8] - 
  s[2, 5, 9] - s[2, 6, 9] - s[2, 7, 9] - s[2, 8, 9] - s[3, 4, 5] - 
  s[3, 4, 6] - s[3, 4, 7] - s[3, 4, 8] - s[3, 4, 9] - s[3, 5, 6] - 
  s[3, 5, 7] - s[3, 5, 8] - 2*s[3, 5, 9] - s[3, 6, 8] - 2*s[3, 6, 9] - 
  s[3, 7, 8] - 2*s[3, 7, 9] - 2*s[3, 8, 9] - s[4, 5, 6] - s[4, 5, 7] - 
  s[4, 5, 8] - 2*s[4, 5, 9] - s[4, 6, 8] - 2*s[4, 6, 9] - s[4, 7, 8] - 
  2*s[4, 7, 9] - 2*s[4, 8, 9] - s[5, 6, 8] - 2*s[5, 6, 9] - s[5, 7, 8] - 
  2*s[5, 7, 9] - 2*s[5, 8, 9] - s[6, 7, 9] - s[6, 8, 9], 
 -s[1, 3, 5] - s[1, 3, 6] - s[1, 3, 7] - s[1, 3, 8] - s[1, 3, 9] - 
  s[1, 4, 5] - s[1, 4, 6] - s[1, 4, 7] - s[1, 4, 8] - s[1, 4, 9] - 
  s[1, 5, 6] - s[1, 5, 7] - s[1, 5, 8] - s[1, 5, 9] + s[1, 7, 8] - 
  s[2, 3, 5] - s[2, 3, 6] - s[2, 3, 7] - s[2, 3, 8] - s[2, 3, 9] - 
  s[2, 4, 5] - s[2, 4, 6] - s[2, 4, 7] - s[2, 4, 8] - s[2, 4, 9] - 
  s[2, 5, 6] - s[2, 5, 7] - s[2, 5, 8] - s[2, 5, 9] - s[2, 6, 9] - 
  s[2, 7, 9] - s[2, 8, 9] - s[3, 4, 5] - s[3, 4, 6] - s[3, 4, 7] - 
  s[3, 4, 8] - s[3, 4, 9] - s[3, 5, 6] - s[3, 5, 7] - s[3, 5, 8] - 
  2*s[3, 5, 9] - s[3, 6, 7] - s[3, 6, 8] - 2*s[3, 6, 9] - s[3, 7, 8] - 
  2*s[3, 7, 9] - 2*s[3, 8, 9] - s[4, 5, 6] - s[4, 5, 7] - s[4, 5, 8] - 
  2*s[4, 5, 9] - s[4, 6, 7] - s[4, 6, 8] - 2*s[4, 6, 9] - s[4, 7, 8] - 
  2*s[4, 7, 9] - 2*s[4, 8, 9] - s[5, 6, 7] - s[5, 6, 8] - 2*s[5, 6, 9] - 
  s[5, 7, 8] - 2*s[5, 7, 9] - 2*s[5, 8, 9] - s[6, 7, 9] - s[6, 8, 9], 
 -s[1, 3, 6] - s[1, 3, 7] - s[1, 3, 8] - s[1, 3, 9] - s[1, 4, 6] - 
  s[1, 4, 7] - s[1, 4, 8] - s[1, 4, 9] - s[1, 5, 6] - s[1, 5, 7] - 
  s[1, 5, 8] - s[1, 5, 9] - s[1, 6, 7] - s[1, 6, 8] - s[1, 6, 9] - 
  s[2, 3, 6] - s[2, 3, 7] - s[2, 3, 8] - s[2, 3, 9] - s[2, 4, 6] - 
  s[2, 4, 7] - s[2, 4, 8] - s[2, 4, 9] - s[2, 5, 6] - s[2, 5, 7] - 
  s[2, 5, 8] - s[2, 5, 9] - s[2, 6, 7] - s[2, 6, 8] - s[2, 6, 9] - 
  s[3, 4, 6] - s[3, 4, 7] - s[3, 4, 8] - s[3, 4, 9] - s[3, 5, 6] - 
  s[3, 5, 7] - s[3, 5, 8] - s[3, 5, 9] - s[3, 6, 7] - s[3, 6, 8] - 
  s[3, 6, 9] - s[3, 7, 9] - s[3, 8, 9] - s[4, 6, 9] - s[4, 7, 9] - 
  s[4, 8, 9] - s[5, 6, 9] - s[5, 7, 9] - s[5, 8, 9] - s[6, 7, 9] - 
  s[6, 8, 9], s[1, 4, 5] + s[1, 7, 8] - s[2, 3, 6] - s[2, 3, 7] - 
  s[2, 3, 8] - s[2, 3, 9] - s[2, 4, 6] - s[2, 4, 7] - s[2, 4, 8] - 
  s[2, 4, 9] - s[2, 5, 6] - s[2, 5, 7] - s[2, 5, 8] - s[2, 5, 9] - 
  s[2, 6, 7] - s[2, 6, 8] - s[2, 6, 9] - s[2, 7, 9] - s[2, 8, 9] - 
  s[3, 4, 6] - s[3, 4, 7] - s[3, 4, 8] - s[3, 4, 9] - s[3, 5, 6] - 
  s[3, 5, 7] - s[3, 5, 8] - s[3, 5, 9] - s[3, 6, 7] - s[3, 6, 8] - 
  s[3, 6, 9] - s[3, 7, 9] - s[3, 8, 9] - s[4, 6, 9] - s[4, 7, 9] - 
  s[4, 8, 9] - s[5, 6, 9] - s[5, 7, 9] - s[5, 8, 9] - s[6, 7, 9] - 
  s[6, 8, 9], -s[1, 3, 6] - s[1, 3, 7] - s[1, 3, 8] - s[1, 3, 9] - 
  s[1, 4, 6] - s[1, 4, 7] - s[1, 4, 8] - s[1, 4, 9] - s[1, 5, 6] - 
  s[1, 5, 7] - s[1, 5, 8] - s[1, 5, 9] - s[1, 6, 7] - s[1, 6, 8] - 
  s[1, 6, 9] - s[1, 7, 9] - s[1, 8, 9] - s[2, 3, 6] - s[2, 3, 7] - 
  s[2, 3, 8] - s[2, 3, 9] - s[2, 4, 6] - s[2, 4, 7] - s[2, 4, 8] - 
  s[2, 4, 9] - s[2, 5, 6] - s[2, 5, 7] - s[2, 5, 8] - s[2, 5, 9] - 
  s[2, 6, 7] - s[2, 6, 8] - s[2, 6, 9] - s[2, 7, 9] - s[2, 8, 9] - 
  s[3, 4, 6] - s[3, 4, 7] - s[3, 4, 8] - s[3, 4, 9] - s[3, 5, 6] - 
  s[3, 5, 7] - s[3, 5, 8] - s[3, 5, 9] - s[3, 6, 7] - s[3, 6, 8] - 
  s[3, 6, 9] - s[3, 7, 9] - s[3, 8, 9] - s[4, 6, 9] - s[4, 7, 9] - 
  s[4, 8, 9] - s[5, 6, 9] - s[5, 7, 9] - s[5, 8, 9] - s[6, 7, 9] - 
  s[6, 8, 9], s[1, 4, 5] + s[1, 7, 8] + s[1, 7, 9] + s[1, 8, 9] - 
  s[2, 3, 6] - s[2, 3, 7] - s[2, 3, 8] - s[2, 3, 9] - s[2, 4, 6] - 
  s[2, 4, 7] - s[2, 4, 8] - s[2, 4, 9] - s[2, 5, 6] - s[2, 5, 7] - 
  s[2, 5, 8] - s[2, 5, 9] - s[2, 6, 7] - s[2, 6, 8] - s[2, 6, 9] - 
  s[2, 7, 9] - s[2, 8, 9] - s[3, 4, 6] - s[3, 4, 7] - s[3, 4, 8] - 
  s[3, 4, 9] - s[3, 5, 6] - s[3, 5, 7] - s[3, 5, 8] - s[3, 5, 9] - 
  s[3, 6, 7] - s[3, 6, 8] - s[3, 6, 9] - s[3, 7, 9] - s[3, 8, 9] - 
  s[4, 6, 9] - s[4, 7, 9] - s[4, 8, 9] - s[5, 6, 9] - s[5, 7, 9] - 
  s[5, 8, 9] - s[6, 7, 9] - s[6, 8, 9], -s[1, 3, 6] - s[1, 3, 7] - 
  s[1, 3, 8] - s[1, 3, 9] - s[1, 4, 6] - s[1, 4, 7] - s[1, 4, 8] - 
  s[1, 4, 9] - s[1, 5, 6] - s[1, 5, 7] - s[1, 5, 8] - s[1, 5, 9] - 
  s[1, 6, 7] - s[1, 6, 8] - s[1, 6, 9] - s[2, 3, 6] - s[2, 3, 7] - 
  s[2, 3, 8] - s[2, 3, 9] - s[2, 4, 6] - s[2, 4, 7] - s[2, 4, 8] - 
  s[2, 4, 9] - s[2, 5, 6] - s[2, 5, 7] - s[2, 5, 8] - s[2, 5, 9] - 
  s[2, 6, 7] - s[2, 6, 8] - s[2, 6, 9] - s[3, 4, 6] - s[3, 4, 7] - 
  s[3, 4, 8] - s[3, 4, 9] - s[3, 5, 6] - s[3, 5, 7] - s[3, 5, 8] - 
  s[3, 5, 9] - s[3, 6, 7] - s[3, 6, 8] - s[3, 6, 9] - s[3, 7, 9] - 
  s[3, 8, 9] + s[4, 5, 6] + s[4, 5, 7] + s[4, 5, 8] - s[4, 6, 9] - 
  s[4, 7, 9] - s[4, 8, 9] - s[5, 6, 9] - s[5, 7, 9] - s[5, 8, 9] - 
  s[6, 7, 9] - s[6, 8, 9], s[1, 7, 8] - s[2, 3, 9] - s[2, 4, 9] - 
  s[2, 5, 9] - s[2, 6, 9] - s[2, 7, 9] - s[2, 8, 9] - s[3, 4, 9] - 
  s[3, 5, 9] - s[3, 6, 9] - s[3, 7, 9] - s[3, 8, 9] - s[4, 5, 9] - 
  s[4, 6, 9] - s[4, 7, 9] - s[4, 8, 9] - s[5, 6, 9] - s[5, 7, 9] - 
  s[5, 8, 9] - s[6, 7, 9] - s[6, 8, 9], -s[1, 3, 5] - s[1, 3, 6] - 
  s[1, 3, 7] - s[1, 3, 8] - s[1, 3, 9] - s[1, 4, 5] - s[1, 4, 6] - 
  s[1, 4, 7] - s[1, 4, 8] - s[1, 4, 9] - s[1, 5, 6] - s[1, 5, 7] - 
  s[1, 5, 8] - s[1, 5, 9] - s[1, 6, 7] - s[1, 6, 8] - s[1, 6, 9] - 
  s[2, 3, 5] - s[2, 3, 6] - s[2, 3, 7] - s[2, 3, 8] - s[2, 3, 9] - 
  s[2, 4, 5] - s[2, 4, 6] - s[2, 4, 7] - s[2, 4, 8] - s[2, 4, 9] - 
  s[2, 5, 6] - s[2, 5, 7] - s[2, 5, 8] - s[2, 5, 9] - s[2, 6, 7] - 
  s[2, 6, 8] - s[2, 6, 9] - s[3, 4, 5] - s[3, 4, 6] - s[3, 4, 7] - 
  s[3, 4, 8] - s[3, 4, 9] - s[3, 5, 6] - s[3, 5, 7] - s[3, 5, 8] - 
  s[3, 5, 9] - s[3, 6, 7] - s[3, 6, 8] - s[3, 6, 9] - s[3, 7, 9] - 
  s[3, 8, 9] - s[4, 5, 9] - s[4, 6, 9] - s[4, 7, 9] - s[4, 8, 9] - 
  s[5, 6, 9] - s[5, 7, 9] - s[5, 8, 9] - s[6, 7, 9] - s[6, 8, 9], 
 -s[1, 3, 6] - s[1, 3, 7] - s[1, 3, 8] - s[1, 3, 9] - s[1, 4, 6] - 
  s[1, 4, 7] - s[1, 4, 8] - s[1, 4, 9] - s[1, 5, 6] - s[1, 5, 7] - 
  s[1, 5, 8] - s[1, 5, 9] - s[1, 6, 7] - s[1, 6, 8] - s[1, 6, 9] - 
  s[2, 3, 6] - s[2, 3, 7] - s[2, 3, 8] - s[2, 3, 9] - s[2, 4, 6] - 
  s[2, 4, 7] - s[2, 4, 8] - s[2, 4, 9] - s[2, 5, 6] - s[2, 5, 7] - 
  s[2, 5, 8] - s[2, 5, 9] - s[2, 6, 7] - s[2, 6, 8] - s[2, 6, 9] - 
  s[3, 4, 6] - s[3, 4, 7] - s[3, 4, 8] - s[3, 4, 9] - s[3, 5, 6] - 
  s[3, 5, 7] - s[3, 5, 8] - s[3, 5, 9] - s[3, 6, 7] - s[3, 6, 8] - 
  s[3, 6, 9] - s[3, 7, 9] - s[3, 8, 9] - s[4, 5, 6] - s[4, 5, 7] - 
  s[4, 5, 8] - s[4, 5, 9] - s[4, 6, 7] - s[4, 6, 8] - s[4, 6, 9] - 
  s[4, 7, 9] - s[4, 8, 9] - s[5, 6, 9] - s[5, 7, 9] - s[5, 8, 9] - 
  s[6, 7, 9] - s[6, 8, 9], -s[1, 3, 5] - s[1, 3, 6] - s[1, 3, 7] - 
  s[1, 3, 8] - s[1, 3, 9] - s[1, 4, 5] - s[1, 4, 6] - s[1, 4, 7] - 
  s[1, 4, 8] - s[1, 4, 9] - s[1, 5, 6] - s[1, 5, 7] - s[1, 5, 8] - 
  s[1, 5, 9] - s[1, 6, 7] - s[1, 6, 8] - s[1, 6, 9] - s[2, 3, 5] - 
  s[2, 3, 6] - s[2, 3, 7] - s[2, 3, 8] - s[2, 3, 9] - s[2, 4, 5] - 
  s[2, 4, 6] - s[2, 4, 7] - s[2, 4, 8] - s[2, 4, 9] - s[2, 5, 6] - 
  s[2, 5, 7] - s[2, 5, 8] - s[2, 5, 9] - s[2, 6, 7] - s[2, 6, 8] - 
  s[2, 6, 9] - s[3, 4, 5] - s[3, 4, 6] - s[3, 4, 7] - s[3, 4, 8] - 
  s[3, 4, 9] - s[3, 5, 6] - s[3, 5, 7] - s[3, 5, 8] - s[3, 5, 9] - 
  s[3, 6, 7] - s[3, 6, 8] - s[3, 6, 9] - s[3, 7, 9] - s[3, 8, 9] - 
  s[4, 5, 6] - s[4, 5, 7] - s[4, 5, 8] - s[4, 5, 9] - s[4, 6, 7] - 
  s[4, 6, 8] - s[4, 6, 9] - s[4, 7, 9] - s[4, 8, 9] - s[5, 6, 9] - 
  s[5, 7, 9] - s[5, 8, 9] - s[6, 7, 9] - s[6, 8, 9], 
 -s[1, 3, 6] - s[1, 3, 7] - s[1, 3, 8] - s[1, 3, 9] - s[1, 4, 6] - 
  s[1, 4, 7] - s[1, 4, 8] - s[1, 4, 9] - s[1, 5, 6] - s[1, 5, 7] - 
  s[1, 5, 8] - s[1, 5, 9] - s[1, 6, 7] - s[1, 6, 8] - s[1, 6, 9] - 
  s[2, 3, 6] - s[2, 3, 7] - s[2, 3, 8] - s[2, 3, 9] - s[2, 4, 6] - 
  s[2, 4, 7] - s[2, 4, 8] - s[2, 4, 9] - s[2, 5, 6] - s[2, 5, 7] - 
  s[2, 5, 8] - s[2, 5, 9] - s[2, 6, 7] - s[2, 6, 8] - s[2, 6, 9] - 
  s[3, 4, 6] - s[3, 4, 7] - s[3, 4, 8] - s[3, 4, 9] - s[3, 5, 6] - 
  s[3, 5, 7] - s[3, 5, 8] - s[3, 5, 9] - s[3, 6, 7] - s[3, 6, 8] - 
  s[3, 6, 9] - s[3, 7, 9] - s[3, 8, 9] - s[4, 6, 7] - s[4, 6, 8] - 
  s[4, 6, 9] - s[4, 7, 9] - s[4, 8, 9] - s[5, 6, 7] - s[5, 6, 8] - 
  s[5, 6, 9] - s[5, 7, 9] - s[5, 8, 9] - s[6, 7, 9] - s[6, 8, 9], 
 -s[1, 3, 6] - s[1, 3, 7] - s[1, 3, 8] - s[1, 3, 9] - s[1, 4, 6] - 
  s[1, 4, 7] - s[1, 4, 8] - s[1, 4, 9] - s[1, 5, 6] - s[1, 5, 7] - 
  s[1, 5, 8] - s[1, 5, 9] - s[1, 6, 7] - s[1, 6, 8] - s[1, 6, 9] - 
  s[2, 3, 6] - s[2, 3, 7] - s[2, 3, 8] - s[2, 3, 9] - s[2, 4, 6] - 
  s[2, 4, 7] - s[2, 4, 8] - s[2, 4, 9] - s[2, 5, 6] - s[2, 5, 7] - 
  s[2, 5, 8] - s[2, 5, 9] - s[2, 6, 7] - s[2, 6, 8] - s[2, 6, 9] - 
  s[3, 4, 6] - s[3, 4, 7] - s[3, 4, 8] - s[3, 4, 9] - s[3, 5, 6] - 
  s[3, 5, 7] - s[3, 5, 8] - s[3, 5, 9] - s[3, 6, 7] - s[3, 6, 8] - 
  s[3, 6, 9] - s[3, 7, 9] - s[3, 8, 9] - s[4, 5, 6] - s[4, 5, 7] - 
  s[4, 5, 8] - s[4, 5, 9] - s[4, 6, 7] - s[4, 6, 8] - s[4, 6, 9] - 
  s[4, 7, 9] - s[4, 8, 9] - s[5, 6, 7] - s[5, 6, 8] - s[5, 6, 9] - 
  s[5, 7, 9] - s[5, 8, 9] - s[6, 7, 9] - s[6, 8, 9], 
 -s[1, 3, 5] - s[1, 3, 6] - s[1, 3, 7] - s[1, 3, 8] - s[1, 3, 9] - 
  s[1, 4, 5] - s[1, 4, 6] - s[1, 4, 7] - s[1, 4, 8] - s[1, 4, 9] - 
  s[1, 5, 6] - s[1, 5, 7] - s[1, 5, 8] - s[1, 5, 9] - s[1, 6, 7] - 
  s[1, 6, 8] - s[1, 6, 9] - s[2, 3, 5] - s[2, 3, 6] - s[2, 3, 7] - 
  s[2, 3, 8] - s[2, 3, 9] - s[2, 4, 5] - s[2, 4, 6] - s[2, 4, 7] - 
  s[2, 4, 8] - s[2, 4, 9] - s[2, 5, 6] - s[2, 5, 7] - s[2, 5, 8] - 
  s[2, 5, 9] - s[2, 6, 7] - s[2, 6, 8] - s[2, 6, 9] - s[3, 4, 5] - 
  s[3, 4, 6] - s[3, 4, 7] - s[3, 4, 8] - s[3, 4, 9] - s[3, 5, 6] - 
  s[3, 5, 7] - s[3, 5, 8] - s[3, 5, 9] - s[3, 6, 7] - s[3, 6, 8] - 
  s[3, 6, 9] - s[3, 7, 9] - s[3, 8, 9] - s[4, 5, 6] - s[4, 5, 7] - 
  s[4, 5, 8] - s[4, 5, 9] - s[4, 6, 7] - s[4, 6, 8] - s[4, 6, 9] - 
  s[4, 7, 9] - s[4, 8, 9] - s[5, 6, 7] - s[5, 6, 8] - s[5, 6, 9] - 
  s[5, 7, 9] - s[5, 8, 9] - s[6, 7, 9] - s[6, 8, 9], 
 -s[1, 3, 6] - s[1, 3, 7] - s[1, 3, 8] - s[1, 3, 9] - s[1, 4, 6] - 
  s[1, 4, 7] - s[1, 4, 8] - s[1, 4, 9] - s[1, 5, 6] - s[1, 5, 7] - 
  s[1, 5, 8] - s[1, 5, 9] - s[1, 6, 7] - s[1, 6, 8] - s[1, 6, 9] - 
  s[2, 3, 6] - s[2, 3, 7] - s[2, 3, 8] - s[2, 3, 9] - s[2, 4, 6] - 
  s[2, 4, 7] - s[2, 4, 8] - s[2, 4, 9] - s[2, 5, 6] - s[2, 5, 7] - 
  s[2, 5, 8] - s[2, 5, 9] - s[2, 6, 7] - s[2, 6, 8] - s[2, 6, 9] - 
  s[3, 4, 6] - s[3, 4, 7] - s[3, 4, 8] - s[3, 4, 9] - s[3, 5, 6] - 
  s[3, 5, 7] - s[3, 5, 8] - s[3, 5, 9] - s[3, 6, 7] - s[3, 6, 8] - 
  s[3, 6, 9] - s[3, 7, 8] - s[3, 7, 9] - s[3, 8, 9] - s[4, 6, 8] - 
  s[4, 6, 9] - s[4, 7, 8] - s[4, 7, 9] - s[4, 8, 9] - s[5, 6, 8] - 
  s[5, 6, 9] - s[5, 7, 8] - s[5, 7, 9] - s[5, 8, 9] - s[6, 7, 8] - 
  s[6, 7, 9] - s[6, 8, 9], -s[1, 3, 6] - s[1, 3, 7] - s[1, 3, 8] - 
  s[1, 3, 9] - s[1, 4, 6] - s[1, 4, 7] - s[1, 4, 8] - s[1, 4, 9] - 
  s[1, 5, 6] - s[1, 5, 7] - s[1, 5, 8] - s[1, 5, 9] - s[1, 6, 7] - 
  s[1, 6, 8] - s[1, 6, 9] - s[2, 3, 6] - s[2, 3, 7] - s[2, 3, 8] - 
  s[2, 3, 9] - s[2, 4, 6] - s[2, 4, 7] - s[2, 4, 8] - s[2, 4, 9] - 
  s[2, 5, 6] - s[2, 5, 7] - s[2, 5, 8] - s[2, 5, 9] - s[2, 6, 7] - 
  s[2, 6, 8] - s[2, 6, 9] - s[3, 4, 6] - s[3, 4, 7] - s[3, 4, 8] - 
  s[3, 4, 9] - s[3, 5, 6] - s[3, 5, 7] - s[3, 5, 8] - s[3, 5, 9] - 
  s[3, 6, 7] - s[3, 6, 8] - s[3, 6, 9] - s[3, 7, 8] - s[3, 7, 9] - 
  s[3, 8, 9] - s[4, 6, 7] - s[4, 6, 8] - s[4, 6, 9] - s[4, 7, 8] - 
  s[4, 7, 9] - s[4, 8, 9] - s[5, 6, 7] - s[5, 6, 8] - s[5, 6, 9] - 
  s[5, 7, 8] - s[5, 7, 9] - s[5, 8, 9] - s[6, 7, 8] - s[6, 7, 9] - 
  s[6, 8, 9], -s[1, 3, 6] - s[1, 3, 7] - s[1, 3, 8] - s[1, 3, 9] - 
  s[1, 4, 6] - s[1, 4, 7] - s[1, 4, 8] - s[1, 4, 9] - s[1, 5, 6] - 
  s[1, 5, 7] - s[1, 5, 8] - s[1, 5, 9] - s[1, 6, 7] - s[1, 6, 8] - 
  s[1, 6, 9] - s[2, 3, 6] - s[2, 3, 7] - s[2, 3, 8] - s[2, 3, 9] - 
  s[2, 4, 6] - s[2, 4, 7] - s[2, 4, 8] - s[2, 4, 9] - s[2, 5, 6] - 
  s[2, 5, 7] - s[2, 5, 8] - s[2, 5, 9] - s[2, 6, 7] - s[2, 6, 8] - 
  s[2, 6, 9] - s[3, 4, 6] - s[3, 4, 7] - s[3, 4, 8] - s[3, 4, 9] - 
  s[3, 5, 6] - s[3, 5, 7] - s[3, 5, 8] - s[3, 5, 9] - s[3, 6, 7] - 
  s[3, 6, 8] - s[3, 6, 9] - s[3, 7, 8] - s[3, 7, 9] - s[3, 8, 9] - 
  s[4, 5, 6] - s[4, 5, 7] - s[4, 5, 8] - s[4, 5, 9] - s[4, 6, 7] - 
  s[4, 6, 8] - s[4, 6, 9] - s[4, 7, 8] - s[4, 7, 9] - s[4, 8, 9] - 
  s[5, 6, 7] - s[5, 6, 8] - s[5, 6, 9] - s[5, 7, 8] - s[5, 7, 9] - 
  s[5, 8, 9] - s[6, 7, 8] - s[6, 7, 9] - s[6, 8, 9], 
 -s[1, 3, 5] - s[1, 3, 6] - s[1, 3, 7] - s[1, 3, 8] - s[1, 3, 9] - 
  s[1, 4, 5] - s[1, 4, 6] - s[1, 4, 7] - s[1, 4, 8] - s[1, 4, 9] - 
  s[1, 5, 6] - s[1, 5, 7] - s[1, 5, 8] - s[1, 5, 9] - s[1, 6, 7] - 
  s[1, 6, 8] - s[1, 6, 9] - s[2, 3, 5] - s[2, 3, 6] - s[2, 3, 7] - 
  s[2, 3, 8] - s[2, 3, 9] - s[2, 4, 5] - s[2, 4, 6] - s[2, 4, 7] - 
  s[2, 4, 8] - s[2, 4, 9] - s[2, 5, 6] - s[2, 5, 7] - s[2, 5, 8] - 
  s[2, 5, 9] - s[2, 6, 7] - s[2, 6, 8] - s[2, 6, 9] - s[3, 4, 5] - 
  s[3, 4, 6] - s[3, 4, 7] - s[3, 4, 8] - s[3, 4, 9] - s[3, 5, 6] - 
  s[3, 5, 7] - s[3, 5, 8] - s[3, 5, 9] - s[3, 6, 7] - s[3, 6, 8] - 
  s[3, 6, 9] - s[3, 7, 8] - s[3, 7, 9] - s[3, 8, 9] - s[4, 5, 6] - 
  s[4, 5, 7] - s[4, 5, 8] - s[4, 5, 9] - s[4, 6, 7] - s[4, 6, 8] - 
  s[4, 6, 9] - s[4, 7, 8] - s[4, 7, 9] - s[4, 8, 9] - s[5, 6, 7] - 
  s[5, 6, 8] - s[5, 6, 9] - s[5, 7, 8] - s[5, 7, 9] - s[5, 8, 9] - 
  s[6, 7, 8] - s[6, 7, 9] - s[6, 8, 9], -s[1, 3, 6] - s[1, 3, 7] - 
  s[1, 3, 8] - s[1, 3, 9] - s[1, 4, 6] - s[1, 4, 7] - s[1, 4, 8] - 
  s[1, 4, 9] - s[1, 5, 6] - s[1, 5, 7] - s[1, 5, 8] - s[1, 5, 9] - 
  s[1, 6, 7] - s[1, 6, 8] - s[1, 6, 9] - s[2, 3, 6] - s[2, 3, 7] - 
  s[2, 3, 8] - s[2, 3, 9] - s[2, 4, 6] - s[2, 4, 7] - s[2, 4, 8] - 
  s[2, 4, 9] - s[2, 5, 6] - s[2, 5, 7] - s[2, 5, 8] - s[2, 5, 9] - 
  s[2, 6, 7] - s[2, 6, 8] - s[2, 6, 9] - s[3, 4, 6] - s[3, 4, 7] - 
  s[3, 4, 8] - s[3, 4, 9] - s[3, 5, 6] - s[3, 5, 7] - s[3, 5, 8] - 
  s[3, 5, 9] - s[3, 6, 7] - s[3, 6, 8] - s[3, 6, 9] - s[3, 7, 9] - 
  s[3, 8, 9] - s[4, 6, 9] + s[4, 7, 8] - s[4, 7, 9] - s[4, 8, 9] + 
  s[5, 6, 7] + s[5, 6, 8] - s[5, 6, 9] + s[5, 7, 8] - s[5, 7, 9] - 
  s[5, 8, 9] + s[6, 7, 8] - s[6, 7, 9] - s[6, 8, 9], 
 -s[1, 3, 7] - s[1, 3, 8] - s[1, 3, 9] + s[1, 4, 5] - s[1, 4, 7] - 
  s[1, 4, 8] - s[1, 4, 9] - s[1, 5, 7] - s[1, 5, 8] - s[1, 5, 9] - 
  s[1, 6, 7] - s[1, 6, 8] - s[1, 6, 9] - s[1, 7, 8] - s[1, 7, 9] - 
  s[1, 8, 9] - s[2, 3, 6] - 2*s[2, 3, 7] - 2*s[2, 3, 8] - 2*s[2, 3, 9] - 
  s[2, 4, 6] - 2*s[2, 4, 7] - 2*s[2, 4, 8] - 2*s[2, 4, 9] - s[2, 5, 6] - 
  2*s[2, 5, 7] - 2*s[2, 5, 8] - 2*s[2, 5, 9] - 2*s[2, 6, 7] - 2*s[2, 6, 8] - 
  2*s[2, 6, 9] - 2*s[2, 7, 8] - 2*s[2, 7, 9] - 2*s[2, 8, 9] - s[3, 4, 6] - 
  2*s[3, 4, 7] - 2*s[3, 4, 8] - 2*s[3, 4, 9] - s[3, 5, 6] - 2*s[3, 5, 7] - 
  2*s[3, 5, 8] - 2*s[3, 5, 9] - 2*s[3, 6, 7] - 2*s[3, 6, 8] - 2*s[3, 6, 9] - 
  2*s[3, 7, 8] - 3*s[3, 7, 9] - 3*s[3, 8, 9] - s[4, 5, 7] - s[4, 5, 8] - 
  s[4, 5, 9] - s[4, 6, 7] - s[4, 6, 8] - 2*s[4, 6, 9] - 2*s[4, 7, 8] - 
  3*s[4, 7, 9] - 3*s[4, 8, 9] - s[5, 6, 7] - s[5, 6, 8] - 2*s[5, 6, 9] - 
  2*s[5, 7, 8] - 3*s[5, 7, 9] - 3*s[5, 8, 9] - 2*s[6, 7, 8] - 3*s[6, 7, 9] - 
  3*s[6, 8, 9] - 3*s[7, 8, 9], -s[1, 3, 6] - 2*s[1, 3, 7] - 2*s[1, 3, 8] - 
  2*s[1, 3, 9] - s[1, 4, 6] - 2*s[1, 4, 7] - 2*s[1, 4, 8] - 2*s[1, 4, 9] - 
  s[1, 5, 6] - 2*s[1, 5, 7] - 2*s[1, 5, 8] - 2*s[1, 5, 9] - 2*s[1, 6, 7] - 
  2*s[1, 6, 8] - 2*s[1, 6, 9] - 2*s[1, 7, 8] - 2*s[1, 7, 9] - s[1, 8, 9] - 
  s[2, 3, 6] - 2*s[2, 3, 7] - 2*s[2, 3, 8] - 2*s[2, 3, 9] - s[2, 4, 6] - 
  2*s[2, 4, 7] - 2*s[2, 4, 8] - 2*s[2, 4, 9] - s[2, 5, 6] - 2*s[2, 5, 7] - 
  2*s[2, 5, 8] - 2*s[2, 5, 9] - 2*s[2, 6, 7] - 2*s[2, 6, 8] - 2*s[2, 6, 9] - 
  2*s[2, 7, 8] - 2*s[2, 7, 9] - s[2, 8, 9] - s[3, 4, 6] - 2*s[3, 4, 7] - 
  2*s[3, 4, 8] - 2*s[3, 4, 9] - s[3, 5, 6] - 2*s[3, 5, 7] - 2*s[3, 5, 8] - 
  2*s[3, 5, 9] - 2*s[3, 6, 7] - 2*s[3, 6, 8] - 2*s[3, 6, 9] - 2*s[3, 7, 8] - 
  3*s[3, 7, 9] - 3*s[3, 8, 9] - s[4, 5, 7] - s[4, 5, 8] - s[4, 5, 9] - 
  s[4, 6, 7] - s[4, 6, 8] - 2*s[4, 6, 9] - 2*s[4, 7, 8] - 3*s[4, 7, 9] - 
  3*s[4, 8, 9] - s[5, 6, 7] - s[5, 6, 8] - 2*s[5, 6, 9] - 2*s[5, 7, 8] - 
  3*s[5, 7, 9] - 3*s[5, 8, 9] - 2*s[6, 7, 8] - 3*s[6, 7, 9] - 3*s[6, 8, 9] - 
  3*s[7, 8, 9], -s[1, 3, 5] - s[1, 3, 6] - s[1, 3, 7] - s[1, 3, 8] - 
  s[1, 3, 9] - s[1, 4, 5] - s[1, 4, 6] - s[1, 4, 7] - s[1, 4, 8] - 
  s[1, 4, 9] - s[1, 5, 6] - s[1, 5, 7] - s[1, 5, 8] - s[1, 5, 9] - 
  s[1, 6, 7] - s[1, 6, 8] - s[1, 6, 9] - s[1, 7, 8] - s[1, 7, 9] - 
  s[1, 8, 9] - s[2, 3, 5] - s[2, 3, 6] - s[2, 3, 7] - s[2, 3, 8] - 
  s[2, 3, 9] - s[2, 4, 5] - s[2, 4, 6] - s[2, 4, 7] - s[2, 4, 8] - 
  s[2, 4, 9] - s[2, 5, 6] - s[2, 5, 7] - s[2, 5, 8] - s[2, 5, 9] - 
  s[2, 6, 7] - s[2, 6, 8] - s[2, 6, 9] - s[2, 7, 8] - s[2, 7, 9] - 
  s[2, 8, 9] - s[3, 4, 5] - s[3, 4, 6] - s[3, 4, 7] - s[3, 4, 8] - 
  s[3, 4, 9] - 2*s[3, 5, 6] - 2*s[3, 5, 7] - 2*s[3, 5, 8] - 2*s[3, 5, 9] - 
  2*s[3, 6, 7] - 2*s[3, 6, 8] - 2*s[3, 6, 9] - 2*s[3, 7, 8] - 2*s[3, 7, 9] - 
  2*s[3, 8, 9] - 2*s[4, 5, 6] - 2*s[4, 5, 7] - 2*s[4, 5, 8] - 2*s[4, 5, 9] - 
  2*s[4, 6, 7] - 2*s[4, 6, 8] - 2*s[4, 6, 9] - 2*s[4, 7, 8] - 2*s[4, 7, 9] - 
  2*s[4, 8, 9] - 2*s[5, 6, 7] - 2*s[5, 6, 8] - 2*s[5, 6, 9] - 2*s[5, 7, 8] - 
  2*s[5, 7, 9] - 2*s[5, 8, 9] - 2*s[6, 7, 8] - 2*s[6, 7, 9] - 2*s[6, 8, 9] - 
  2*s[7, 8, 9], -s[1, 3, 5] - s[1, 3, 6] - s[1, 3, 7] - s[1, 3, 8] - 
  s[1, 3, 9] - s[1, 4, 5] - s[1, 4, 6] - s[1, 4, 7] - s[1, 4, 8] - 
  s[1, 4, 9] - s[1, 5, 6] - s[1, 5, 7] - s[1, 5, 8] - s[1, 5, 9] - 
  s[1, 6, 7] - s[1, 6, 8] - s[1, 6, 9] - s[1, 7, 8] - s[1, 7, 9] - 
  s[1, 8, 9] - s[2, 3, 5] - s[2, 3, 6] - s[2, 3, 7] - s[2, 3, 8] - 
  s[2, 3, 9] - s[2, 4, 5] - s[2, 4, 6] - s[2, 4, 7] - s[2, 4, 8] - 
  s[2, 4, 9] - s[2, 5, 6] - s[2, 5, 7] - s[2, 5, 8] - s[2, 5, 9] - 
  s[2, 6, 7] - s[2, 6, 8] - s[2, 6, 9] - s[2, 7, 8] - s[2, 7, 9] - 
  s[2, 8, 9] - s[3, 4, 5] - s[3, 4, 6] - s[3, 4, 7] - s[3, 4, 8] - 
  s[3, 4, 9] - s[3, 5, 6] - 2*s[3, 5, 7] - 2*s[3, 5, 8] - 2*s[3, 5, 9] - 
  2*s[3, 6, 7] - 2*s[3, 6, 8] - 2*s[3, 6, 9] - 2*s[3, 7, 8] - 2*s[3, 7, 9] - 
  2*s[3, 8, 9] - s[4, 5, 6] - 2*s[4, 5, 7] - 2*s[4, 5, 8] - 2*s[4, 5, 9] - 
  2*s[4, 6, 7] - 2*s[4, 6, 8] - 2*s[4, 6, 9] - 2*s[4, 7, 8] - 2*s[4, 7, 9] - 
  2*s[4, 8, 9] - 2*s[5, 6, 7] - 2*s[5, 6, 8] - 2*s[5, 6, 9] - 2*s[5, 7, 8] - 
  2*s[5, 7, 9] - 2*s[5, 8, 9] - 2*s[6, 7, 8] - 2*s[6, 7, 9] - 2*s[6, 8, 9] - 
  2*s[7, 8, 9], -s[1, 3, 6] - s[1, 3, 7] - s[1, 3, 8] - s[1, 3, 9] - 
  s[1, 4, 6] - s[1, 4, 7] - s[1, 4, 8] - s[1, 4, 9] - s[1, 5, 6] - 
  s[1, 5, 7] - s[1, 5, 8] - s[1, 5, 9] - s[1, 6, 7] - s[1, 6, 8] - 
  s[1, 6, 9] - s[1, 7, 8] - s[1, 7, 9] - s[1, 8, 9] - s[2, 3, 6] - 
  s[2, 3, 7] - s[2, 3, 8] - s[2, 3, 9] - s[2, 4, 6] - s[2, 4, 7] - 
  s[2, 4, 8] - s[2, 4, 9] - s[2, 5, 6] - s[2, 5, 7] - s[2, 5, 8] - 
  s[2, 5, 9] - s[2, 6, 7] - s[2, 6, 8] - s[2, 6, 9] - s[2, 7, 8] - 
  s[2, 7, 9] - s[2, 8, 9] - s[3, 4, 6] - s[3, 4, 7] - s[3, 4, 8] - 
  s[3, 4, 9] - s[3, 5, 6] - s[3, 5, 7] - s[3, 5, 8] - s[3, 5, 9] - 
  2*s[3, 6, 7] - 2*s[3, 6, 8] - 2*s[3, 6, 9] - 2*s[3, 7, 8] - 2*s[3, 7, 9] - 
  2*s[3, 8, 9] - s[4, 5, 6] - s[4, 5, 7] - s[4, 5, 8] - s[4, 5, 9] - 
  2*s[4, 6, 7] - 2*s[4, 6, 8] - 2*s[4, 6, 9] - 2*s[4, 7, 8] - 2*s[4, 7, 9] - 
  2*s[4, 8, 9] - 2*s[5, 6, 7] - 2*s[5, 6, 8] - 2*s[5, 6, 9] - 2*s[5, 7, 8] - 
  2*s[5, 7, 9] - 2*s[5, 8, 9] - 2*s[6, 7, 8] - 2*s[6, 7, 9] - 2*s[6, 8, 9] - 
  2*s[7, 8, 9], -s[1, 3, 5] - s[1, 3, 6] - s[1, 3, 7] - s[1, 3, 8] - 
  s[1, 3, 9] - s[1, 4, 5] - s[1, 4, 6] - s[1, 4, 7] - s[1, 4, 8] - 
  s[1, 4, 9] - s[1, 5, 6] - s[1, 5, 7] - s[1, 5, 8] - s[1, 5, 9] - 
  s[1, 6, 7] - s[1, 6, 8] - s[1, 6, 9] - s[1, 7, 8] - s[1, 7, 9] - 
  s[1, 8, 9] - s[2, 3, 5] - s[2, 3, 6] - s[2, 3, 7] - s[2, 3, 8] - 
  s[2, 3, 9] - s[2, 4, 5] - s[2, 4, 6] - s[2, 4, 7] - s[2, 4, 8] - 
  s[2, 4, 9] - s[2, 5, 6] - s[2, 5, 7] - s[2, 5, 8] - s[2, 5, 9] - 
  s[2, 6, 7] - s[2, 6, 8] - s[2, 6, 9] - s[2, 7, 8] - s[2, 7, 9] - 
  s[2, 8, 9] - s[3, 4, 5] - s[3, 4, 6] - s[3, 4, 7] - s[3, 4, 8] - 
  s[3, 4, 9] - s[3, 5, 6] - s[3, 5, 7] - 2*s[3, 5, 8] - 2*s[3, 5, 9] - 
  s[3, 6, 7] - 2*s[3, 6, 8] - 2*s[3, 6, 9] - 2*s[3, 7, 8] - 2*s[3, 7, 9] - 
  2*s[3, 8, 9] - s[4, 5, 6] - s[4, 5, 7] - 2*s[4, 5, 8] - 2*s[4, 5, 9] - 
  s[4, 6, 7] - 2*s[4, 6, 8] - 2*s[4, 6, 9] - 2*s[4, 7, 8] - 2*s[4, 7, 9] - 
  2*s[4, 8, 9] - s[5, 6, 7] - 2*s[5, 6, 8] - 2*s[5, 6, 9] - 2*s[5, 7, 8] - 
  2*s[5, 7, 9] - 2*s[5, 8, 9] - 2*s[6, 7, 8] - 2*s[6, 7, 9] - 2*s[6, 8, 9] - 
  2*s[7, 8, 9], -s[1, 3, 6] - s[1, 3, 7] - s[1, 3, 8] - s[1, 3, 9] - 
  s[1, 4, 6] - s[1, 4, 7] - s[1, 4, 8] - s[1, 4, 9] - s[1, 5, 6] - 
  s[1, 5, 7] - s[1, 5, 8] - s[1, 5, 9] - s[1, 6, 7] - s[1, 6, 8] - 
  s[1, 6, 9] - s[1, 7, 8] - s[1, 7, 9] - s[1, 8, 9] - s[2, 3, 6] - 
  s[2, 3, 7] - s[2, 3, 8] - s[2, 3, 9] - s[2, 4, 6] - s[2, 4, 7] - 
  s[2, 4, 8] - s[2, 4, 9] - s[2, 5, 6] - s[2, 5, 7] - s[2, 5, 8] - 
  s[2, 5, 9] - s[2, 6, 7] - s[2, 6, 8] - s[2, 6, 9] - s[2, 7, 8] - 
  s[2, 7, 9] - s[2, 8, 9] - s[3, 4, 6] - s[3, 4, 7] - s[3, 4, 8] - 
  s[3, 4, 9] - s[3, 5, 6] - s[3, 5, 7] - s[3, 5, 8] - s[3, 5, 9] - 
  s[3, 6, 7] - 2*s[3, 6, 8] - 2*s[3, 6, 9] - 2*s[3, 7, 8] - 2*s[3, 7, 9] - 
  2*s[3, 8, 9] - s[4, 5, 8] - s[4, 5, 9] - s[4, 6, 7] - 2*s[4, 6, 8] - 
  2*s[4, 6, 9] - 2*s[4, 7, 8] - 2*s[4, 7, 9] - 2*s[4, 8, 9] - s[5, 6, 7] - 
  2*s[5, 6, 8] - 2*s[5, 6, 9] - 2*s[5, 7, 8] - 2*s[5, 7, 9] - 2*s[5, 8, 9] - 
  2*s[6, 7, 8] - 2*s[6, 7, 9] - 2*s[6, 8, 9] - 2*s[7, 8, 9], 
 -s[1, 3, 6] - s[1, 3, 7] - s[1, 3, 8] - s[1, 3, 9] - s[1, 4, 6] - 
  s[1, 4, 7] - s[1, 4, 8] - s[1, 4, 9] - s[1, 5, 6] - s[1, 5, 7] - 
  s[1, 5, 8] - s[1, 5, 9] - s[1, 6, 7] - s[1, 6, 8] - s[1, 6, 9] - 
  s[1, 7, 8] - s[1, 7, 9] - s[1, 8, 9] - s[2, 3, 6] - s[2, 3, 7] - 
  s[2, 3, 8] - s[2, 3, 9] - s[2, 4, 6] - s[2, 4, 7] - s[2, 4, 8] - 
  s[2, 4, 9] - s[2, 5, 6] - s[2, 5, 7] - s[2, 5, 8] - s[2, 5, 9] - 
  s[2, 6, 7] - s[2, 6, 8] - s[2, 6, 9] - s[2, 7, 8] - s[2, 7, 9] - 
  s[2, 8, 9] - s[3, 4, 6] - s[3, 4, 7] - s[3, 4, 8] - s[3, 4, 9] - 
  s[3, 5, 6] - s[3, 5, 7] - s[3, 5, 8] - s[3, 5, 9] - s[3, 6, 7] - 
  2*s[3, 6, 8] - 2*s[3, 6, 9] - 2*s[3, 7, 8] - 2*s[3, 7, 9] - 2*s[3, 8, 9] - 
  s[4, 5, 6] - s[4, 5, 7] - s[4, 5, 8] - s[4, 5, 9] - s[4, 6, 7] - 
  2*s[4, 6, 8] - 2*s[4, 6, 9] - 2*s[4, 7, 8] - 2*s[4, 7, 9] - 2*s[4, 8, 9] - 
  s[5, 6, 7] - 2*s[5, 6, 8] - 2*s[5, 6, 9] - 2*s[5, 7, 8] - 2*s[5, 7, 9] - 
  2*s[5, 8, 9] - 2*s[6, 7, 8] - 2*s[6, 7, 9] - 2*s[6, 8, 9] - 2*s[7, 8, 9], 
 -s[1, 3, 7] - s[1, 3, 8] - s[1, 3, 9] + s[1, 4, 5] - s[1, 4, 7] - 
  s[1, 4, 8] - s[1, 4, 9] - s[1, 5, 7] - s[1, 5, 8] - s[1, 5, 9] - 
  s[1, 6, 7] - s[1, 6, 8] - s[1, 6, 9] - s[1, 7, 8] - s[1, 7, 9] - 
  s[1, 8, 9] - s[2, 3, 6] - 2*s[2, 3, 7] - 2*s[2, 3, 8] - 2*s[2, 3, 9] - 
  s[2, 4, 6] - 2*s[2, 4, 7] - 2*s[2, 4, 8] - 2*s[2, 4, 9] - s[2, 5, 6] - 
  2*s[2, 5, 7] - 2*s[2, 5, 8] - 2*s[2, 5, 9] - 2*s[2, 6, 7] - 2*s[2, 6, 8] - 
  2*s[2, 6, 9] - 2*s[2, 7, 8] - 2*s[2, 7, 9] - 2*s[2, 8, 9] - s[3, 4, 6] - 
  2*s[3, 4, 7] - 2*s[3, 4, 8] - 2*s[3, 4, 9] - s[3, 5, 6] - 2*s[3, 5, 7] - 
  2*s[3, 5, 8] - 2*s[3, 5, 9] - 2*s[3, 6, 7] - 2*s[3, 6, 8] - 2*s[3, 6, 9] - 
  2*s[3, 7, 8] - 2*s[3, 7, 9] - 2*s[3, 8, 9] - s[4, 5, 7] - s[4, 5, 8] - 
  s[4, 5, 9] - s[4, 6, 7] - s[4, 6, 8] - s[4, 6, 9] - 2*s[4, 7, 8] - 
  2*s[4, 7, 9] - 2*s[4, 8, 9] - s[5, 6, 7] - s[5, 6, 8] - s[5, 6, 9] - 
  2*s[5, 7, 8] - 2*s[5, 7, 9] - 2*s[5, 8, 9] - 2*s[6, 7, 8] - 2*s[6, 7, 9] - 
  2*s[6, 8, 9] - 2*s[7, 8, 9], -s[1, 3, 7] - s[1, 3, 8] - s[1, 3, 9] + 
  s[1, 4, 5] - s[1, 4, 7] - s[1, 4, 8] - s[1, 4, 9] - s[1, 5, 7] - 
  s[1, 5, 8] - s[1, 5, 9] - s[1, 6, 7] - s[1, 6, 8] - s[1, 6, 9] - 
  s[1, 7, 8] - s[1, 7, 9] - s[2, 3, 6] - 2*s[2, 3, 7] - 2*s[2, 3, 8] - 
  2*s[2, 3, 9] - s[2, 4, 6] - 2*s[2, 4, 7] - 2*s[2, 4, 8] - 2*s[2, 4, 9] - 
  s[2, 5, 6] - 2*s[2, 5, 7] - 2*s[2, 5, 8] - 2*s[2, 5, 9] - 2*s[2, 6, 7] - 
  2*s[2, 6, 8] - 2*s[2, 6, 9] - 2*s[2, 7, 8] - 2*s[2, 7, 9] - s[2, 8, 9] - 
  s[3, 4, 6] - 2*s[3, 4, 7] - 2*s[3, 4, 8] - 2*s[3, 4, 9] - s[3, 5, 6] - 
  2*s[3, 5, 7] - 2*s[3, 5, 8] - 2*s[3, 5, 9] - 2*s[3, 6, 7] - 2*s[3, 6, 8] - 
  2*s[3, 6, 9] - 2*s[3, 7, 8] - 2*s[3, 7, 9] - 2*s[3, 8, 9] - s[4, 5, 7] - 
  s[4, 5, 8] - s[4, 5, 9] - s[4, 6, 7] - s[4, 6, 8] - s[4, 6, 9] - 
  2*s[4, 7, 8] - 2*s[4, 7, 9] - 2*s[4, 8, 9] - s[5, 6, 7] - s[5, 6, 8] - 
  s[5, 6, 9] - 2*s[5, 7, 8] - 2*s[5, 7, 9] - 2*s[5, 8, 9] - 2*s[6, 7, 8] - 
  2*s[6, 7, 9] - 2*s[6, 8, 9] - 2*s[7, 8, 9], 
 -s[1, 3, 7] - s[1, 3, 8] - s[1, 3, 9] - s[1, 4, 7] - s[1, 4, 8] - 
  s[1, 4, 9] - s[1, 5, 7] - s[1, 5, 8] - s[1, 5, 9] - s[1, 6, 7] - 
  s[1, 6, 8] - s[1, 6, 9] - s[1, 7, 8] - s[1, 7, 9] - s[1, 8, 9] - 
  s[2, 3, 7] - s[2, 3, 8] - s[2, 3, 9] - s[2, 4, 7] - s[2, 4, 8] - 
  s[2, 4, 9] - s[2, 5, 7] - s[2, 5, 8] - s[2, 5, 9] - s[2, 6, 7] - 
  s[2, 6, 8] - s[2, 6, 9] - s[2, 7, 8] - s[2, 7, 9] - s[2, 8, 9] - 
  s[3, 4, 7] - s[3, 4, 8] - s[3, 4, 9] - s[3, 5, 7] - s[3, 5, 8] - 
  s[3, 5, 9] - s[3, 6, 7] - s[3, 6, 8] - s[3, 6, 9] - 2*s[3, 7, 8] - 
  2*s[3, 7, 9] - 2*s[3, 8, 9] - s[4, 5, 7] - s[4, 5, 8] - s[4, 5, 9] - 
  s[4, 6, 7] - s[4, 6, 8] - s[4, 6, 9] - 2*s[4, 7, 8] - 2*s[4, 7, 9] - 
  2*s[4, 8, 9] - s[5, 6, 7] - s[5, 6, 8] - s[5, 6, 9] - 2*s[5, 7, 8] - 
  2*s[5, 7, 9] - 2*s[5, 8, 9] - 2*s[6, 7, 8] - 2*s[6, 7, 9] - 2*s[6, 8, 9] - 
  2*s[7, 8, 9], -s[1, 3, 5] - s[1, 3, 6] - s[1, 3, 7] - s[1, 3, 8] - 
  s[1, 3, 9] - s[1, 4, 5] - s[1, 4, 6] - s[1, 4, 7] - s[1, 4, 8] - 
  s[1, 4, 9] - s[1, 5, 6] - s[1, 5, 7] - s[1, 5, 8] - s[1, 5, 9] - 
  s[1, 6, 9] - s[1, 7, 9] - s[1, 8, 9] - s[2, 3, 5] - s[2, 3, 6] - 
  s[2, 3, 7] - s[2, 3, 8] - 2*s[2, 3, 9] - s[2, 4, 5] - s[2, 4, 6] - 
  s[2, 4, 7] - s[2, 4, 8] - 2*s[2, 4, 9] - s[2, 5, 6] - s[2, 5, 7] - 
  s[2, 5, 8] - 2*s[2, 5, 9] - s[2, 6, 8] - 2*s[2, 6, 9] - s[2, 7, 8] - 
  2*s[2, 7, 9] - 2*s[2, 8, 9] - s[3, 4, 5] - s[3, 4, 6] - s[3, 4, 7] - 
  s[3, 4, 8] - 2*s[3, 4, 9] - s[3, 5, 6] - s[3, 5, 7] - 2*s[3, 5, 8] - 
  3*s[3, 5, 9] - s[3, 6, 7] - 2*s[3, 6, 8] - 3*s[3, 6, 9] - 2*s[3, 7, 8] - 
  3*s[3, 7, 9] - 3*s[3, 8, 9] - s[4, 5, 6] - s[4, 5, 7] - 2*s[4, 5, 8] - 
  3*s[4, 5, 9] - s[4, 6, 7] - 2*s[4, 6, 8] - 3*s[4, 6, 9] - 2*s[4, 7, 8] - 
  3*s[4, 7, 9] - 3*s[4, 8, 9] - s[5, 6, 7] - 2*s[5, 6, 8] - 3*s[5, 6, 9] - 
  2*s[5, 7, 8] - 3*s[5, 7, 9] - 3*s[5, 8, 9] - s[6, 7, 8] - 2*s[6, 7, 9] - 
  2*s[6, 8, 9] - 2*s[7, 8, 9], -s[1, 3, 6] - s[1, 3, 7] - s[1, 3, 8] - 
  s[1, 3, 9] - s[1, 4, 6] - s[1, 4, 7] - s[1, 4, 8] - s[1, 4, 9] - 
  s[1, 5, 6] - s[1, 5, 7] - s[1, 5, 8] - s[1, 5, 9] - s[1, 6, 7] - 
  s[1, 6, 8] - s[1, 6, 9] - s[1, 7, 8] - s[1, 7, 9] - s[1, 8, 9] - 
  s[2, 3, 6] - s[2, 3, 7] - s[2, 3, 8] - s[2, 3, 9] - s[2, 4, 6] - 
  s[2, 4, 7] - s[2, 4, 8] - s[2, 4, 9] - s[2, 5, 6] - s[2, 5, 7] - 
  s[2, 5, 8] - s[2, 5, 9] - s[2, 6, 7] - s[2, 6, 8] - s[2, 6, 9] - 
  s[2, 7, 8] - s[2, 7, 9] - s[2, 8, 9] - s[3, 4, 6] - s[3, 4, 7] - 
  s[3, 4, 8] - s[3, 4, 9] - s[3, 5, 6] - s[3, 5, 7] - s[3, 5, 8] - 
  s[3, 5, 9] - s[3, 6, 7] - s[3, 6, 8] - 2*s[3, 6, 9] - s[3, 7, 8] - 
  2*s[3, 7, 9] - 2*s[3, 8, 9] - s[4, 5, 9] - s[4, 6, 8] - 2*s[4, 6, 9] - 
  s[4, 7, 8] - 2*s[4, 7, 9] - 2*s[4, 8, 9] - s[5, 6, 8] - 2*s[5, 6, 9] - 
  s[5, 7, 8] - 2*s[5, 7, 9] - 2*s[5, 8, 9] - s[6, 7, 8] - 2*s[6, 7, 9] - 
  2*s[6, 8, 9] - 2*s[7, 8, 9], -s[1, 3, 5] - s[1, 3, 6] - s[1, 3, 7] - 
  s[1, 3, 8] - s[1, 3, 9] - s[1, 4, 5] - s[1, 4, 6] - s[1, 4, 7] - 
  s[1, 4, 8] - s[1, 4, 9] - s[1, 5, 6] - s[1, 5, 7] - s[1, 5, 8] - 
  s[1, 5, 9] - s[1, 6, 7] - s[1, 6, 8] - s[1, 6, 9] - s[1, 7, 8] - 
  s[1, 7, 9] - s[1, 8, 9] - s[2, 3, 5] - s[2, 3, 6] - s[2, 3, 7] - 
  s[2, 3, 8] - s[2, 3, 9] - s[2, 4, 5] - s[2, 4, 6] - s[2, 4, 7] - 
  s[2, 4, 8] - s[2, 4, 9] - s[2, 5, 6] - s[2, 5, 7] - s[2, 5, 8] - 
  s[2, 5, 9] - s[2, 6, 7] - s[2, 6, 8] - s[2, 6, 9] - s[2, 7, 8] - 
  s[2, 7, 9] - s[2, 8, 9] - s[3, 4, 5] - s[3, 4, 6] - s[3, 4, 7] - 
  s[3, 4, 8] - s[3, 4, 9] - s[3, 5, 6] - s[3, 5, 7] - s[3, 5, 8] - 
  2*s[3, 5, 9] - s[3, 6, 7] - s[3, 6, 8] - 2*s[3, 6, 9] - s[3, 7, 8] - 
  2*s[3, 7, 9] - 2*s[3, 8, 9] - s[4, 5, 6] - s[4, 5, 7] - s[4, 5, 8] - 
  2*s[4, 5, 9] - s[4, 6, 7] - s[4, 6, 8] - 2*s[4, 6, 9] - s[4, 7, 8] - 
  2*s[4, 7, 9] - 2*s[4, 8, 9] - s[5, 6, 7] - s[5, 6, 8] - 2*s[5, 6, 9] - 
  s[5, 7, 8] - 2*s[5, 7, 9] - 2*s[5, 8, 9] - s[6, 7, 8] - 2*s[6, 7, 9] - 
  2*s[6, 8, 9] - 2*s[7, 8, 9], -s[1, 3, 6] - s[1, 3, 7] - s[1, 3, 8] - 
  s[1, 3, 9] - s[1, 4, 6] - s[1, 4, 7] - s[1, 4, 8] - s[1, 4, 9] - 
  s[1, 5, 6] - s[1, 5, 7] - s[1, 5, 8] - s[1, 5, 9] - s[1, 6, 7] - 
  s[1, 6, 8] - s[1, 6, 9] - s[1, 7, 8] - s[1, 7, 9] - s[1, 8, 9] - 
  s[2, 3, 6] - s[2, 3, 7] - s[2, 3, 8] - s[2, 3, 9] - s[2, 4, 6] - 
  s[2, 4, 7] - s[2, 4, 8] - s[2, 4, 9] - s[2, 5, 6] - s[2, 5, 7] - 
  s[2, 5, 8] - s[2, 5, 9] - s[2, 6, 7] - s[2, 6, 8] - s[2, 6, 9] - 
  s[2, 7, 8] - s[2, 7, 9] - s[2, 8, 9] - s[3, 4, 6] - s[3, 4, 7] - 
  s[3, 4, 8] - s[3, 4, 9] - s[3, 5, 6] - s[3, 5, 7] - s[3, 5, 8] - 
  s[3, 5, 9] - s[3, 6, 7] - s[3, 6, 8] - 2*s[3, 6, 9] - s[3, 7, 8] - 
  2*s[3, 7, 9] - 2*s[3, 8, 9] - s[4, 5, 9] - s[4, 6, 7] - s[4, 6, 8] - 
  2*s[4, 6, 9] - s[4, 7, 8] - 2*s[4, 7, 9] - 2*s[4, 8, 9] - s[5, 6, 7] - 
  s[5, 6, 8] - 2*s[5, 6, 9] - s[5, 7, 8] - 2*s[5, 7, 9] - 2*s[5, 8, 9] - 
  s[6, 7, 8] - 2*s[6, 7, 9] - 2*s[6, 8, 9] - 2*s[7, 8, 9], 
 -s[1, 3, 6] - s[1, 3, 7] - s[1, 3, 8] - s[1, 3, 9] - s[1, 4, 6] - 
  s[1, 4, 7] - s[1, 4, 8] - s[1, 4, 9] - s[1, 5, 6] - s[1, 5, 7] - 
  s[1, 5, 8] - s[1, 5, 9] - s[1, 6, 7] - s[1, 6, 8] - s[1, 6, 9] - 
  s[1, 7, 8] - s[1, 7, 9] - s[1, 8, 9] - s[2, 3, 6] - s[2, 3, 7] - 
  s[2, 3, 8] - s[2, 3, 9] - s[2, 4, 6] - s[2, 4, 7] - s[2, 4, 8] - 
  s[2, 4, 9] - s[2, 5, 6] - s[2, 5, 7] - s[2, 5, 8] - s[2, 5, 9] - 
  s[2, 6, 7] - s[2, 6, 8] - s[2, 6, 9] - s[2, 7, 8] - s[2, 7, 9] - 
  s[2, 8, 9] - s[3, 4, 6] - s[3, 4, 7] - s[3, 4, 8] - s[3, 4, 9] - 
  s[3, 5, 6] - s[3, 5, 7] - s[3, 5, 8] - s[3, 5, 9] - s[3, 6, 7] - 
  s[3, 6, 8] - 2*s[3, 6, 9] - s[3, 7, 8] - 2*s[3, 7, 9] - 2*s[3, 8, 9] - 
  s[4, 5, 6] - s[4, 5, 7] - s[4, 5, 8] - s[4, 5, 9] - s[4, 6, 7] - 
  s[4, 6, 8] - 2*s[4, 6, 9] - s[4, 7, 8] - 2*s[4, 7, 9] - 2*s[4, 8, 9] - 
  s[5, 6, 7] - s[5, 6, 8] - 2*s[5, 6, 9] - s[5, 7, 8] - 2*s[5, 7, 9] - 
  2*s[5, 8, 9] - s[6, 7, 8] - 2*s[6, 7, 9] - 2*s[6, 8, 9] - 2*s[7, 8, 9], 
 -s[1, 3, 7] - s[1, 3, 8] - s[1, 3, 9] + s[1, 4, 5] - s[1, 4, 7] - 
  s[1, 4, 8] - s[1, 4, 9] - s[1, 5, 7] - s[1, 5, 8] - s[1, 5, 9] - 
  s[1, 6, 7] - s[1, 6, 8] - s[1, 6, 9] - s[1, 7, 8] - s[1, 7, 9] - 
  s[1, 8, 9] - s[2, 3, 7] - s[2, 3, 8] - s[2, 3, 9] + s[2, 4, 5] - 
  s[2, 4, 7] - s[2, 4, 8] - s[2, 4, 9] - s[2, 5, 7] - s[2, 5, 8] - 
  s[2, 5, 9] - s[2, 6, 7] - s[2, 6, 8] - s[2, 6, 9] - s[2, 7, 8] - 
  s[2, 7, 9] - s[2, 8, 9] + s[3, 4, 5] - s[3, 4, 7] - s[3, 4, 8] - 
  s[3, 4, 9] - s[3, 5, 7] - s[3, 5, 8] - s[3, 5, 9] - s[3, 6, 7] - 
  s[3, 6, 8] - s[3, 6, 9] - s[3, 7, 8] - 2*s[3, 7, 9] - 2*s[3, 8, 9] + 
  s[4, 5, 6] - s[4, 6, 9] - s[4, 7, 8] - 2*s[4, 7, 9] - 2*s[4, 8, 9] - 
  s[5, 6, 9] - s[5, 7, 8] - 2*s[5, 7, 9] - 2*s[5, 8, 9] - s[6, 7, 8] - 
  2*s[6, 7, 9] - 2*s[6, 8, 9] - 2*s[7, 8, 9], 
 -s[1, 3, 7] - s[1, 3, 8] - s[1, 3, 9] - s[1, 4, 7] - s[1, 4, 8] - 
  s[1, 4, 9] - s[1, 5, 7] - s[1, 5, 8] - s[1, 5, 9] - s[1, 6, 7] - 
  s[1, 6, 8] - s[1, 6, 9] - s[1, 7, 8] - s[1, 7, 9] - s[1, 8, 9] - 
  s[2, 3, 7] - s[2, 3, 8] - s[2, 3, 9] - s[2, 4, 7] - s[2, 4, 8] - 
  s[2, 4, 9] - s[2, 5, 7] - s[2, 5, 8] - s[2, 5, 9] - s[2, 6, 7] - 
  s[2, 6, 8] - s[2, 6, 9] - s[2, 7, 8] - s[2, 7, 9] - s[2, 8, 9] - 
  s[3, 4, 7] - s[3, 4, 8] - s[3, 4, 9] - s[3, 5, 7] - s[3, 5, 8] - 
  s[3, 5, 9] - s[3, 6, 7] - s[3, 6, 8] - s[3, 6, 9] - s[3, 7, 8] - 
  2*s[3, 7, 9] - 2*s[3, 8, 9] + s[4, 5, 6] - s[4, 5, 9] - s[4, 6, 9] - 
  s[4, 7, 8] - 2*s[4, 7, 9] - 2*s[4, 8, 9] - s[5, 6, 9] - s[5, 7, 8] - 
  2*s[5, 7, 9] - 2*s[5, 8, 9] - s[6, 7, 8] - 2*s[6, 7, 9] - 2*s[6, 8, 9] - 
  2*s[7, 8, 9], -s[1, 3, 7] - s[1, 3, 8] - s[1, 3, 9] + s[1, 4, 5] - 
  s[1, 4, 7] - s[1, 4, 8] - s[1, 4, 9] - s[1, 5, 7] - s[1, 5, 8] - 
  s[1, 5, 9] - s[1, 6, 7] - s[1, 6, 8] - s[1, 6, 9] - s[1, 7, 8] - 
  s[1, 7, 9] - s[1, 8, 9] - s[2, 3, 6] - 2*s[2, 3, 7] - 2*s[2, 3, 8] - 
  2*s[2, 3, 9] - s[2, 4, 6] - 2*s[2, 4, 7] - 2*s[2, 4, 8] - 2*s[2, 4, 9] - 
  s[2, 5, 6] - 2*s[2, 5, 7] - 2*s[2, 5, 8] - 2*s[2, 5, 9] - 2*s[2, 6, 7] - 
  2*s[2, 6, 8] - 2*s[2, 6, 9] - 2*s[2, 7, 8] - 2*s[2, 7, 9] - 2*s[2, 8, 9] - 
  s[3, 4, 6] - 2*s[3, 4, 7] - 2*s[3, 4, 8] - 2*s[3, 4, 9] - s[3, 5, 6] - 
  2*s[3, 5, 7] - 2*s[3, 5, 8] - 2*s[3, 5, 9] - 2*s[3, 6, 7] - 2*s[3, 6, 8] - 
  2*s[3, 6, 9] - 2*s[3, 7, 8] - 2*s[3, 7, 9] - 2*s[3, 8, 9] - s[4, 5, 7] - 
  s[4, 5, 8] - s[4, 5, 9] - s[4, 6, 7] - s[4, 6, 8] - s[4, 6, 9] - 
  s[4, 7, 8] - 2*s[4, 7, 9] - 2*s[4, 8, 9] - s[5, 6, 9] - s[5, 7, 8] - 
  2*s[5, 7, 9] - 2*s[5, 8, 9] - s[6, 7, 8] - 2*s[6, 7, 9] - 2*s[6, 8, 9] - 
  2*s[7, 8, 9], -s[1, 3, 7] - s[1, 3, 8] - s[1, 3, 9] + s[1, 4, 5] - 
  s[1, 4, 7] - s[1, 4, 8] - s[1, 4, 9] - s[1, 5, 7] - s[1, 5, 8] - 
  s[1, 5, 9] - s[1, 6, 7] - s[1, 6, 8] - s[1, 6, 9] - s[1, 7, 8] - 
  s[1, 7, 9] - s[2, 3, 6] - 2*s[2, 3, 7] - 2*s[2, 3, 8] - 2*s[2, 3, 9] - 
  s[2, 4, 6] - 2*s[2, 4, 7] - 2*s[2, 4, 8] - 2*s[2, 4, 9] - s[2, 5, 6] - 
  2*s[2, 5, 7] - 2*s[2, 5, 8] - 2*s[2, 5, 9] - 2*s[2, 6, 7] - 2*s[2, 6, 8] - 
  2*s[2, 6, 9] - 2*s[2, 7, 8] - 2*s[2, 7, 9] - s[2, 8, 9] - s[3, 4, 6] - 
  2*s[3, 4, 7] - 2*s[3, 4, 8] - 2*s[3, 4, 9] - s[3, 5, 6] - 2*s[3, 5, 7] - 
  2*s[3, 5, 8] - 2*s[3, 5, 9] - 2*s[3, 6, 7] - 2*s[3, 6, 8] - 2*s[3, 6, 9] - 
  2*s[3, 7, 8] - 2*s[3, 7, 9] - 2*s[3, 8, 9] - s[4, 5, 7] - s[4, 5, 8] - 
  s[4, 5, 9] - s[4, 6, 7] - s[4, 6, 8] - s[4, 6, 9] - s[4, 7, 8] - 
  2*s[4, 7, 9] - 2*s[4, 8, 9] - s[5, 6, 9] - s[5, 7, 8] - 2*s[5, 7, 9] - 
  2*s[5, 8, 9] - s[6, 7, 8] - 2*s[6, 7, 9] - 2*s[6, 8, 9] - 2*s[7, 8, 9], 
 -s[1, 3, 7] - s[1, 3, 8] - s[1, 3, 9] - s[1, 4, 7] - s[1, 4, 8] - 
  s[1, 4, 9] - s[1, 5, 7] - s[1, 5, 8] - s[1, 5, 9] - s[1, 6, 7] - 
  s[1, 6, 8] - s[1, 6, 9] - s[1, 7, 8] - s[1, 7, 9] - s[1, 8, 9] - 
  s[2, 3, 7] - s[2, 3, 8] - s[2, 3, 9] - s[2, 4, 7] - s[2, 4, 8] - 
  s[2, 4, 9] - s[2, 5, 7] - s[2, 5, 8] - s[2, 5, 9] - s[2, 6, 7] - 
  s[2, 6, 8] - s[2, 6, 9] - s[2, 7, 8] - s[2, 7, 9] - s[2, 8, 9] - 
  s[3, 4, 7] - s[3, 4, 8] - s[3, 4, 9] - s[3, 5, 7] - s[3, 5, 8] - 
  s[3, 5, 9] - s[3, 6, 7] - s[3, 6, 8] - s[3, 6, 9] - s[3, 7, 8] - 
  2*s[3, 7, 9] - 2*s[3, 8, 9] - s[4, 5, 7] - s[4, 5, 8] - s[4, 5, 9] - 
  s[4, 6, 7] - s[4, 6, 8] - s[4, 6, 9] - s[4, 7, 8] - 2*s[4, 7, 9] - 
  2*s[4, 8, 9] - s[5, 6, 9] - s[5, 7, 8] - 2*s[5, 7, 9] - 2*s[5, 8, 9] - 
  s[6, 7, 8] - 2*s[6, 7, 9] - 2*s[6, 8, 9] - 2*s[7, 8, 9], 
 -s[1, 3, 7] - s[1, 3, 8] - s[1, 3, 9] + s[1, 4, 5] - s[1, 4, 7] - 
  s[1, 4, 8] - s[1, 4, 9] - s[1, 5, 7] - s[1, 5, 8] - s[1, 5, 9] - 
  s[1, 6, 7] - s[1, 6, 8] - s[1, 6, 9] - s[1, 7, 8] - s[1, 7, 9] - 
  s[1, 8, 9] - s[2, 3, 6] - 2*s[2, 3, 7] - 2*s[2, 3, 8] - 2*s[2, 3, 9] - 
  s[2, 4, 6] - 2*s[2, 4, 7] - 2*s[2, 4, 8] - 2*s[2, 4, 9] - s[2, 5, 6] - 
  2*s[2, 5, 7] - 2*s[2, 5, 8] - 2*s[2, 5, 9] - 2*s[2, 6, 7] - 2*s[2, 6, 8] - 
  2*s[2, 6, 9] - 2*s[2, 7, 8] - 2*s[2, 7, 9] - 2*s[2, 8, 9] - s[3, 4, 6] - 
  2*s[3, 4, 7] - 2*s[3, 4, 8] - 2*s[3, 4, 9] - s[3, 5, 6] - 2*s[3, 5, 7] - 
  2*s[3, 5, 8] - 2*s[3, 5, 9] - 2*s[3, 6, 7] - 2*s[3, 6, 8] - 2*s[3, 6, 9] - 
  2*s[3, 7, 8] - 2*s[3, 7, 9] - 2*s[3, 8, 9] - s[4, 5, 7] - s[4, 5, 8] - 
  s[4, 5, 9] - s[4, 6, 7] - s[4, 6, 8] - s[4, 6, 9] - s[4, 7, 8] - 
  2*s[4, 7, 9] - 2*s[4, 8, 9] - s[5, 6, 7] - s[5, 6, 8] - s[5, 6, 9] - 
  s[5, 7, 8] - 2*s[5, 7, 9] - 2*s[5, 8, 9] - s[6, 7, 8] - 2*s[6, 7, 9] - 
  2*s[6, 8, 9] - 2*s[7, 8, 9], -s[1, 3, 7] - s[1, 3, 8] - s[1, 3, 9] + 
  s[1, 4, 5] - s[1, 4, 7] - s[1, 4, 8] - s[1, 4, 9] - s[1, 5, 7] - 
  s[1, 5, 8] - s[1, 5, 9] - s[1, 6, 7] - s[1, 6, 8] - s[1, 6, 9] - 
  s[1, 7, 8] - s[1, 7, 9] - s[2, 3, 6] - 2*s[2, 3, 7] - 2*s[2, 3, 8] - 
  2*s[2, 3, 9] - s[2, 4, 6] - 2*s[2, 4, 7] - 2*s[2, 4, 8] - 2*s[2, 4, 9] - 
  s[2, 5, 6] - 2*s[2, 5, 7] - 2*s[2, 5, 8] - 2*s[2, 5, 9] - 2*s[2, 6, 7] - 
  2*s[2, 6, 8] - 2*s[2, 6, 9] - 2*s[2, 7, 8] - 2*s[2, 7, 9] - s[2, 8, 9] - 
  s[3, 4, 6] - 2*s[3, 4, 7] - 2*s[3, 4, 8] - 2*s[3, 4, 9] - s[3, 5, 6] - 
  2*s[3, 5, 7] - 2*s[3, 5, 8] - 2*s[3, 5, 9] - 2*s[3, 6, 7] - 2*s[3, 6, 8] - 
  2*s[3, 6, 9] - 2*s[3, 7, 8] - 2*s[3, 7, 9] - 2*s[3, 8, 9] - s[4, 5, 7] - 
  s[4, 5, 8] - s[4, 5, 9] - s[4, 6, 7] - s[4, 6, 8] - s[4, 6, 9] - 
  s[4, 7, 8] - 2*s[4, 7, 9] - 2*s[4, 8, 9] - s[5, 6, 7] - s[5, 6, 8] - 
  s[5, 6, 9] - s[5, 7, 8] - 2*s[5, 7, 9] - 2*s[5, 8, 9] - s[6, 7, 8] - 
  2*s[6, 7, 9] - 2*s[6, 8, 9] - 2*s[7, 8, 9], 
 -s[1, 3, 7] - s[1, 3, 8] - s[1, 3, 9] - s[1, 4, 7] - s[1, 4, 8] - 
  s[1, 4, 9] - s[1, 5, 7] - s[1, 5, 8] - s[1, 5, 9] - s[1, 6, 7] - 
  s[1, 6, 8] - s[1, 6, 9] - s[1, 7, 8] - s[1, 7, 9] - s[1, 8, 9] - 
  s[2, 3, 7] - s[2, 3, 8] - s[2, 3, 9] - s[2, 4, 7] - s[2, 4, 8] - 
  s[2, 4, 9] - s[2, 5, 7] - s[2, 5, 8] - s[2, 5, 9] - s[2, 6, 7] - 
  s[2, 6, 8] - s[2, 6, 9] - s[2, 7, 8] - s[2, 7, 9] - s[2, 8, 9] - 
  s[3, 4, 7] - s[3, 4, 8] - s[3, 4, 9] - s[3, 5, 7] - s[3, 5, 8] - 
  s[3, 5, 9] - s[3, 6, 7] - s[3, 6, 8] - s[3, 6, 9] - s[3, 7, 8] - 
  2*s[3, 7, 9] - 2*s[3, 8, 9] - s[4, 5, 7] - s[4, 5, 8] - s[4, 5, 9] - 
  s[4, 6, 7] - s[4, 6, 8] - s[4, 6, 9] - s[4, 7, 8] - 2*s[4, 7, 9] - 
  2*s[4, 8, 9] - s[5, 6, 7] - s[5, 6, 8] - s[5, 6, 9] - s[5, 7, 8] - 
  2*s[5, 7, 9] - 2*s[5, 8, 9] - s[6, 7, 8] - 2*s[6, 7, 9] - 2*s[6, 8, 9] - 
  2*s[7, 8, 9], -s[1, 3, 8] - s[1, 3, 9] + s[1, 4, 5] + s[1, 4, 6] - 
  s[1, 4, 8] - s[1, 4, 9] + s[1, 5, 6] - s[1, 5, 8] - s[1, 5, 9] - 
  s[1, 6, 8] - s[1, 6, 9] - s[1, 7, 8] - s[1, 7, 9] - s[1, 8, 9] - 
  s[2, 3, 7] - 2*s[2, 3, 8] - 2*s[2, 3, 9] - s[2, 4, 7] - 2*s[2, 4, 8] - 
  2*s[2, 4, 9] - s[2, 5, 7] - 2*s[2, 5, 8] - 2*s[2, 5, 9] - s[2, 6, 7] - 
  2*s[2, 6, 8] - 2*s[2, 6, 9] - 2*s[2, 7, 8] - 2*s[2, 7, 9] - 2*s[2, 8, 9] - 
  s[3, 4, 7] - 2*s[3, 4, 8] - 2*s[3, 4, 9] - s[3, 5, 7] - 2*s[3, 5, 8] - 
  2*s[3, 5, 9] - s[3, 6, 7] - 2*s[3, 6, 8] - 2*s[3, 6, 9] - 2*s[3, 7, 8] - 
  2*s[3, 7, 9] - 2*s[3, 8, 9] + s[4, 5, 6] - s[4, 5, 8] - s[4, 5, 9] - 
  s[4, 6, 8] - s[4, 6, 9] - s[4, 7, 8] - s[4, 7, 9] - 2*s[4, 8, 9] + 
  s[5, 6, 7] - s[5, 7, 9] - 2*s[5, 8, 9] - s[6, 7, 9] - 2*s[6, 8, 9] - 
  2*s[7, 8, 9], -s[1, 3, 8] - s[1, 3, 9] + s[1, 4, 5] + s[1, 4, 6] - 
  s[1, 4, 8] - s[1, 4, 9] + s[1, 5, 6] - s[1, 5, 8] - s[1, 5, 9] - 
  s[1, 6, 8] - s[1, 6, 9] - s[1, 7, 8] - s[1, 7, 9] - s[1, 8, 9] - 
  s[2, 3, 7] - 2*s[2, 3, 8] - 2*s[2, 3, 9] + s[2, 4, 5] - s[2, 4, 7] - 
  2*s[2, 4, 8] - 2*s[2, 4, 9] - s[2, 5, 7] - 2*s[2, 5, 8] - 2*s[2, 5, 9] - 
  s[2, 6, 7] - 2*s[2, 6, 8] - 2*s[2, 6, 9] - 2*s[2, 7, 8] - 2*s[2, 7, 9] - 
  2*s[2, 8, 9] + s[3, 4, 5] - s[3, 4, 7] - 2*s[3, 4, 8] - 2*s[3, 4, 9] - 
  s[3, 5, 7] - 2*s[3, 5, 8] - 2*s[3, 5, 9] - s[3, 6, 7] - 2*s[3, 6, 8] - 
  2*s[3, 6, 9] - 2*s[3, 7, 8] - 2*s[3, 7, 9] - 2*s[3, 8, 9] + s[4, 5, 6] - 
  s[4, 5, 8] - s[4, 5, 9] - s[4, 6, 8] - s[4, 6, 9] - s[4, 7, 8] - 
  s[4, 7, 9] - 2*s[4, 8, 9] + s[5, 6, 7] - s[5, 7, 9] - 2*s[5, 8, 9] - 
  s[6, 7, 9] - 2*s[6, 8, 9] - 2*s[7, 8, 9], -s[1, 3, 5] - s[1, 3, 6] - 
  s[1, 3, 7] - s[1, 3, 8] - s[1, 3, 9] - s[1, 4, 5] - s[1, 4, 6] - 
  s[1, 4, 7] - s[1, 4, 8] - s[1, 4, 9] - s[1, 5, 6] - s[1, 5, 7] - 
  s[1, 5, 8] - s[1, 5, 9] - s[1, 6, 8] - s[1, 6, 9] - s[1, 7, 8] - 
  s[1, 7, 9] - s[1, 8, 9] - s[2, 3, 5] - s[2, 3, 6] - s[2, 3, 7] - 
  s[2, 3, 8] - s[2, 3, 9] - s[2, 4, 5] - s[2, 4, 6] - s[2, 4, 7] - 
  s[2, 4, 8] - s[2, 4, 9] - s[2, 5, 6] - s[2, 5, 7] - s[2, 5, 8] - 
  s[2, 5, 9] - s[2, 6, 8] - s[2, 6, 9] - s[2, 7, 8] - s[2, 7, 9] - 
  s[2, 8, 9] - s[3, 4, 5] - s[3, 4, 6] - s[3, 4, 7] - s[3, 4, 8] - 
  s[3, 4, 9] - s[3, 5, 6] - s[3, 5, 7] - 2*s[3, 5, 8] - 2*s[3, 5, 9] - 
  s[3, 6, 7] - 2*s[3, 6, 8] - 2*s[3, 6, 9] - 2*s[3, 7, 8] - 2*s[3, 7, 9] - 
  2*s[3, 8, 9] - s[4, 5, 6] - s[4, 5, 7] - 2*s[4, 5, 8] - 2*s[4, 5, 9] - 
  s[4, 6, 7] - 2*s[4, 6, 8] - 2*s[4, 6, 9] - 2*s[4, 7, 8] - 2*s[4, 7, 9] - 
  2*s[4, 8, 9] - s[5, 6, 7] - 2*s[5, 6, 8] - 2*s[5, 6, 9] - 2*s[5, 7, 8] - 
  2*s[5, 7, 9] - 2*s[5, 8, 9] - s[6, 7, 8] - s[6, 7, 9] - 2*s[6, 8, 9] - 
  2*s[7, 8, 9], -s[1, 3, 8] - s[1, 3, 9] + s[1, 4, 5] + s[1, 4, 6] - 
  s[1, 4, 8] - s[1, 4, 9] + s[1, 5, 6] - s[1, 5, 8] - s[1, 5, 9] - 
  s[1, 6, 8] - s[1, 6, 9] - s[1, 7, 8] - s[1, 7, 9] - s[1, 8, 9] - 
  s[2, 3, 7] - 2*s[2, 3, 8] - 2*s[2, 3, 9] - s[2, 4, 7] - 2*s[2, 4, 8] - 
  2*s[2, 4, 9] - s[2, 5, 7] - 2*s[2, 5, 8] - 2*s[2, 5, 9] - s[2, 6, 7] - 
  2*s[2, 6, 8] - 2*s[2, 6, 9] - 2*s[2, 7, 8] - 2*s[2, 7, 9] - 2*s[2, 8, 9] - 
  s[3, 4, 7] - 2*s[3, 4, 8] - 2*s[3, 4, 9] - s[3, 5, 7] - 2*s[3, 5, 8] - 
  2*s[3, 5, 9] - s[3, 6, 7] - 2*s[3, 6, 8] - 2*s[3, 6, 9] - 2*s[3, 7, 8] - 
  2*s[3, 7, 9] - 2*s[3, 8, 9] + s[4, 5, 6] - s[4, 5, 8] - s[4, 5, 9] - 
  s[4, 6, 8] - s[4, 6, 9] - s[4, 7, 8] - s[4, 7, 9] - 2*s[4, 8, 9] + 
  s[5, 6, 7] - s[5, 7, 8] - s[5, 7, 9] - 2*s[5, 8, 9] - s[6, 7, 8] - 
  s[6, 7, 9] - 2*s[6, 8, 9] - 2*s[7, 8, 9], -s[1, 3, 8] - s[1, 3, 9] + 
  s[1, 4, 5] + s[1, 4, 6] - s[1, 4, 8] - s[1, 4, 9] + s[1, 5, 6] - 
  s[1, 5, 8] - s[1, 5, 9] - s[1, 6, 8] - s[1, 6, 9] - s[1, 7, 8] - 
  s[1, 7, 9] - s[1, 8, 9] - s[2, 3, 7] - 2*s[2, 3, 8] - 2*s[2, 3, 9] + 
  s[2, 4, 5] - s[2, 4, 7] - 2*s[2, 4, 8] - 2*s[2, 4, 9] - s[2, 5, 7] - 
  2*s[2, 5, 8] - 2*s[2, 5, 9] - s[2, 6, 7] - 2*s[2, 6, 8] - 2*s[2, 6, 9] - 
  2*s[2, 7, 8] - 2*s[2, 7, 9] - 2*s[2, 8, 9] + s[3, 4, 5] - s[3, 4, 7] - 
  2*s[3, 4, 8] - 2*s[3, 4, 9] - s[3, 5, 7] - 2*s[3, 5, 8] - 2*s[3, 5, 9] - 
  s[3, 6, 7] - 2*s[3, 6, 8] - 2*s[3, 6, 9] - 2*s[3, 7, 8] - 2*s[3, 7, 9] - 
  2*s[3, 8, 9] + s[4, 5, 6] - s[4, 5, 8] - s[4, 5, 9] - s[4, 6, 8] - 
  s[4, 6, 9] - s[4, 7, 8] - s[4, 7, 9] - 2*s[4, 8, 9] + s[5, 6, 7] - 
  s[5, 7, 8] - s[5, 7, 9] - 2*s[5, 8, 9] - s[6, 7, 8] - s[6, 7, 9] - 
  2*s[6, 8, 9] - 2*s[7, 8, 9], -s[1, 3, 8] - s[1, 3, 9] - s[1, 4, 8] - 
  s[1, 4, 9] + s[1, 5, 6] - s[1, 5, 8] - s[1, 5, 9] - s[1, 6, 8] - 
  s[1, 6, 9] - s[1, 7, 8] - s[1, 7, 9] - s[1, 8, 9] - s[2, 3, 7] - 
  2*s[2, 3, 8] - 2*s[2, 3, 9] - s[2, 4, 7] - 2*s[2, 4, 8] - 2*s[2, 4, 9] - 
  s[2, 5, 7] - 2*s[2, 5, 8] - 2*s[2, 5, 9] - s[2, 6, 7] - 2*s[2, 6, 8] - 
  2*s[2, 6, 9] - 2*s[2, 7, 8] - 2*s[2, 7, 9] - 2*s[2, 8, 9] - s[3, 4, 7] - 
  2*s[3, 4, 8] - 2*s[3, 4, 9] - s[3, 5, 7] - 2*s[3, 5, 8] - 2*s[3, 5, 9] - 
  s[3, 6, 7] - 2*s[3, 6, 8] - 2*s[3, 6, 9] - 2*s[3, 7, 8] - 2*s[3, 7, 9] - 
  2*s[3, 8, 9] - s[4, 5, 7] - 2*s[4, 5, 8] - 2*s[4, 5, 9] - s[4, 6, 7] - 
  2*s[4, 6, 8] - 2*s[4, 6, 9] - 2*s[4, 7, 8] - 2*s[4, 7, 9] - 2*s[4, 8, 9] - 
  s[5, 6, 8] - s[5, 6, 9] - s[5, 7, 8] - s[5, 7, 9] - 2*s[5, 8, 9] - 
  s[6, 7, 8] - s[6, 7, 9] - 2*s[6, 8, 9] - 2*s[7, 8, 9], 
 -s[1, 3, 8] - s[1, 3, 9] + s[1, 4, 5] - s[1, 4, 8] - s[1, 4, 9] - 
  s[1, 5, 8] - s[1, 5, 9] - s[1, 6, 8] - s[1, 6, 9] - s[1, 7, 8] - 
  s[1, 7, 9] - s[1, 8, 9] - s[2, 3, 6] - s[2, 3, 7] - 2*s[2, 3, 8] - 
  2*s[2, 3, 9] - s[2, 4, 6] - s[2, 4, 7] - 2*s[2, 4, 8] - 2*s[2, 4, 9] - 
  s[2, 5, 6] - s[2, 5, 7] - 2*s[2, 5, 8] - 2*s[2, 5, 9] - s[2, 6, 7] - 
  2*s[2, 6, 8] - 2*s[2, 6, 9] - 2*s[2, 7, 8] - 2*s[2, 7, 9] - 2*s[2, 8, 9] - 
  s[3, 4, 6] - s[3, 4, 7] - 2*s[3, 4, 8] - 2*s[3, 4, 9] - s[3, 5, 6] - 
  s[3, 5, 7] - 2*s[3, 5, 8] - 2*s[3, 5, 9] - s[3, 6, 7] - 2*s[3, 6, 8] - 
  2*s[3, 6, 9] - 2*s[3, 7, 8] - 2*s[3, 7, 9] - 2*s[3, 8, 9] - s[4, 5, 8] - 
  s[4, 5, 9] - s[4, 6, 8] - s[4, 6, 9] - s[4, 7, 8] - s[4, 7, 9] - 
  2*s[4, 8, 9] - s[5, 6, 8] - s[5, 6, 9] - s[5, 7, 8] - s[5, 7, 9] - 
  2*s[5, 8, 9] - s[6, 7, 8] - s[6, 7, 9] - 2*s[6, 8, 9] - 2*s[7, 8, 9], 
 -s[1, 3, 8] - s[1, 3, 9] - s[1, 4, 8] - s[1, 4, 9] - s[1, 5, 8] - 
  s[1, 5, 9] - s[1, 6, 8] - s[1, 6, 9] - s[1, 7, 8] - s[1, 7, 9] - 
  s[1, 8, 9] - s[2, 3, 8] - s[2, 3, 9] - s[2, 4, 8] - s[2, 4, 9] - 
  s[2, 5, 8] - s[2, 5, 9] - s[2, 6, 8] - s[2, 6, 9] - s[2, 7, 8] - 
  s[2, 7, 9] - s[2, 8, 9] - s[3, 4, 8] - s[3, 4, 9] - s[3, 5, 8] - 
  s[3, 5, 9] - s[3, 6, 8] - s[3, 6, 9] - s[3, 7, 8] - s[3, 7, 9] - 
  2*s[3, 8, 9] - s[4, 5, 8] - s[4, 5, 9] - s[4, 6, 8] - s[4, 6, 9] - 
  s[4, 7, 8] - s[4, 7, 9] - 2*s[4, 8, 9] - s[5, 6, 8] - s[5, 6, 9] - 
  s[5, 7, 8] - s[5, 7, 9] - 2*s[5, 8, 9] - s[6, 7, 8] - s[6, 7, 9] - 
  2*s[6, 8, 9] - 2*s[7, 8, 9], -s[1, 3, 8] - s[1, 3, 9] + s[1, 4, 5] + 
  s[1, 4, 6] - s[1, 4, 8] - s[1, 4, 9] + s[1, 5, 6] - s[1, 5, 8] - 
  s[1, 5, 9] - s[1, 6, 8] - s[1, 6, 9] - s[1, 7, 8] - s[1, 7, 9] - 
  s[1, 8, 9] - s[2, 3, 7] - 2*s[2, 3, 8] - 2*s[2, 3, 9] - s[2, 4, 7] - 
  2*s[2, 4, 8] - 2*s[2, 4, 9] - s[2, 5, 7] - 2*s[2, 5, 8] - 2*s[2, 5, 9] - 
  s[2, 6, 7] - 2*s[2, 6, 8] - 2*s[2, 6, 9] - 2*s[2, 7, 8] - 2*s[2, 7, 9] - 
  2*s[2, 8, 9] - s[3, 4, 7] - 2*s[3, 4, 8] - 2*s[3, 4, 9] - s[3, 5, 7] - 
  2*s[3, 5, 8] - 2*s[3, 5, 9] - s[3, 6, 7] - 2*s[3, 6, 8] - 2*s[3, 6, 9] - 
  2*s[3, 7, 8] - 2*s[3, 7, 9] - 2*s[3, 8, 9] + s[4, 5, 6] - s[4, 5, 8] - 
  s[4, 5, 9] - s[4, 6, 8] - s[4, 6, 9] - s[4, 7, 8] - s[4, 7, 9] - 
  2*s[4, 8, 9] - s[5, 6, 8] - s[5, 6, 9] - s[5, 7, 8] - s[5, 7, 9] - 
  2*s[5, 8, 9] - s[6, 7, 8] - s[6, 7, 9] - 2*s[6, 8, 9] - 2*s[7, 8, 9], 
 -s[1, 3, 8] - s[1, 3, 9] + s[1, 4, 5] + s[1, 4, 6] - s[1, 4, 8] - 
  s[1, 4, 9] + s[1, 5, 6] - s[1, 5, 8] - s[1, 5, 9] - s[1, 6, 8] - 
  s[1, 6, 9] - s[1, 7, 8] - s[1, 7, 9] - s[1, 8, 9] - s[2, 3, 7] - 
  2*s[2, 3, 8] - 2*s[2, 3, 9] + s[2, 4, 5] - s[2, 4, 7] - 2*s[2, 4, 8] - 
  2*s[2, 4, 9] - s[2, 5, 7] - 2*s[2, 5, 8] - 2*s[2, 5, 9] - s[2, 6, 7] - 
  2*s[2, 6, 8] - 2*s[2, 6, 9] - 2*s[2, 7, 8] - 2*s[2, 7, 9] - 2*s[2, 8, 9] + 
  s[3, 4, 5] - s[3, 4, 7] - 2*s[3, 4, 8] - 2*s[3, 4, 9] - s[3, 5, 7] - 
  2*s[3, 5, 8] - 2*s[3, 5, 9] - s[3, 6, 7] - 2*s[3, 6, 8] - 2*s[3, 6, 9] - 
  2*s[3, 7, 8] - 2*s[3, 7, 9] - 2*s[3, 8, 9] + s[4, 5, 6] - s[4, 5, 8] - 
  s[4, 5, 9] - s[4, 6, 8] - s[4, 6, 9] - s[4, 7, 8] - s[4, 7, 9] - 
  2*s[4, 8, 9] - s[5, 6, 8] - s[5, 6, 9] - s[5, 7, 8] - s[5, 7, 9] - 
  2*s[5, 8, 9] - s[6, 7, 8] - s[6, 7, 9] - 2*s[6, 8, 9] - 2*s[7, 8, 9], 
 -s[1, 3, 6] - s[1, 3, 7] - s[1, 3, 8] - s[1, 3, 9] - s[1, 4, 6] - 
  s[1, 4, 7] - s[1, 4, 8] - s[1, 4, 9] - s[1, 5, 6] - s[1, 5, 7] - 
  s[1, 5, 8] - s[1, 5, 9] - s[1, 6, 7] - s[1, 6, 8] - s[1, 6, 9] - 
  s[2, 3, 6] - s[2, 3, 7] - s[2, 3, 8] - s[2, 3, 9] - s[2, 4, 6] - 
  s[2, 4, 7] - s[2, 4, 8] - s[2, 4, 9] - s[2, 5, 6] - s[2, 5, 7] - 
  s[2, 5, 8] - s[2, 5, 9] - s[2, 6, 7] - s[2, 6, 8] - s[2, 6, 9] - 
  s[2, 7, 9] - s[2, 8, 9] - s[3, 4, 6] - s[3, 4, 7] - s[3, 4, 8] - 
  s[3, 4, 9] - s[3, 5, 6] - s[3, 5, 7] - s[3, 5, 8] - s[3, 5, 9] - 
  s[3, 6, 7] - s[3, 6, 8] - 2*s[3, 6, 9] - s[3, 7, 8] - 2*s[3, 7, 9] - 
  2*s[3, 8, 9] - s[4, 5, 9] - s[4, 6, 8] - 2*s[4, 6, 9] - s[4, 7, 8] - 
  2*s[4, 7, 9] - 2*s[4, 8, 9] - s[5, 6, 8] - 2*s[5, 6, 9] - s[5, 7, 8] - 
  2*s[5, 7, 9] - 2*s[5, 8, 9] - s[6, 7, 8] - 2*s[6, 7, 9] - 2*s[6, 8, 9] - 
  s[7, 8, 9], -s[1, 3, 6] - s[1, 3, 7] - s[1, 3, 8] - s[1, 3, 9] - 
  s[1, 4, 6] - s[1, 4, 7] - s[1, 4, 8] - s[1, 4, 9] - s[1, 5, 6] - 
  s[1, 5, 7] - s[1, 5, 8] - s[1, 5, 9] - s[1, 6, 7] - s[1, 6, 8] - 
  s[1, 6, 9] - s[1, 7, 9] - s[1, 8, 9] - s[2, 3, 6] - s[2, 3, 7] - 
  s[2, 3, 8] - s[2, 3, 9] - s[2, 4, 6] - s[2, 4, 7] - s[2, 4, 8] - 
  s[2, 4, 9] - s[2, 5, 6] - s[2, 5, 7] - s[2, 5, 8] - s[2, 5, 9] - 
  s[2, 6, 7] - s[2, 6, 8] - s[2, 6, 9] - s[2, 7, 9] - s[2, 8, 9] - 
  s[3, 4, 6] - s[3, 4, 7] - s[3, 4, 8] - s[3, 4, 9] - s[3, 5, 6] - 
  s[3, 5, 7] - s[3, 5, 8] - s[3, 5, 9] - s[3, 6, 7] - s[3, 6, 8] - 
  2*s[3, 6, 9] - s[3, 7, 8] - 2*s[3, 7, 9] - 2*s[3, 8, 9] - s[4, 5, 9] - 
  s[4, 6, 8] - 2*s[4, 6, 9] - s[4, 7, 8] - 2*s[4, 7, 9] - 2*s[4, 8, 9] - 
  s[5, 6, 8] - 2*s[5, 6, 9] - s[5, 7, 8] - 2*s[5, 7, 9] - 2*s[5, 8, 9] - 
  s[6, 7, 8] - 2*s[6, 7, 9] - 2*s[6, 8, 9] - s[7, 8, 9], 
 -s[1, 3, 5] - s[1, 3, 6] - s[1, 3, 7] - s[1, 3, 8] - s[1, 3, 9] - 
  s[1, 4, 5] - s[1, 4, 6] - s[1, 4, 7] - s[1, 4, 8] - s[1, 4, 9] - 
  s[1, 5, 6] - s[1, 5, 7] - s[1, 5, 8] - s[1, 5, 9] - s[1, 6, 7] - 
  s[1, 6, 8] - s[1, 6, 9] - s[2, 3, 5] - s[2, 3, 6] - s[2, 3, 7] - 
  s[2, 3, 8] - s[2, 3, 9] - s[2, 4, 5] - s[2, 4, 6] - s[2, 4, 7] - 
  s[2, 4, 8] - s[2, 4, 9] - s[2, 5, 6] - s[2, 5, 7] - s[2, 5, 8] - 
  s[2, 5, 9] - s[2, 6, 7] - s[2, 6, 8] - s[2, 6, 9] - s[2, 7, 9] - 
  s[2, 8, 9] - s[3, 4, 5] - s[3, 4, 6] - s[3, 4, 7] - s[3, 4, 8] - 
  s[3, 4, 9] - s[3, 5, 6] - s[3, 5, 7] - s[3, 5, 8] - 2*s[3, 5, 9] - 
  s[3, 6, 7] - s[3, 6, 8] - 2*s[3, 6, 9] - s[3, 7, 8] - 2*s[3, 7, 9] - 
  2*s[3, 8, 9] - s[4, 5, 6] - s[4, 5, 7] - s[4, 5, 8] - 2*s[4, 5, 9] - 
  s[4, 6, 7] - s[4, 6, 8] - 2*s[4, 6, 9] - s[4, 7, 8] - 2*s[4, 7, 9] - 
  2*s[4, 8, 9] - s[5, 6, 7] - s[5, 6, 8] - 2*s[5, 6, 9] - s[5, 7, 8] - 
  2*s[5, 7, 9] - 2*s[5, 8, 9] - s[6, 7, 8] - 2*s[6, 7, 9] - 2*s[6, 8, 9] - 
  s[7, 8, 9], -s[1, 3, 5] - s[1, 3, 6] - s[1, 3, 7] - s[1, 3, 8] - 
  s[1, 3, 9] - s[1, 4, 5] - s[1, 4, 6] - s[1, 4, 7] - s[1, 4, 8] - 
  s[1, 4, 9] - s[1, 5, 6] - s[1, 5, 7] - s[1, 5, 8] - s[1, 5, 9] - 
  s[1, 6, 7] - s[1, 6, 8] - s[1, 6, 9] - s[1, 7, 9] - s[1, 8, 9] - 
  s[2, 3, 5] - s[2, 3, 6] - s[2, 3, 7] - s[2, 3, 8] - s[2, 3, 9] - 
  s[2, 4, 5] - s[2, 4, 6] - s[2, 4, 7] - s[2, 4, 8] - s[2, 4, 9] - 
  s[2, 5, 6] - s[2, 5, 7] - s[2, 5, 8] - s[2, 5, 9] - s[2, 6, 7] - 
  s[2, 6, 8] - s[2, 6, 9] - s[2, 7, 9] - s[2, 8, 9] - s[3, 4, 5] - 
  s[3, 4, 6] - s[3, 4, 7] - s[3, 4, 8] - s[3, 4, 9] - s[3, 5, 6] - 
  s[3, 5, 7] - s[3, 5, 8] - 2*s[3, 5, 9] - s[3, 6, 7] - s[3, 6, 8] - 
  2*s[3, 6, 9] - s[3, 7, 8] - 2*s[3, 7, 9] - 2*s[3, 8, 9] - s[4, 5, 6] - 
  s[4, 5, 7] - s[4, 5, 8] - 2*s[4, 5, 9] - s[4, 6, 7] - s[4, 6, 8] - 
  2*s[4, 6, 9] - s[4, 7, 8] - 2*s[4, 7, 9] - 2*s[4, 8, 9] - s[5, 6, 7] - 
  s[5, 6, 8] - 2*s[5, 6, 9] - s[5, 7, 8] - 2*s[5, 7, 9] - 2*s[5, 8, 9] - 
  s[6, 7, 8] - 2*s[6, 7, 9] - 2*s[6, 8, 9] - s[7, 8, 9], 
 -s[1, 3, 6] - s[1, 3, 7] - s[1, 3, 8] - s[1, 3, 9] - s[1, 4, 6] - 
  s[1, 4, 7] - s[1, 4, 8] - s[1, 4, 9] - s[1, 5, 6] - s[1, 5, 7] - 
  s[1, 5, 8] - s[1, 5, 9] - s[1, 6, 7] - s[1, 6, 8] - s[1, 6, 9] - 
  s[2, 3, 6] - s[2, 3, 7] - s[2, 3, 8] - s[2, 3, 9] - s[2, 4, 6] - 
  s[2, 4, 7] - s[2, 4, 8] - s[2, 4, 9] - s[2, 5, 6] - s[2, 5, 7] - 
  s[2, 5, 8] - s[2, 5, 9] - s[2, 6, 7] - s[2, 6, 8] - s[2, 6, 9] - 
  s[2, 7, 9] - s[2, 8, 9] - s[3, 4, 6] - s[3, 4, 7] - s[3, 4, 8] - 
  s[3, 4, 9] - s[3, 5, 6] - s[3, 5, 7] - s[3, 5, 8] - s[3, 5, 9] - 
  s[3, 6, 7] - s[3, 6, 8] - 2*s[3, 6, 9] - s[3, 7, 8] - 2*s[3, 7, 9] - 
  2*s[3, 8, 9] - s[4, 5, 9] - s[4, 6, 7] - s[4, 6, 8] - 2*s[4, 6, 9] - 
  s[4, 7, 8] - 2*s[4, 7, 9] - 2*s[4, 8, 9] - s[5, 6, 7] - s[5, 6, 8] - 
  2*s[5, 6, 9] - s[5, 7, 8] - 2*s[5, 7, 9] - 2*s[5, 8, 9] - s[6, 7, 8] - 
  2*s[6, 7, 9] - 2*s[6, 8, 9] - s[7, 8, 9], -s[1, 3, 6] - s[1, 3, 7] - 
  s[1, 3, 8] - s[1, 3, 9] - s[1, 4, 6] - s[1, 4, 7] - s[1, 4, 8] - 
  s[1, 4, 9] - s[1, 5, 6] - s[1, 5, 7] - s[1, 5, 8] - s[1, 5, 9] - 
  s[1, 6, 7] - s[1, 6, 8] - s[1, 6, 9] - s[1, 7, 9] - s[1, 8, 9] - 
  s[2, 3, 6] - s[2, 3, 7] - s[2, 3, 8] - s[2, 3, 9] - s[2, 4, 6] - 
  s[2, 4, 7] - s[2, 4, 8] - s[2, 4, 9] - s[2, 5, 6] - s[2, 5, 7] - 
  s[2, 5, 8] - s[2, 5, 9] - s[2, 6, 7] - s[2, 6, 8] - s[2, 6, 9] - 
  s[2, 7, 9] - s[2, 8, 9] - s[3, 4, 6] - s[3, 4, 7] - s[3, 4, 8] - 
  s[3, 4, 9] - s[3, 5, 6] - s[3, 5, 7] - s[3, 5, 8] - s[3, 5, 9] - 
  s[3, 6, 7] - s[3, 6, 8] - 2*s[3, 6, 9] - s[3, 7, 8] - 2*s[3, 7, 9] - 
  2*s[3, 8, 9] - s[4, 5, 9] - s[4, 6, 7] - s[4, 6, 8] - 2*s[4, 6, 9] - 
  s[4, 7, 8] - 2*s[4, 7, 9] - 2*s[4, 8, 9] - s[5, 6, 7] - s[5, 6, 8] - 
  2*s[5, 6, 9] - s[5, 7, 8] - 2*s[5, 7, 9] - 2*s[5, 8, 9] - s[6, 7, 8] - 
  2*s[6, 7, 9] - 2*s[6, 8, 9] - s[7, 8, 9], -s[1, 3, 6] - s[1, 3, 7] - 
  s[1, 3, 8] - s[1, 3, 9] + s[1, 4, 5] - s[1, 4, 6] - s[1, 4, 7] - 
  s[1, 4, 8] - s[1, 4, 9] - s[1, 5, 6] - s[1, 5, 7] - s[1, 5, 8] - 
  s[1, 5, 9] - s[1, 6, 7] - s[1, 6, 8] - s[1, 6, 9] - 2*s[2, 3, 6] - 
  2*s[2, 3, 7] - 2*s[2, 3, 8] - 2*s[2, 3, 9] - 2*s[2, 4, 6] - 2*s[2, 4, 7] - 
  2*s[2, 4, 8] - 2*s[2, 4, 9] - 2*s[2, 5, 6] - 2*s[2, 5, 7] - 2*s[2, 5, 8] - 
  2*s[2, 5, 9] - 2*s[2, 6, 7] - 2*s[2, 6, 8] - 2*s[2, 6, 9] - s[2, 7, 8] - 
  s[2, 7, 9] - s[2, 8, 9] - 2*s[3, 4, 6] - 2*s[3, 4, 7] - 2*s[3, 4, 8] - 
  2*s[3, 4, 9] - 2*s[3, 5, 6] - 2*s[3, 5, 7] - 2*s[3, 5, 8] - 2*s[3, 5, 9] - 
  2*s[3, 6, 7] - 2*s[3, 6, 8] - 2*s[3, 6, 9] - s[3, 7, 8] - 2*s[3, 7, 9] - 
  2*s[3, 8, 9] - s[4, 5, 6] - s[4, 5, 7] - s[4, 5, 8] - s[4, 5, 9] - 
  s[4, 6, 7] - s[4, 6, 8] - 2*s[4, 6, 9] - s[4, 7, 8] - 2*s[4, 7, 9] - 
  2*s[4, 8, 9] - s[5, 6, 7] - s[5, 6, 8] - 2*s[5, 6, 9] - s[5, 7, 8] - 
  2*s[5, 7, 9] - 2*s[5, 8, 9] - s[6, 7, 8] - 2*s[6, 7, 9] - 2*s[6, 8, 9] - 
  s[7, 8, 9], -s[1, 3, 6] - s[1, 3, 7] - s[1, 3, 8] - s[1, 3, 9] - 
  s[1, 4, 6] - s[1, 4, 7] - s[1, 4, 8] - s[1, 4, 9] - s[1, 5, 6] - 
  s[1, 5, 7] - s[1, 5, 8] - s[1, 5, 9] - s[1, 6, 7] - s[1, 6, 8] - 
  s[1, 6, 9] - s[2, 3, 6] - s[2, 3, 7] - s[2, 3, 8] - s[2, 3, 9] - 
  s[2, 4, 6] - s[2, 4, 7] - s[2, 4, 8] - s[2, 4, 9] - s[2, 5, 6] - 
  s[2, 5, 7] - s[2, 5, 8] - s[2, 5, 9] - s[2, 6, 7] - s[2, 6, 8] - 
  s[2, 6, 9] - s[2, 7, 9] - s[2, 8, 9] - s[3, 4, 6] - s[3, 4, 7] - 
  s[3, 4, 8] - s[3, 4, 9] - s[3, 5, 6] - s[3, 5, 7] - s[3, 5, 8] - 
  s[3, 5, 9] - s[3, 6, 7] - s[3, 6, 8] - 2*s[3, 6, 9] - s[3, 7, 8] - 
  2*s[3, 7, 9] - 2*s[3, 8, 9] - s[4, 5, 6] - s[4, 5, 7] - s[4, 5, 8] - 
  s[4, 5, 9] - s[4, 6, 7] - s[4, 6, 8] - 2*s[4, 6, 9] - s[4, 7, 8] - 
  2*s[4, 7, 9] - 2*s[4, 8, 9] - s[5, 6, 7] - s[5, 6, 8] - 2*s[5, 6, 9] - 
  s[5, 7, 8] - 2*s[5, 7, 9] - 2*s[5, 8, 9] - s[6, 7, 8] - 2*s[6, 7, 9] - 
  2*s[6, 8, 9] - s[7, 8, 9], -s[1, 3, 6] - s[1, 3, 7] - s[1, 3, 8] - 
  s[1, 3, 9] - s[1, 4, 6] - s[1, 4, 7] - s[1, 4, 8] - s[1, 4, 9] - 
  s[1, 5, 6] - s[1, 5, 7] - s[1, 5, 8] - s[1, 5, 9] - s[1, 6, 7] - 
  s[1, 6, 8] - s[1, 6, 9] - s[1, 7, 9] - s[1, 8, 9] - s[2, 3, 6] - 
  s[2, 3, 7] - s[2, 3, 8] - s[2, 3, 9] - s[2, 4, 6] - s[2, 4, 7] - 
  s[2, 4, 8] - s[2, 4, 9] - s[2, 5, 6] - s[2, 5, 7] - s[2, 5, 8] - 
  s[2, 5, 9] - s[2, 6, 7] - s[2, 6, 8] - s[2, 6, 9] - s[2, 7, 9] - 
  s[2, 8, 9] - s[3, 4, 6] - s[3, 4, 7] - s[3, 4, 8] - s[3, 4, 9] - 
  s[3, 5, 6] - s[3, 5, 7] - s[3, 5, 8] - s[3, 5, 9] - s[3, 6, 7] - 
  s[3, 6, 8] - 2*s[3, 6, 9] - s[3, 7, 8] - 2*s[3, 7, 9] - 2*s[3, 8, 9] - 
  s[4, 5, 6] - s[4, 5, 7] - s[4, 5, 8] - s[4, 5, 9] - s[4, 6, 7] - 
  s[4, 6, 8] - 2*s[4, 6, 9] - s[4, 7, 8] - 2*s[4, 7, 9] - 2*s[4, 8, 9] - 
  s[5, 6, 7] - s[5, 6, 8] - 2*s[5, 6, 9] - s[5, 7, 8] - 2*s[5, 7, 9] - 
  2*s[5, 8, 9] - s[6, 7, 8] - 2*s[6, 7, 9] - 2*s[6, 8, 9] - s[7, 8, 9], 
 s[1, 4, 5] + s[1, 4, 6] + s[1, 4, 7] + s[1, 5, 6] + s[1, 5, 7] + 
  s[1, 6, 7] - s[2, 3, 8] - s[2, 3, 9] - s[2, 4, 8] - s[2, 4, 9] - 
  s[2, 5, 8] - s[2, 5, 9] - s[2, 6, 8] - s[2, 6, 9] - s[2, 7, 8] - 
  s[2, 7, 9] - s[2, 8, 9] - s[3, 4, 8] - s[3, 4, 9] - s[3, 5, 8] - 
  s[3, 5, 9] - s[3, 6, 8] - s[3, 6, 9] - s[3, 7, 8] - s[3, 7, 9] - 
  s[3, 8, 9] + s[4, 5, 6] + s[4, 5, 7] + s[4, 6, 7] - s[4, 8, 9] + 
  s[5, 6, 7] - s[5, 8, 9] - s[6, 8, 9] - s[7, 8, 9], 
 -s[1, 3, 8] - s[1, 3, 9] - s[1, 4, 8] - s[1, 4, 9] - s[1, 5, 8] - 
  s[1, 5, 9] - s[1, 6, 8] - s[1, 6, 9] - s[1, 7, 8] - s[1, 7, 9] - 
  s[1, 8, 9] - s[2, 3, 8] - s[2, 3, 9] - s[2, 4, 8] - s[2, 4, 9] - 
  s[2, 5, 8] - s[2, 5, 9] - s[2, 6, 8] - s[2, 6, 9] - s[2, 7, 8] - 
  s[2, 7, 9] - s[2, 8, 9] - s[3, 4, 8] - s[3, 4, 9] - s[3, 5, 8] - 
  s[3, 5, 9] - s[3, 6, 8] - s[3, 6, 9] - s[3, 7, 8] - s[3, 7, 9] - 
  s[3, 8, 9] + s[4, 5, 6] + s[4, 5, 7] + s[4, 6, 7] - s[4, 8, 9] + 
  s[5, 6, 7] - s[5, 8, 9] - s[6, 8, 9] - s[7, 8, 9], 
 s[1, 4, 5] + s[1, 4, 6] + s[1, 4, 7] + s[1, 5, 6] + s[1, 5, 7] + 
  s[1, 6, 7] - s[2, 3, 8] - s[2, 3, 9] + s[2, 4, 5] - s[2, 4, 8] - 
  s[2, 4, 9] - s[2, 5, 8] - s[2, 5, 9] - s[2, 6, 8] - s[2, 6, 9] - 
  s[2, 7, 8] - s[2, 7, 9] - s[2, 8, 9] + s[3, 4, 5] - s[3, 4, 8] - 
  s[3, 4, 9] - s[3, 5, 8] - s[3, 5, 9] - s[3, 6, 8] - s[3, 6, 9] - 
  s[3, 7, 8] - s[3, 7, 9] - s[3, 8, 9] + s[4, 5, 6] + s[4, 5, 7] + 
  s[4, 6, 7] - s[4, 8, 9] + s[5, 6, 7] - s[5, 8, 9] - s[6, 8, 9] - 
  s[7, 8, 9], -s[1, 3, 8] - s[1, 3, 9] + s[1, 4, 5] - s[1, 4, 8] - 
  s[1, 4, 9] - s[1, 5, 8] - s[1, 5, 9] - s[1, 6, 8] - s[1, 6, 9] - 
  s[1, 7, 8] - s[1, 7, 9] - s[1, 8, 9] - s[2, 3, 8] - s[2, 3, 9] + 
  s[2, 4, 5] - s[2, 4, 8] - s[2, 4, 9] - s[2, 5, 8] - s[2, 5, 9] - 
  s[2, 6, 8] - s[2, 6, 9] - s[2, 7, 8] - s[2, 7, 9] - s[2, 8, 9] + 
  s[3, 4, 5] - s[3, 4, 8] - s[3, 4, 9] - s[3, 5, 8] - s[3, 5, 9] - 
  s[3, 6, 8] - s[3, 6, 9] - s[3, 7, 8] - s[3, 7, 9] - s[3, 8, 9] + 
  s[4, 5, 6] + s[4, 5, 7] + s[4, 6, 7] - s[4, 8, 9] + s[5, 6, 7] - 
  s[5, 8, 9] - s[6, 8, 9] - s[7, 8, 9], s[1, 4, 5] + s[1, 4, 6] + 
  s[1, 4, 7] + s[1, 5, 6] + s[1, 5, 7] + s[1, 6, 7] - s[2, 3, 8] - 
  s[2, 3, 9] + s[2, 4, 5] + s[2, 4, 6] - s[2, 4, 8] - s[2, 4, 9] + 
  s[2, 5, 6] - s[2, 5, 8] - s[2, 5, 9] - s[2, 6, 8] - s[2, 6, 9] - 
  s[2, 7, 8] - s[2, 7, 9] - s[2, 8, 9] + s[3, 4, 5] + s[3, 4, 6] - 
  s[3, 4, 8] - s[3, 4, 9] + s[3, 5, 6] - s[3, 5, 8] - s[3, 5, 9] - 
  s[3, 6, 8] - s[3, 6, 9] - s[3, 7, 8] - s[3, 7, 9] - s[3, 8, 9] + 
  2*s[4, 5, 6] + s[4, 5, 7] + s[4, 6, 7] - s[4, 8, 9] + s[5, 6, 7] - 
  s[5, 8, 9] - s[6, 8, 9] - s[7, 8, 9], -s[1, 3, 8] - s[1, 3, 9] + 
  s[1, 4, 5] + s[1, 4, 6] - s[1, 4, 8] - s[1, 4, 9] + s[1, 5, 6] - 
  s[1, 5, 8] - s[1, 5, 9] - s[1, 6, 8] - s[1, 6, 9] - s[1, 7, 8] - 
  s[1, 7, 9] - s[1, 8, 9] - s[2, 3, 8] - s[2, 3, 9] + s[2, 4, 5] + 
  s[2, 4, 6] - s[2, 4, 8] - s[2, 4, 9] + s[2, 5, 6] - s[2, 5, 8] - 
  s[2, 5, 9] - s[2, 6, 8] - s[2, 6, 9] - s[2, 7, 8] - s[2, 7, 9] - 
  s[2, 8, 9] + s[3, 4, 5] + s[3, 4, 6] - s[3, 4, 8] - s[3, 4, 9] + 
  s[3, 5, 6] - s[3, 5, 8] - s[3, 5, 9] - s[3, 6, 8] - s[3, 6, 9] - 
  s[3, 7, 8] - s[3, 7, 9] - s[3, 8, 9] + 2*s[4, 5, 6] + s[4, 5, 7] + 
  s[4, 6, 7] - s[4, 8, 9] + s[5, 6, 7] - s[5, 8, 9] - s[6, 8, 9] - 
  s[7, 8, 9], s[1, 5, 6] + s[1, 5, 7] + s[1, 6, 7] - s[2, 3, 8] - 
  s[2, 3, 9] - s[2, 4, 8] - s[2, 4, 9] - s[2, 5, 8] - s[2, 5, 9] - 
  s[2, 6, 8] - s[2, 6, 9] - s[2, 7, 8] - s[2, 7, 9] - s[2, 8, 9] - 
  s[3, 4, 8] - s[3, 4, 9] - s[3, 5, 8] - s[3, 5, 9] - s[3, 6, 8] - 
  s[3, 6, 9] - s[3, 7, 8] - s[3, 7, 9] - s[3, 8, 9] - s[4, 5, 8] - 
  s[4, 5, 9] - s[4, 6, 8] - s[4, 6, 9] - s[4, 7, 8] - s[4, 7, 9] - 
  s[4, 8, 9] + s[5, 6, 7] - s[5, 8, 9] - s[6, 8, 9] - s[7, 8, 9], 
 -s[1, 3, 8] - s[1, 3, 9] - s[1, 4, 8] - s[1, 4, 9] - s[1, 5, 8] - 
  s[1, 5, 9] - s[1, 6, 8] - s[1, 6, 9] - s[1, 7, 8] - s[1, 7, 9] - 
  s[1, 8, 9] - s[2, 3, 8] - s[2, 3, 9] - s[2, 4, 8] - s[2, 4, 9] - 
  s[2, 5, 8] - s[2, 5, 9] - s[2, 6, 8] - s[2, 6, 9] - s[2, 7, 8] - 
  s[2, 7, 9] - s[2, 8, 9] - s[3, 4, 8] - s[3, 4, 9] - s[3, 5, 8] - 
  s[3, 5, 9] - s[3, 6, 8] - s[3, 6, 9] - s[3, 7, 8] - s[3, 7, 9] - 
  s[3, 8, 9] - s[4, 5, 8] - s[4, 5, 9] - s[4, 6, 8] - s[4, 6, 9] - 
  s[4, 7, 8] - s[4, 7, 9] - s[4, 8, 9] + s[5, 6, 7] - s[5, 8, 9] - 
  s[6, 8, 9] - s[7, 8, 9], s[1, 4, 5] + s[1, 4, 6] + s[1, 4, 7] + 
  2*s[1, 5, 6] + s[1, 5, 7] + s[1, 6, 7] - s[2, 3, 7] - 2*s[2, 3, 8] - 
  2*s[2, 3, 9] - s[2, 4, 7] - 2*s[2, 4, 8] - 2*s[2, 4, 9] - s[2, 5, 7] - 
  2*s[2, 5, 8] - 2*s[2, 5, 9] - s[2, 6, 7] - 2*s[2, 6, 8] - 2*s[2, 6, 9] - 
  2*s[2, 7, 8] - 2*s[2, 7, 9] - 2*s[2, 8, 9] - s[3, 4, 7] - 2*s[3, 4, 8] - 
  2*s[3, 4, 9] - s[3, 5, 7] - 2*s[3, 5, 8] - 2*s[3, 5, 9] - s[3, 6, 7] - 
  2*s[3, 6, 8] - 2*s[3, 6, 9] - 2*s[3, 7, 8] - 2*s[3, 7, 9] - 2*s[3, 8, 9] + 
  s[4, 5, 6] - s[4, 5, 8] - s[4, 5, 9] - s[4, 6, 8] - s[4, 6, 9] - 
  s[4, 7, 8] - s[4, 7, 9] - s[4, 8, 9] + s[5, 6, 7] - s[5, 8, 9] - 
  s[6, 8, 9] - s[7, 8, 9], s[1, 5, 6] + s[1, 5, 7] + s[1, 6, 7] - 
  s[2, 3, 8] - s[2, 3, 9] - s[2, 4, 8] - s[2, 4, 9] + s[2, 5, 6] - 
  s[2, 5, 8] - s[2, 5, 9] - s[2, 6, 8] - s[2, 6, 9] - s[2, 7, 8] - 
  s[2, 7, 9] - s[2, 8, 9] - s[3, 4, 8] - s[3, 4, 9] + s[3, 5, 6] - 
  s[3, 5, 8] - s[3, 5, 9] - s[3, 6, 8] - s[3, 6, 9] - s[3, 7, 8] - 
  s[3, 7, 9] - s[3, 8, 9] + s[4, 5, 6] - s[4, 5, 8] - s[4, 5, 9] - 
  s[4, 6, 8] - s[4, 6, 9] - s[4, 7, 8] - s[4, 7, 9] - s[4, 8, 9] + 
  s[5, 6, 7] - s[5, 8, 9] - s[6, 8, 9] - s[7, 8, 9], 
 -s[1, 3, 8] - s[1, 3, 9] - s[1, 4, 8] - s[1, 4, 9] + s[1, 5, 6] - 
  s[1, 5, 8] - s[1, 5, 9] - s[1, 6, 8] - s[1, 6, 9] - s[1, 7, 8] - 
  s[1, 7, 9] - s[1, 8, 9] - s[2, 3, 8] - s[2, 3, 9] - s[2, 4, 8] - 
  s[2, 4, 9] + s[2, 5, 6] - s[2, 5, 8] - s[2, 5, 9] - s[2, 6, 8] - 
  s[2, 6, 9] - s[2, 7, 8] - s[2, 7, 9] - s[2, 8, 9] - s[3, 4, 8] - 
  s[3, 4, 9] + s[3, 5, 6] - s[3, 5, 8] - s[3, 5, 9] - s[3, 6, 8] - 
  s[3, 6, 9] - s[3, 7, 8] - s[3, 7, 9] - s[3, 8, 9] + s[4, 5, 6] - 
  s[4, 5, 8] - s[4, 5, 9] - s[4, 6, 8] - s[4, 6, 9] - s[4, 7, 8] - 
  s[4, 7, 9] - s[4, 8, 9] + s[5, 6, 7] - s[5, 8, 9] - s[6, 8, 9] - 
  s[7, 8, 9], s[1, 5, 6] + s[1, 5, 7] + s[1, 6, 7] - s[2, 3, 8] - 
  s[2, 3, 9] - s[2, 4, 8] - s[2, 4, 9] + s[2, 5, 6] - s[2, 5, 8] - 
  s[2, 5, 9] - s[2, 6, 8] - s[2, 6, 9] - s[2, 7, 8] - s[2, 7, 9] - 
  s[2, 8, 9] + s[3, 4, 5] + s[3, 4, 6] - s[3, 4, 8] - s[3, 4, 9] + 
  s[3, 5, 6] - s[3, 5, 8] - s[3, 5, 9] - s[3, 6, 8] - s[3, 6, 9] - 
  s[3, 7, 8] - s[3, 7, 9] - s[3, 8, 9] + s[4, 5, 6] - s[4, 5, 8] - 
  s[4, 5, 9] - s[4, 6, 8] - s[4, 6, 9] - s[4, 7, 8] - s[4, 7, 9] - 
  s[4, 8, 9] + s[5, 6, 7] - s[5, 8, 9] - s[6, 8, 9] - s[7, 8, 9], 
 -s[1, 3, 8] - s[1, 3, 9] - s[1, 4, 8] - s[1, 4, 9] + s[1, 5, 6] - 
  s[1, 5, 8] - s[1, 5, 9] - s[1, 6, 8] - s[1, 6, 9] - s[1, 7, 8] - 
  s[1, 7, 9] - s[1, 8, 9] - s[2, 3, 8] - s[2, 3, 9] - s[2, 4, 8] - 
  s[2, 4, 9] + s[2, 5, 6] - s[2, 5, 8] - s[2, 5, 9] - s[2, 6, 8] - 
  s[2, 6, 9] - s[2, 7, 8] - s[2, 7, 9] - s[2, 8, 9] + s[3, 4, 5] + 
  s[3, 4, 6] - s[3, 4, 8] - s[3, 4, 9] + s[3, 5, 6] - s[3, 5, 8] - 
  s[3, 5, 9] - s[3, 6, 8] - s[3, 6, 9] - s[3, 7, 8] - s[3, 7, 9] - 
  s[3, 8, 9] + s[4, 5, 6] - s[4, 5, 8] - s[4, 5, 9] - s[4, 6, 8] - 
  s[4, 6, 9] - s[4, 7, 8] - s[4, 7, 9] - s[4, 8, 9] + s[5, 6, 7] - 
  s[5, 8, 9] - s[6, 8, 9] - s[7, 8, 9], s[1, 4, 5] + s[1, 4, 6] + 
  s[1, 4, 7] + 2*s[1, 5, 6] + s[1, 5, 7] + s[1, 6, 7] - s[2, 3, 8] - 
  s[2, 3, 9] + s[2, 4, 5] + s[2, 4, 6] - s[2, 4, 8] - s[2, 4, 9] + 
  s[2, 5, 6] - s[2, 5, 8] - s[2, 5, 9] - s[2, 6, 8] - s[2, 6, 9] - 
  s[2, 7, 8] - s[2, 7, 9] - s[2, 8, 9] + s[3, 4, 5] + s[3, 4, 6] - 
  s[3, 4, 8] - s[3, 4, 9] + s[3, 5, 6] - s[3, 5, 8] - s[3, 5, 9] - 
  s[3, 6, 8] - s[3, 6, 9] - s[3, 7, 8] - s[3, 7, 9] - s[3, 8, 9] + 
  2*s[4, 5, 6] + s[4, 5, 7] + s[4, 6, 7] - s[4, 8, 9] + 2*s[5, 6, 7] + 
  s[5, 6, 8] + s[5, 6, 9] - s[5, 8, 9] - s[6, 8, 9] - s[7, 8, 9], 
 -s[1, 3, 8] - s[1, 3, 9] + s[1, 4, 5] + s[1, 4, 6] - s[1, 4, 8] - 
  s[1, 4, 9] + s[1, 5, 6] - s[1, 5, 8] - s[1, 5, 9] - s[1, 6, 8] - 
  s[1, 6, 9] - s[1, 7, 8] - s[1, 7, 9] - s[1, 8, 9] - s[2, 3, 8] - 
  s[2, 3, 9] + s[2, 4, 5] + s[2, 4, 6] - s[2, 4, 8] - s[2, 4, 9] + 
  s[2, 5, 6] - s[2, 5, 8] - s[2, 5, 9] - s[2, 6, 8] - s[2, 6, 9] - 
  s[2, 7, 8] - s[2, 7, 9] - s[2, 8, 9] + s[3, 4, 5] + s[3, 4, 6] - 
  s[3, 4, 8] - s[3, 4, 9] + s[3, 5, 6] - s[3, 5, 8] - s[3, 5, 9] - 
  s[3, 6, 8] - s[3, 6, 9] - s[3, 7, 8] - s[3, 7, 9] - s[3, 8, 9] + 
  2*s[4, 5, 6] + s[4, 5, 7] + s[4, 6, 7] - s[4, 8, 9] + 2*s[5, 6, 7] + 
  s[5, 6, 8] + s[5, 6, 9] - s[5, 8, 9] - s[6, 8, 9] - s[7, 8, 9], 
 s[1, 6, 7] - s[2, 3, 8] - s[2, 3, 9] - s[2, 4, 8] - s[2, 4, 9] - 
  s[2, 5, 8] - s[2, 5, 9] - s[2, 6, 8] - s[2, 6, 9] - s[2, 7, 8] - 
  s[2, 7, 9] - s[2, 8, 9] - s[3, 4, 8] - s[3, 4, 9] - s[3, 5, 8] - 
  s[3, 5, 9] - s[3, 6, 8] - s[3, 6, 9] - s[3, 7, 8] - s[3, 7, 9] - 
  s[3, 8, 9] - s[4, 5, 8] - s[4, 5, 9] - s[4, 6, 8] - s[4, 6, 9] - 
  s[4, 7, 8] - s[4, 7, 9] - s[4, 8, 9] - s[5, 6, 8] - s[5, 6, 9] - 
  s[5, 7, 8] - s[5, 7, 9] - s[5, 8, 9] - s[6, 8, 9] - s[7, 8, 9], 
 -s[1, 3, 8] - s[1, 3, 9] - s[1, 4, 8] - s[1, 4, 9] - s[1, 5, 8] - 
  s[1, 5, 9] - s[1, 6, 8] - s[1, 6, 9] - s[1, 7, 8] - s[1, 7, 9] - 
  s[1, 8, 9] - s[2, 3, 8] - s[2, 3, 9] - s[2, 4, 8] - s[2, 4, 9] - 
  s[2, 5, 8] - s[2, 5, 9] - s[2, 6, 8] - s[2, 6, 9] - s[2, 7, 8] - 
  s[2, 7, 9] - s[2, 8, 9] - s[3, 4, 8] - s[3, 4, 9] - s[3, 5, 8] - 
  s[3, 5, 9] - s[3, 6, 8] - s[3, 6, 9] - s[3, 7, 8] - s[3, 7, 9] - 
  s[3, 8, 9] - s[4, 5, 8] - s[4, 5, 9] - s[4, 6, 8] - s[4, 6, 9] - 
  s[4, 7, 8] - s[4, 7, 9] - s[4, 8, 9] - s[5, 6, 8] - s[5, 6, 9] - 
  s[5, 7, 8] - s[5, 7, 9] - s[5, 8, 9] - s[6, 8, 9] - s[7, 8, 9], 
 s[1, 4, 5] + s[1, 4, 6] + s[1, 4, 7] + 2*s[1, 5, 6] + s[1, 5, 7] + 
  s[1, 6, 7] - s[2, 3, 8] - s[2, 3, 9] + s[2, 4, 5] + s[2, 4, 6] - 
  s[2, 4, 8] - s[2, 4, 9] + s[2, 5, 6] - s[2, 5, 8] - s[2, 5, 9] - 
  s[2, 6, 8] - s[2, 6, 9] - s[2, 7, 8] - s[2, 7, 9] - s[2, 8, 9] + 
  s[3, 4, 5] + s[3, 4, 6] - s[3, 4, 8] - s[3, 4, 9] + s[3, 5, 6] - 
  s[3, 5, 8] - s[3, 5, 9] - s[3, 6, 8] - s[3, 6, 9] - s[3, 7, 8] - 
  s[3, 7, 9] - s[3, 8, 9] + 2*s[4, 5, 6] + s[4, 5, 7] + s[4, 6, 7] - 
  s[4, 8, 9] + 2*s[5, 6, 7] + s[5, 6, 8] + s[5, 6, 9] + s[5, 7, 8] - 
  s[5, 8, 9] + s[6, 7, 8] - s[6, 8, 9] - s[7, 8, 9], 
 -s[1, 3, 8] - s[1, 3, 9] + s[1, 4, 5] + s[1, 4, 6] - s[1, 4, 8] - 
  s[1, 4, 9] + s[1, 5, 6] - s[1, 5, 8] - s[1, 5, 9] - s[1, 6, 8] - 
  s[1, 6, 9] - s[1, 7, 8] - s[1, 7, 9] - s[1, 8, 9] - s[2, 3, 8] - 
  s[2, 3, 9] + s[2, 4, 5] + s[2, 4, 6] - s[2, 4, 8] - s[2, 4, 9] + 
  s[2, 5, 6] - s[2, 5, 8] - s[2, 5, 9] - s[2, 6, 8] - s[2, 6, 9] - 
  s[2, 7, 8] - s[2, 7, 9] - s[2, 8, 9] + s[3, 4, 5] + s[3, 4, 6] - 
  s[3, 4, 8] - s[3, 4, 9] + s[3, 5, 6] - s[3, 5, 8] - s[3, 5, 9] - 
  s[3, 6, 8] - s[3, 6, 9] - s[3, 7, 8] - s[3, 7, 9] - s[3, 8, 9] + 
  2*s[4, 5, 6] + s[4, 5, 7] + s[4, 6, 7] - s[4, 8, 9] + 2*s[5, 6, 7] + 
  s[5, 6, 8] + s[5, 6, 9] + s[5, 7, 8] - s[5, 8, 9] + s[6, 7, 8] - 
  s[6, 8, 9] - s[7, 8, 9], -s[1, 3, 5] - s[1, 3, 6] - s[1, 3, 7] - 
  s[1, 3, 8] - s[1, 3, 9] - s[1, 4, 5] - s[1, 4, 6] - s[1, 4, 7] - 
  s[1, 4, 8] - s[1, 4, 9] - s[1, 5, 6] - s[1, 5, 7] - s[1, 5, 8] - 
  s[1, 5, 9] - s[2, 3, 5] - s[2, 3, 6] - s[2, 3, 7] - s[2, 3, 8] - 
  s[2, 3, 9] - s[2, 4, 5] - s[2, 4, 6] - s[2, 4, 7] - s[2, 4, 8] - 
  s[2, 4, 9] - s[2, 5, 6] - s[2, 5, 7] - s[2, 5, 8] - s[2, 5, 9] - 
  s[2, 6, 9] - s[2, 7, 9] - s[2, 8, 9] - s[3, 4, 5] - s[3, 4, 6] - 
  s[3, 4, 7] - s[3, 4, 8] - s[3, 4, 9] - s[3, 5, 6] - s[3, 5, 7] - 
  s[3, 5, 8] - 2*s[3, 5, 9] - s[3, 6, 8] - 2*s[3, 6, 9] - s[3, 7, 8] - 
  2*s[3, 7, 9] - 2*s[3, 8, 9] - s[4, 5, 8] - 2*s[4, 5, 9] - s[4, 6, 8] - 
  2*s[4, 6, 9] - s[4, 7, 8] - 2*s[4, 7, 9] - 2*s[4, 8, 9] - s[5, 6, 8] - 
  2*s[5, 6, 9] - s[5, 7, 8] - 2*s[5, 7, 9] - 2*s[5, 8, 9] - s[6, 7, 9] - 
  s[6, 8, 9] - s[7, 8, 9], -s[1, 3, 5] - s[1, 3, 6] - s[1, 3, 7] - 
  s[1, 3, 8] - s[1, 3, 9] - s[1, 4, 5] - s[1, 4, 6] - s[1, 4, 7] - 
  s[1, 4, 8] - s[1, 4, 9] - s[1, 5, 6] - s[1, 5, 7] - s[1, 5, 8] - 
  s[1, 5, 9] - s[1, 6, 9] - s[1, 7, 9] - s[1, 8, 9] - s[2, 3, 5] - 
  s[2, 3, 6] - s[2, 3, 7] - s[2, 3, 8] - s[2, 3, 9] - s[2, 4, 5] - 
  s[2, 4, 6] - s[2, 4, 7] - s[2, 4, 8] - s[2, 4, 9] - s[2, 5, 6] - 
  s[2, 5, 7] - s[2, 5, 8] - s[2, 5, 9] - s[2, 6, 9] - s[2, 7, 9] - 
  s[2, 8, 9] - s[3, 4, 5] - s[3, 4, 6] - s[3, 4, 7] - s[3, 4, 8] - 
  s[3, 4, 9] - s[3, 5, 6] - s[3, 5, 7] - s[3, 5, 8] - 2*s[3, 5, 9] - 
  s[3, 6, 8] - 2*s[3, 6, 9] - s[3, 7, 8] - 2*s[3, 7, 9] - 2*s[3, 8, 9] - 
  s[4, 5, 8] - 2*s[4, 5, 9] - s[4, 6, 8] - 2*s[4, 6, 9] - s[4, 7, 8] - 
  2*s[4, 7, 9] - 2*s[4, 8, 9] - s[5, 6, 8] - 2*s[5, 6, 9] - s[5, 7, 8] - 
  2*s[5, 7, 9] - 2*s[5, 8, 9] - s[6, 7, 9] - s[6, 8, 9] - s[7, 8, 9], 
 -s[1, 3, 5] - s[1, 3, 6] - s[1, 3, 7] - s[1, 3, 8] - s[1, 3, 9] - 
  s[1, 4, 5] - s[1, 4, 6] - s[1, 4, 7] - s[1, 4, 8] - s[1, 4, 9] - 
  s[1, 5, 6] - s[1, 5, 7] - s[1, 5, 8] - s[1, 5, 9] - s[2, 3, 5] - 
  s[2, 3, 6] - s[2, 3, 7] - s[2, 3, 8] - s[2, 3, 9] - s[2, 4, 5] - 
  s[2, 4, 6] - s[2, 4, 7] - s[2, 4, 8] - s[2, 4, 9] - s[2, 5, 6] - 
  s[2, 5, 7] - s[2, 5, 8] - s[2, 5, 9] - s[2, 6, 9] - s[2, 7, 9] - 
  s[2, 8, 9] - s[3, 4, 5] - s[3, 4, 6] - s[3, 4, 7] - s[3, 4, 8] - 
  s[3, 4, 9] - s[3, 5, 6] - s[3, 5, 7] - s[3, 5, 8] - 2*s[3, 5, 9] - 
  s[3, 6, 8] - 2*s[3, 6, 9] - s[3, 7, 8] - 2*s[3, 7, 9] - 2*s[3, 8, 9] - 
  s[4, 5, 6] - s[4, 5, 7] - s[4, 5, 8] - 2*s[4, 5, 9] - s[4, 6, 8] - 
  2*s[4, 6, 9] - s[4, 7, 8] - 2*s[4, 7, 9] - 2*s[4, 8, 9] - s[5, 6, 8] - 
  2*s[5, 6, 9] - s[5, 7, 8] - 2*s[5, 7, 9] - 2*s[5, 8, 9] - s[6, 7, 9] - 
  s[6, 8, 9] - s[7, 8, 9], -s[1, 3, 5] - s[1, 3, 6] - s[1, 3, 7] - 
  s[1, 3, 8] - s[1, 3, 9] - s[1, 4, 5] - s[1, 4, 6] - s[1, 4, 7] - 
  s[1, 4, 8] - s[1, 4, 9] - s[1, 5, 6] - s[1, 5, 7] - s[1, 5, 8] - 
  s[1, 5, 9] - s[1, 6, 9] - s[1, 7, 9] - s[1, 8, 9] - s[2, 3, 5] - 
  s[2, 3, 6] - s[2, 3, 7] - s[2, 3, 8] - s[2, 3, 9] - s[2, 4, 5] - 
  s[2, 4, 6] - s[2, 4, 7] - s[2, 4, 8] - s[2, 4, 9] - s[2, 5, 6] - 
  s[2, 5, 7] - s[2, 5, 8] - s[2, 5, 9] - s[2, 6, 9] - s[2, 7, 9] - 
  s[2, 8, 9] - s[3, 4, 5] - s[3, 4, 6] - s[3, 4, 7] - s[3, 4, 8] - 
  s[3, 4, 9] - s[3, 5, 6] - s[3, 5, 7] - s[3, 5, 8] - 2*s[3, 5, 9] - 
  s[3, 6, 8] - 2*s[3, 6, 9] - s[3, 7, 8] - 2*s[3, 7, 9] - 2*s[3, 8, 9] - 
  s[4, 5, 6] - s[4, 5, 7] - s[4, 5, 8] - 2*s[4, 5, 9] - s[4, 6, 8] - 
  2*s[4, 6, 9] - s[4, 7, 8] - 2*s[4, 7, 9] - 2*s[4, 8, 9] - s[5, 6, 8] - 
  2*s[5, 6, 9] - s[5, 7, 8] - 2*s[5, 7, 9] - 2*s[5, 8, 9] - s[6, 7, 9] - 
  s[6, 8, 9] - s[7, 8, 9], -s[1, 3, 5] - s[1, 3, 6] - s[1, 3, 7] - 
  s[1, 3, 8] - s[1, 3, 9] - s[1, 4, 5] - s[1, 4, 6] - s[1, 4, 7] - 
  s[1, 4, 8] - s[1, 4, 9] - s[1, 5, 6] - s[1, 5, 7] - s[1, 5, 8] - 
  s[1, 5, 9] - s[2, 3, 5] - s[2, 3, 6] - s[2, 3, 7] - s[2, 3, 8] - 
  s[2, 3, 9] - s[2, 4, 5] - s[2, 4, 6] - s[2, 4, 7] - s[2, 4, 8] - 
  s[2, 4, 9] - s[2, 5, 6] - s[2, 5, 7] - s[2, 5, 8] - s[2, 5, 9] - 
  s[2, 6, 9] - s[2, 7, 9] - s[2, 8, 9] - s[3, 4, 5] - s[3, 4, 6] - 
  s[3, 4, 7] - s[3, 4, 8] - s[3, 4, 9] - s[3, 5, 6] - s[3, 5, 7] - 
  s[3, 5, 8] - 2*s[3, 5, 9] - s[3, 6, 7] - s[3, 6, 8] - 2*s[3, 6, 9] - 
  s[3, 7, 8] - 2*s[3, 7, 9] - 2*s[3, 8, 9] - s[4, 5, 6] - s[4, 5, 7] - 
  s[4, 5, 8] - 2*s[4, 5, 9] - s[4, 6, 7] - s[4, 6, 8] - 2*s[4, 6, 9] - 
  s[4, 7, 8] - 2*s[4, 7, 9] - 2*s[4, 8, 9] - s[5, 6, 7] - s[5, 6, 8] - 
  2*s[5, 6, 9] - s[5, 7, 8] - 2*s[5, 7, 9] - 2*s[5, 8, 9] - s[6, 7, 9] - 
  s[6, 8, 9] - s[7, 8, 9], -s[1, 3, 5] - s[1, 3, 6] - s[1, 3, 7] - 
  s[1, 3, 8] - s[1, 3, 9] - s[1, 4, 5] - s[1, 4, 6] - s[1, 4, 7] - 
  s[1, 4, 8] - s[1, 4, 9] - s[1, 5, 6] - s[1, 5, 7] - s[1, 5, 8] - 
  s[1, 5, 9] - s[1, 6, 9] - s[1, 7, 9] - s[1, 8, 9] - s[2, 3, 5] - 
  s[2, 3, 6] - s[2, 3, 7] - s[2, 3, 8] - s[2, 3, 9] - s[2, 4, 5] - 
  s[2, 4, 6] - s[2, 4, 7] - s[2, 4, 8] - s[2, 4, 9] - s[2, 5, 6] - 
  s[2, 5, 7] - s[2, 5, 8] - s[2, 5, 9] - s[2, 6, 9] - s[2, 7, 9] - 
  s[2, 8, 9] - s[3, 4, 5] - s[3, 4, 6] - s[3, 4, 7] - s[3, 4, 8] - 
  s[3, 4, 9] - s[3, 5, 6] - s[3, 5, 7] - s[3, 5, 8] - 2*s[3, 5, 9] - 
  s[3, 6, 7] - s[3, 6, 8] - 2*s[3, 6, 9] - s[3, 7, 8] - 2*s[3, 7, 9] - 
  2*s[3, 8, 9] - s[4, 5, 6] - s[4, 5, 7] - s[4, 5, 8] - 2*s[4, 5, 9] - 
  s[4, 6, 7] - s[4, 6, 8] - 2*s[4, 6, 9] - s[4, 7, 8] - 2*s[4, 7, 9] - 
  2*s[4, 8, 9] - s[5, 6, 7] - s[5, 6, 8] - 2*s[5, 6, 9] - s[5, 7, 8] - 
  2*s[5, 7, 9] - 2*s[5, 8, 9] - s[6, 7, 9] - s[6, 8, 9] - s[7, 8, 9], 
 -s[1, 3, 7] - s[1, 3, 8] - s[1, 3, 9] - s[1, 4, 7] - s[1, 4, 8] - 
  s[1, 4, 9] - s[1, 5, 7] - s[1, 5, 8] - s[1, 5, 9] - s[1, 6, 7] - 
  s[1, 6, 8] - s[1, 6, 9] - s[1, 7, 8] - s[1, 7, 9] - s[2, 3, 7] - 
  s[2, 3, 8] - s[2, 3, 9] - s[2, 4, 7] - s[2, 4, 8] - s[2, 4, 9] - 
  s[2, 5, 7] - s[2, 5, 8] - s[2, 5, 9] - s[2, 6, 7] - s[2, 6, 8] - 
  s[2, 6, 9] - s[2, 7, 8] - s[2, 7, 9] - s[3, 4, 7] - s[3, 4, 8] - 
  s[3, 4, 9] - s[3, 5, 7] - s[3, 5, 8] - s[3, 5, 9] - s[3, 6, 7] - 
  s[3, 6, 8] - s[3, 6, 9] - s[3, 7, 8] - s[3, 7, 9] - s[3, 8, 9] + 
  s[4, 5, 6] - s[4, 7, 9] - s[4, 8, 9] - s[5, 7, 9] - s[5, 8, 9] - 
  s[6, 7, 9] - s[6, 8, 9] - s[7, 8, 9], s[1, 4, 5] + s[1, 4, 6] + 
  s[1, 5, 6] - s[2, 3, 7] - s[2, 3, 8] - s[2, 3, 9] - s[2, 4, 7] - 
  s[2, 4, 8] - s[2, 4, 9] - s[2, 5, 7] - s[2, 5, 8] - s[2, 5, 9] - 
  s[2, 6, 7] - s[2, 6, 8] - s[2, 6, 9] - s[2, 7, 8] - s[2, 7, 9] - 
  s[2, 8, 9] - s[3, 4, 7] - s[3, 4, 8] - s[3, 4, 9] - s[3, 5, 7] - 
  s[3, 5, 8] - s[3, 5, 9] - s[3, 6, 7] - s[3, 6, 8] - s[3, 6, 9] - 
  s[3, 7, 8] - s[3, 7, 9] - s[3, 8, 9] + s[4, 5, 6] - s[4, 7, 9] - 
  s[4, 8, 9] - s[5, 7, 9] - s[5, 8, 9] - s[6, 7, 9] - s[6, 8, 9] - 
  s[7, 8, 9], -s[1, 3, 7] - s[1, 3, 8] - s[1, 3, 9] - s[1, 4, 7] - 
  s[1, 4, 8] - s[1, 4, 9] - s[1, 5, 7] - s[1, 5, 8] - s[1, 5, 9] - 
  s[1, 6, 7] - s[1, 6, 8] - s[1, 6, 9] - s[1, 7, 8] - s[1, 7, 9] - 
  s[1, 8, 9] - s[2, 3, 7] - s[2, 3, 8] - s[2, 3, 9] - s[2, 4, 7] - 
  s[2, 4, 8] - s[2, 4, 9] - s[2, 5, 7] - s[2, 5, 8] - s[2, 5, 9] - 
  s[2, 6, 7] - s[2, 6, 8] - s[2, 6, 9] - s[2, 7, 8] - s[2, 7, 9] - 
  s[2, 8, 9] - s[3, 4, 7] - s[3, 4, 8] - s[3, 4, 9] - s[3, 5, 7] - 
  s[3, 5, 8] - s[3, 5, 9] - s[3, 6, 7] - s[3, 6, 8] - s[3, 6, 9] - 
  s[3, 7, 8] - s[3, 7, 9] - s[3, 8, 9] + s[4, 5, 6] - s[4, 7, 9] - 
  s[4, 8, 9] - s[5, 7, 9] - s[5, 8, 9] - s[6, 7, 9] - s[6, 8, 9] - 
  s[7, 8, 9], -s[1, 3, 7] - s[1, 3, 8] - s[1, 3, 9] + s[1, 4, 5] - 
  s[1, 4, 7] - s[1, 4, 8] - s[1, 4, 9] - s[1, 5, 7] - s[1, 5, 8] - 
  s[1, 5, 9] - s[1, 6, 7] - s[1, 6, 8] - s[1, 6, 9] - s[1, 7, 8] - 
  s[1, 7, 9] - s[2, 3, 7] - s[2, 3, 8] - s[2, 3, 9] + s[2, 4, 5] - 
  s[2, 4, 7] - s[2, 4, 8] - s[2, 4, 9] - s[2, 5, 7] - s[2, 5, 8] - 
  s[2, 5, 9] - s[2, 6, 7] - s[2, 6, 8] - s[2, 6, 9] - s[2, 7, 8] - 
  s[2, 7, 9] + s[3, 4, 5] - s[3, 4, 7] - s[3, 4, 8] - s[3, 4, 9] - 
  s[3, 5, 7] - s[3, 5, 8] - s[3, 5, 9] - s[3, 6, 7] - s[3, 6, 8] - 
  s[3, 6, 9] - s[3, 7, 8] - s[3, 7, 9] - s[3, 8, 9] + s[4, 5, 6] - 
  s[4, 7, 9] - s[4, 8, 9] - s[5, 7, 9] - s[5, 8, 9] - s[6, 7, 9] - 
  s[6, 8, 9] - s[7, 8, 9], s[1, 4, 5] + s[1, 4, 6] + s[1, 5, 6] - 
  s[2, 3, 7] - s[2, 3, 8] - s[2, 3, 9] + s[2, 4, 5] - s[2, 4, 7] - 
  s[2, 4, 8] - s[2, 4, 9] - s[2, 5, 7] - s[2, 5, 8] - s[2, 5, 9] - 
  s[2, 6, 7] - s[2, 6, 8] - s[2, 6, 9] - s[2, 7, 8] - s[2, 7, 9] - 
  s[2, 8, 9] + s[3, 4, 5] - s[3, 4, 7] - s[3, 4, 8] - s[3, 4, 9] - 
  s[3, 5, 7] - s[3, 5, 8] - s[3, 5, 9] - s[3, 6, 7] - s[3, 6, 8] - 
  s[3, 6, 9] - s[3, 7, 8] - s[3, 7, 9] - s[3, 8, 9] + s[4, 5, 6] - 
  s[4, 7, 9] - s[4, 8, 9] - s[5, 7, 9] - s[5, 8, 9] - s[6, 7, 9] - 
  s[6, 8, 9] - s[7, 8, 9], -s[1, 3, 7] - s[1, 3, 8] - s[1, 3, 9] + 
  s[1, 4, 5] - s[1, 4, 7] - s[1, 4, 8] - s[1, 4, 9] - s[1, 5, 7] - 
  s[1, 5, 8] - s[1, 5, 9] - s[1, 6, 7] - s[1, 6, 8] - s[1, 6, 9] - 
  s[1, 7, 8] - s[1, 7, 9] - s[1, 8, 9] - s[2, 3, 7] - s[2, 3, 8] - 
  s[2, 3, 9] + s[2, 4, 5] - s[2, 4, 7] - s[2, 4, 8] - s[2, 4, 9] - 
  s[2, 5, 7] - s[2, 5, 8] - s[2, 5, 9] - s[2, 6, 7] - s[2, 6, 8] - 
  s[2, 6, 9] - s[2, 7, 8] - s[2, 7, 9] - s[2, 8, 9] + s[3, 4, 5] - 
  s[3, 4, 7] - s[3, 4, 8] - s[3, 4, 9] - s[3, 5, 7] - s[3, 5, 8] - 
  s[3, 5, 9] - s[3, 6, 7] - s[3, 6, 8] - s[3, 6, 9] - s[3, 7, 8] - 
  s[3, 7, 9] - s[3, 8, 9] + s[4, 5, 6] - s[4, 7, 9] - s[4, 8, 9] - 
  s[5, 7, 9] - s[5, 8, 9] - s[6, 7, 9] - s[6, 8, 9] - s[7, 8, 9], 
 -s[1, 3, 7] - s[1, 3, 8] - s[1, 3, 9] - s[1, 4, 7] - s[1, 4, 8] - 
  s[1, 4, 9] - s[1, 5, 7] - s[1, 5, 8] - s[1, 5, 9] - s[1, 6, 7] - 
  s[1, 6, 8] - s[1, 6, 9] - s[1, 7, 8] - s[1, 7, 9] - s[2, 3, 7] - 
  s[2, 3, 8] - s[2, 3, 9] - s[2, 4, 7] - s[2, 4, 8] - s[2, 4, 9] - 
  s[2, 5, 7] - s[2, 5, 8] - s[2, 5, 9] - s[2, 6, 7] - s[2, 6, 8] - 
  s[2, 6, 9] - s[2, 7, 8] - s[2, 7, 9] - s[3, 4, 7] - s[3, 4, 8] - 
  s[3, 4, 9] - s[3, 5, 7] - s[3, 5, 8] - s[3, 5, 9] - s[3, 6, 7] - 
  s[3, 6, 8] - s[3, 6, 9] - s[3, 7, 8] - s[3, 7, 9] - s[3, 8, 9] - 
  s[4, 5, 7] - s[4, 5, 8] - s[4, 5, 9] - s[4, 6, 7] - s[4, 6, 8] - 
  s[4, 6, 9] - s[4, 7, 8] - s[4, 7, 9] - s[4, 8, 9] - s[5, 7, 9] - 
  s[5, 8, 9] - s[6, 7, 9] - s[6, 8, 9] - s[7, 8, 9], 
 s[1, 5, 6] - s[2, 3, 7] - s[2, 3, 8] - s[2, 3, 9] - s[2, 4, 7] - 
  s[2, 4, 8] - s[2, 4, 9] - s[2, 5, 7] - s[2, 5, 8] - s[2, 5, 9] - 
  s[2, 6, 7] - s[2, 6, 8] - s[2, 6, 9] - s[2, 7, 8] - s[2, 7, 9] - 
  s[2, 8, 9] - s[3, 4, 7] - s[3, 4, 8] - s[3, 4, 9] - s[3, 5, 7] - 
  s[3, 5, 8] - s[3, 5, 9] - s[3, 6, 7] - s[3, 6, 8] - s[3, 6, 9] - 
  s[3, 7, 8] - s[3, 7, 9] - s[3, 8, 9] - s[4, 5, 7] - s[4, 5, 8] - 
  s[4, 5, 9] - s[4, 6, 7] - s[4, 6, 8] - s[4, 6, 9] - s[4, 7, 8] - 
  s[4, 7, 9] - s[4, 8, 9] - s[5, 7, 9] - s[5, 8, 9] - s[6, 7, 9] - 
  s[6, 8, 9] - s[7, 8, 9], -s[1, 3, 7] - s[1, 3, 8] - s[1, 3, 9] - 
  s[1, 4, 7] - s[1, 4, 8] - s[1, 4, 9] - s[1, 5, 7] - s[1, 5, 8] - 
  s[1, 5, 9] - s[1, 6, 7] - s[1, 6, 8] - s[1, 6, 9] - s[1, 7, 8] - 
  s[1, 7, 9] - s[1, 8, 9] - s[2, 3, 7] - s[2, 3, 8] - s[2, 3, 9] - 
  s[2, 4, 7] - s[2, 4, 8] - s[2, 4, 9] - s[2, 5, 7] - s[2, 5, 8] - 
  s[2, 5, 9] - s[2, 6, 7] - s[2, 6, 8] - s[2, 6, 9] - s[2, 7, 8] - 
  s[2, 7, 9] - s[2, 8, 9] - s[3, 4, 7] - s[3, 4, 8] - s[3, 4, 9] - 
  s[3, 5, 7] - s[3, 5, 8] - s[3, 5, 9] - s[3, 6, 7] - s[3, 6, 8] - 
  s[3, 6, 9] - s[3, 7, 8] - s[3, 7, 9] - s[3, 8, 9] - s[4, 5, 7] - 
  s[4, 5, 8] - s[4, 5, 9] - s[4, 6, 7] - s[4, 6, 8] - s[4, 6, 9] - 
  s[4, 7, 8] - s[4, 7, 9] - s[4, 8, 9] - s[5, 7, 9] - s[5, 8, 9] - 
  s[6, 7, 9] - s[6, 8, 9] - s[7, 8, 9], -s[1, 3, 7] - s[1, 3, 8] - 
  s[1, 3, 9] - s[1, 4, 7] - s[1, 4, 8] - s[1, 4, 9] - s[1, 5, 7] - 
  s[1, 5, 8] - s[1, 5, 9] - s[1, 6, 7] - s[1, 6, 8] - s[1, 6, 9] - 
  s[1, 7, 8] - s[1, 7, 9] - s[2, 3, 7] - s[2, 3, 8] - s[2, 3, 9] - 
  s[2, 4, 7] - s[2, 4, 8] - s[2, 4, 9] - s[2, 5, 7] - s[2, 5, 8] - 
  s[2, 5, 9] - s[2, 6, 7] - s[2, 6, 8] - s[2, 6, 9] - s[2, 7, 8] - 
  s[2, 7, 9] - s[3, 4, 7] - s[3, 4, 8] - s[3, 4, 9] - s[3, 5, 7] - 
  s[3, 5, 8] - s[3, 5, 9] - s[3, 6, 7] - s[3, 6, 8] - s[3, 6, 9] - 
  s[3, 7, 8] - s[3, 7, 9] - s[3, 8, 9] + s[4, 5, 6] - s[4, 7, 9] - 
  s[4, 8, 9] + s[5, 6, 7] + s[5, 6, 8] - s[5, 7, 9] - s[5, 8, 9] - 
  s[6, 7, 9] - s[6, 8, 9] - s[7, 8, 9], s[1, 4, 5] + s[1, 4, 6] + 
  s[1, 5, 6] - s[2, 3, 7] - s[2, 3, 8] - s[2, 3, 9] - s[2, 4, 7] - 
  s[2, 4, 8] - s[2, 4, 9] - s[2, 5, 7] - s[2, 5, 8] - s[2, 5, 9] - 
  s[2, 6, 7] - s[2, 6, 8] - s[2, 6, 9] - s[2, 7, 8] - s[2, 7, 9] - 
  s[2, 8, 9] - s[3, 4, 7] - s[3, 4, 8] - s[3, 4, 9] - s[3, 5, 7] - 
  s[3, 5, 8] - s[3, 5, 9] - s[3, 6, 7] - s[3, 6, 8] - s[3, 6, 9] - 
  s[3, 7, 8] - s[3, 7, 9] - s[3, 8, 9] + s[4, 5, 6] - s[4, 7, 9] - 
  s[4, 8, 9] + s[5, 6, 7] + s[5, 6, 8] - s[5, 7, 9] - s[5, 8, 9] - 
  s[6, 7, 9] - s[6, 8, 9] - s[7, 8, 9], -s[1, 3, 7] - s[1, 3, 8] - 
  s[1, 3, 9] - s[1, 4, 7] - s[1, 4, 8] - s[1, 4, 9] - s[1, 5, 7] - 
  s[1, 5, 8] - s[1, 5, 9] - s[1, 6, 7] - s[1, 6, 8] - s[1, 6, 9] - 
  s[1, 7, 8] - s[1, 7, 9] - s[1, 8, 9] - s[2, 3, 7] - s[2, 3, 8] - 
  s[2, 3, 9] - s[2, 4, 7] - s[2, 4, 8] - s[2, 4, 9] - s[2, 5, 7] - 
  s[2, 5, 8] - s[2, 5, 9] - s[2, 6, 7] - s[2, 6, 8] - s[2, 6, 9] - 
  s[2, 7, 8] - s[2, 7, 9] - s[2, 8, 9] - s[3, 4, 7] - s[3, 4, 8] - 
  s[3, 4, 9] - s[3, 5, 7] - s[3, 5, 8] - s[3, 5, 9] - s[3, 6, 7] - 
  s[3, 6, 8] - s[3, 6, 9] - s[3, 7, 8] - s[3, 7, 9] - s[3, 8, 9] + 
  s[4, 5, 6] - s[4, 7, 9] - s[4, 8, 9] + s[5, 6, 7] + s[5, 6, 8] - 
  s[5, 7, 9] - s[5, 8, 9] - s[6, 7, 9] - s[6, 8, 9] - s[7, 8, 9], 
 -s[1, 3, 7] - s[1, 3, 8] - s[1, 3, 9] + s[1, 4, 5] - s[1, 4, 7] - 
  s[1, 4, 8] - s[1, 4, 9] - s[1, 5, 7] - s[1, 5, 8] - s[1, 5, 9] - 
  s[1, 6, 7] - s[1, 6, 8] - s[1, 6, 9] - s[1, 7, 8] - s[1, 7, 9] - 
  s[2, 3, 7] - s[2, 3, 8] - s[2, 3, 9] + s[2, 4, 5] - s[2, 4, 7] - 
  s[2, 4, 8] - s[2, 4, 9] - s[2, 5, 7] - s[2, 5, 8] - s[2, 5, 9] - 
  s[2, 6, 7] - s[2, 6, 8] - s[2, 6, 9] - s[2, 7, 8] - s[2, 7, 9] + 
  s[3, 4, 5] - s[3, 4, 7] - s[3, 4, 8] - s[3, 4, 9] - s[3, 5, 7] - 
  s[3, 5, 8] - s[3, 5, 9] - s[3, 6, 7] - s[3, 6, 8] - s[3, 6, 9] - 
  s[3, 7, 8] - s[3, 7, 9] - s[3, 8, 9] + s[4, 5, 6] - s[4, 7, 9] - 
  s[4, 8, 9] + s[5, 6, 7] + s[5, 6, 8] - s[5, 7, 9] - s[5, 8, 9] - 
  s[6, 7, 9] - s[6, 8, 9] - s[7, 8, 9], s[1, 4, 5] + s[1, 4, 6] + 
  s[1, 5, 6] - s[2, 3, 7] - s[2, 3, 8] - s[2, 3, 9] + s[2, 4, 5] - 
  s[2, 4, 7] - s[2, 4, 8] - s[2, 4, 9] - s[2, 5, 7] - s[2, 5, 8] - 
  s[2, 5, 9] - s[2, 6, 7] - s[2, 6, 8] - s[2, 6, 9] - s[2, 7, 8] - 
  s[2, 7, 9] - s[2, 8, 9] + s[3, 4, 5] - s[3, 4, 7] - s[3, 4, 8] - 
  s[3, 4, 9] - s[3, 5, 7] - s[3, 5, 8] - s[3, 5, 9] - s[3, 6, 7] - 
  s[3, 6, 8] - s[3, 6, 9] - s[3, 7, 8] - s[3, 7, 9] - s[3, 8, 9] + 
  s[4, 5, 6] - s[4, 7, 9] - s[4, 8, 9] + s[5, 6, 7] + s[5, 6, 8] - 
  s[5, 7, 9] - s[5, 8, 9] - s[6, 7, 9] - s[6, 8, 9] - s[7, 8, 9], 
 -s[1, 3, 7] - s[1, 3, 8] - s[1, 3, 9] + s[1, 4, 5] - s[1, 4, 7] - 
  s[1, 4, 8] - s[1, 4, 9] - s[1, 5, 7] - s[1, 5, 8] - s[1, 5, 9] - 
  s[1, 6, 7] - s[1, 6, 8] - s[1, 6, 9] - s[1, 7, 8] - s[1, 7, 9] - 
  s[1, 8, 9] - s[2, 3, 7] - s[2, 3, 8] - s[2, 3, 9] + s[2, 4, 5] - 
  s[2, 4, 7] - s[2, 4, 8] - s[2, 4, 9] - s[2, 5, 7] - s[2, 5, 8] - 
  s[2, 5, 9] - s[2, 6, 7] - s[2, 6, 8] - s[2, 6, 9] - s[2, 7, 8] - 
  s[2, 7, 9] - s[2, 8, 9] + s[3, 4, 5] - s[3, 4, 7] - s[3, 4, 8] - 
  s[3, 4, 9] - s[3, 5, 7] - s[3, 5, 8] - s[3, 5, 9] - s[3, 6, 7] - 
  s[3, 6, 8] - s[3, 6, 9] - s[3, 7, 8] - s[3, 7, 9] - s[3, 8, 9] + 
  s[4, 5, 6] - s[4, 7, 9] - s[4, 8, 9] + s[5, 6, 7] + s[5, 6, 8] - 
  s[5, 7, 9] - s[5, 8, 9] - s[6, 7, 9] - s[6, 8, 9] - s[7, 8, 9], 
 -s[1, 3, 6] - s[1, 3, 7] - s[1, 3, 8] - s[1, 3, 9] - s[1, 4, 6] - 
  s[1, 4, 7] - s[1, 4, 8] - s[1, 4, 9] - s[1, 5, 6] - s[1, 5, 7] - 
  s[1, 5, 8] - s[1, 5, 9] - s[1, 6, 7] - s[1, 6, 8] - s[1, 6, 9] - 
  s[1, 7, 8] - s[1, 7, 9] - s[2, 3, 6] - s[2, 3, 7] - s[2, 3, 8] - 
  s[2, 3, 9] - s[2, 4, 6] - s[2, 4, 7] - s[2, 4, 8] - s[2, 4, 9] - 
  s[2, 5, 6] - s[2, 5, 7] - s[2, 5, 8] - s[2, 5, 9] - s[2, 6, 7] - 
  s[2, 6, 8] - s[2, 6, 9] - s[2, 7, 8] - s[2, 7, 9] - s[3, 4, 6] - 
  s[3, 4, 7] - s[3, 4, 8] - s[3, 4, 9] - s[3, 5, 6] - s[3, 5, 7] - 
  s[3, 5, 8] - s[3, 5, 9] - s[3, 6, 7] - s[3, 6, 8] - s[3, 6, 9] - 
  s[3, 7, 8] - s[3, 7, 9] - s[3, 8, 9] - s[4, 6, 9] - s[4, 7, 9] - 
  s[4, 8, 9] - s[5, 6, 9] - s[5, 7, 9] - s[5, 8, 9] - s[6, 7, 9] - 
  s[6, 8, 9] - s[7, 8, 9], s[1, 4, 5] - s[2, 3, 6] - s[2, 3, 7] - 
  s[2, 3, 8] - s[2, 3, 9] - s[2, 4, 6] - s[2, 4, 7] - s[2, 4, 8] - 
  s[2, 4, 9] - s[2, 5, 6] - s[2, 5, 7] - s[2, 5, 8] - s[2, 5, 9] - 
  s[2, 6, 7] - s[2, 6, 8] - s[2, 6, 9] - s[2, 7, 8] - s[2, 7, 9] - 
  s[2, 8, 9] - s[3, 4, 6] - s[3, 4, 7] - s[3, 4, 8] - s[3, 4, 9] - 
  s[3, 5, 6] - s[3, 5, 7] - s[3, 5, 8] - s[3, 5, 9] - s[3, 6, 7] - 
  s[3, 6, 8] - s[3, 6, 9] - s[3, 7, 8] - s[3, 7, 9] - s[3, 8, 9] - 
  s[4, 6, 9] - s[4, 7, 9] - s[4, 8, 9] - s[5, 6, 9] - s[5, 7, 9] - 
  s[5, 8, 9] - s[6, 7, 9] - s[6, 8, 9] - s[7, 8, 9], 
 -s[1, 3, 6] - s[1, 3, 7] - s[1, 3, 8] - s[1, 3, 9] - s[1, 4, 6] - 
  s[1, 4, 7] - s[1, 4, 8] - s[1, 4, 9] - s[1, 5, 6] - s[1, 5, 7] - 
  s[1, 5, 8] - s[1, 5, 9] - s[1, 6, 7] - s[1, 6, 8] - s[1, 6, 9] - 
  s[1, 7, 8] - s[1, 7, 9] - s[1, 8, 9] - s[2, 3, 6] - s[2, 3, 7] - 
  s[2, 3, 8] - s[2, 3, 9] - s[2, 4, 6] - s[2, 4, 7] - s[2, 4, 8] - 
  s[2, 4, 9] - s[2, 5, 6] - s[2, 5, 7] - s[2, 5, 8] - s[2, 5, 9] - 
  s[2, 6, 7] - s[2, 6, 8] - s[2, 6, 9] - s[2, 7, 8] - s[2, 7, 9] - 
  s[2, 8, 9] - s[3, 4, 6] - s[3, 4, 7] - s[3, 4, 8] - s[3, 4, 9] - 
  s[3, 5, 6] - s[3, 5, 7] - s[3, 5, 8] - s[3, 5, 9] - s[3, 6, 7] - 
  s[3, 6, 8] - s[3, 6, 9] - s[3, 7, 8] - s[3, 7, 9] - s[3, 8, 9] - 
  s[4, 6, 9] - s[4, 7, 9] - s[4, 8, 9] - s[5, 6, 9] - s[5, 7, 9] - 
  s[5, 8, 9] - s[6, 7, 9] - s[6, 8, 9] - s[7, 8, 9], 
 -s[2, 3, 9] - s[2, 4, 9] - s[2, 5, 9] - s[2, 6, 9] - s[2, 7, 9] - 
  s[2, 8, 9] - s[3, 4, 9] - s[3, 5, 9] - s[3, 6, 9] - s[3, 7, 9] - 
  s[3, 8, 9] - s[4, 5, 9] - s[4, 6, 9] - s[4, 7, 9] - s[4, 8, 9] - 
  s[5, 6, 9] - s[5, 7, 9] - s[5, 8, 9] - s[6, 7, 9] - s[6, 8, 9] - 
  s[7, 8, 9], -s[1, 3, 9] - s[1, 4, 9] - s[1, 5, 9] - s[1, 6, 9] - 
  s[1, 7, 9] - s[1, 8, 9] - s[2, 3, 9] - s[2, 4, 9] - s[2, 5, 9] - 
  s[2, 6, 9] - s[2, 7, 9] - s[2, 8, 9] - s[3, 4, 9] - s[3, 5, 9] - 
  s[3, 6, 9] - s[3, 7, 9] - s[3, 8, 9] - s[4, 5, 9] - s[4, 6, 9] - 
  s[4, 7, 9] - s[4, 8, 9] - s[5, 6, 9] - s[5, 7, 9] - s[5, 8, 9] - 
  s[6, 7, 9] - s[6, 8, 9] - s[7, 8, 9], -s[1, 3, 5] - s[1, 3, 6] - 
  s[1, 3, 7] - s[1, 3, 8] - s[1, 3, 9] - s[1, 4, 5] - s[1, 4, 6] - 
  s[1, 4, 7] - s[1, 4, 8] - s[1, 4, 9] - s[1, 5, 6] - s[1, 5, 7] - 
  s[1, 5, 8] - s[1, 5, 9] - s[2, 3, 5] - s[2, 3, 6] - s[2, 3, 7] - 
  s[2, 3, 8] - s[2, 3, 9] - s[2, 4, 5] - s[2, 4, 6] - s[2, 4, 7] - 
  s[2, 4, 8] - s[2, 4, 9] - s[2, 5, 6] - s[2, 5, 7] - s[2, 5, 8] - 
  s[2, 5, 9] - s[2, 6, 8] - s[2, 6, 9] - s[2, 7, 8] - s[2, 7, 9] - 
  s[2, 8, 9] - s[3, 4, 5] - s[3, 4, 6] - s[3, 4, 7] - s[3, 4, 8] - 
  s[3, 4, 9] - s[3, 5, 6] - s[3, 5, 7] - 2*s[3, 5, 8] - 2*s[3, 5, 9] - 
  s[3, 6, 7] - 2*s[3, 6, 8] - 2*s[3, 6, 9] - 2*s[3, 7, 8] - 2*s[3, 7, 9] - 
  2*s[3, 8, 9] - s[4, 5, 6] - s[4, 5, 7] - 2*s[4, 5, 8] - 2*s[4, 5, 9] - 
  s[4, 6, 7] - 2*s[4, 6, 8] - 2*s[4, 6, 9] - 2*s[4, 7, 8] - 2*s[4, 7, 9] - 
  2*s[4, 8, 9] - s[5, 6, 7] - 2*s[5, 6, 8] - 2*s[5, 6, 9] - 2*s[5, 7, 8] - 
  2*s[5, 7, 9] - 2*s[5, 8, 9] - s[6, 7, 8] - s[6, 7, 9] - s[6, 8, 9] - 
  s[7, 8, 9], -s[1, 3, 5] - s[1, 3, 6] - s[1, 3, 7] - s[1, 3, 8] - 
  s[1, 3, 9] - s[1, 4, 5] - s[1, 4, 6] - s[1, 4, 7] - s[1, 4, 8] - 
  s[1, 4, 9] - s[1, 5, 6] - s[1, 5, 7] - s[1, 5, 8] - s[1, 5, 9] - 
  s[1, 6, 8] - s[1, 6, 9] - s[1, 7, 8] - s[1, 7, 9] - s[1, 8, 9] - 
  s[2, 3, 5] - s[2, 3, 6] - s[2, 3, 7] - s[2, 3, 8] - s[2, 3, 9] - 
  s[2, 4, 5] - s[2, 4, 6] - s[2, 4, 7] - s[2, 4, 8] - s[2, 4, 9] - 
  s[2, 5, 6] - s[2, 5, 7] - s[2, 5, 8] - s[2, 5, 9] - s[2, 6, 8] - 
  s[2, 6, 9] - s[2, 7, 8] - s[2, 7, 9] - s[2, 8, 9] - s[3, 4, 5] - 
  s[3, 4, 6] - s[3, 4, 7] - s[3, 4, 8] - s[3, 4, 9] - s[3, 5, 6] - 
  s[3, 5, 7] - 2*s[3, 5, 8] - 2*s[3, 5, 9] - s[3, 6, 7] - 2*s[3, 6, 8] - 
  2*s[3, 6, 9] - 2*s[3, 7, 8] - 2*s[3, 7, 9] - 2*s[3, 8, 9] - s[4, 5, 6] - 
  s[4, 5, 7] - 2*s[4, 5, 8] - 2*s[4, 5, 9] - s[4, 6, 7] - 2*s[4, 6, 8] - 
  2*s[4, 6, 9] - 2*s[4, 7, 8] - 2*s[4, 7, 9] - 2*s[4, 8, 9] - s[5, 6, 7] - 
  2*s[5, 6, 8] - 2*s[5, 6, 9] - 2*s[5, 7, 8] - 2*s[5, 7, 9] - 2*s[5, 8, 9] - 
  s[6, 7, 8] - s[6, 7, 9] - s[6, 8, 9] - s[7, 8, 9], 
 -s[1, 3, 7] - s[1, 3, 8] - s[1, 3, 9] - s[1, 4, 7] - s[1, 4, 8] - 
  s[1, 4, 9] - s[1, 5, 7] - s[1, 5, 8] - s[1, 5, 9] - s[1, 6, 7] - 
  s[1, 6, 8] - s[1, 6, 9] - s[1, 7, 8] - s[1, 7, 9] - s[2, 3, 7] - 
  s[2, 3, 8] - s[2, 3, 9] - s[2, 4, 7] - s[2, 4, 8] - s[2, 4, 9] - 
  s[2, 5, 7] - s[2, 5, 8] - s[2, 5, 9] - s[2, 6, 7] - s[2, 6, 8] - 
  s[2, 6, 9] - s[2, 7, 8] - s[2, 7, 9] - s[3, 4, 7] - s[3, 4, 8] - 
  s[3, 4, 9] - s[3, 5, 7] - s[3, 5, 8] - s[3, 5, 9] - s[3, 6, 7] - 
  s[3, 6, 8] - s[3, 6, 9] - s[3, 7, 8] - s[3, 7, 9] - s[3, 8, 9] + 
  s[4, 5, 6] - s[4, 7, 8] - s[4, 7, 9] - s[4, 8, 9] - s[5, 7, 8] - 
  s[5, 7, 9] - s[5, 8, 9] - s[6, 7, 8] - s[6, 7, 9] - s[6, 8, 9] - 
  s[7, 8, 9], s[1, 4, 5] + s[1, 4, 6] + s[1, 5, 6] - s[2, 3, 7] - 
  s[2, 3, 8] - s[2, 3, 9] - s[2, 4, 7] - s[2, 4, 8] - s[2, 4, 9] - 
  s[2, 5, 7] - s[2, 5, 8] - s[2, 5, 9] - s[2, 6, 7] - s[2, 6, 8] - 
  s[2, 6, 9] - s[2, 7, 8] - s[2, 7, 9] - s[2, 8, 9] - s[3, 4, 7] - 
  s[3, 4, 8] - s[3, 4, 9] - s[3, 5, 7] - s[3, 5, 8] - s[3, 5, 9] - 
  s[3, 6, 7] - s[3, 6, 8] - s[3, 6, 9] - s[3, 7, 8] - s[3, 7, 9] - 
  s[3, 8, 9] + s[4, 5, 6] - s[4, 7, 8] - s[4, 7, 9] - s[4, 8, 9] - 
  s[5, 7, 8] - s[5, 7, 9] - s[5, 8, 9] - s[6, 7, 8] - s[6, 7, 9] - 
  s[6, 8, 9] - s[7, 8, 9], -s[1, 3, 7] - s[1, 3, 8] - s[1, 3, 9] - 
  s[1, 4, 7] - s[1, 4, 8] - s[1, 4, 9] - s[1, 5, 7] - s[1, 5, 8] - 
  s[1, 5, 9] - s[1, 6, 7] - s[1, 6, 8] - s[1, 6, 9] - s[1, 7, 8] - 
  s[1, 7, 9] - s[1, 8, 9] - s[2, 3, 7] - s[2, 3, 8] - s[2, 3, 9] - 
  s[2, 4, 7] - s[2, 4, 8] - s[2, 4, 9] - s[2, 5, 7] - s[2, 5, 8] - 
  s[2, 5, 9] - s[2, 6, 7] - s[2, 6, 8] - s[2, 6, 9] - s[2, 7, 8] - 
  s[2, 7, 9] - s[2, 8, 9] - s[3, 4, 7] - s[3, 4, 8] - s[3, 4, 9] - 
  s[3, 5, 7] - s[3, 5, 8] - s[3, 5, 9] - s[3, 6, 7] - s[3, 6, 8] - 
  s[3, 6, 9] - s[3, 7, 8] - s[3, 7, 9] - s[3, 8, 9] + s[4, 5, 6] - 
  s[4, 7, 8] - s[4, 7, 9] - s[4, 8, 9] - s[5, 7, 8] - s[5, 7, 9] - 
  s[5, 8, 9] - s[6, 7, 8] - s[6, 7, 9] - s[6, 8, 9] - s[7, 8, 9], 
 -s[1, 3, 7] - s[1, 3, 8] - s[1, 3, 9] + s[1, 4, 5] - s[1, 4, 7] - 
  s[1, 4, 8] - s[1, 4, 9] - s[1, 5, 7] - s[1, 5, 8] - s[1, 5, 9] - 
  s[1, 6, 7] - s[1, 6, 8] - s[1, 6, 9] - s[1, 7, 8] - s[1, 7, 9] - 
  s[2, 3, 7] - s[2, 3, 8] - s[2, 3, 9] + s[2, 4, 5] - s[2, 4, 7] - 
  s[2, 4, 8] - s[2, 4, 9] - s[2, 5, 7] - s[2, 5, 8] - s[2, 5, 9] - 
  s[2, 6, 7] - s[2, 6, 8] - s[2, 6, 9] - s[2, 7, 8] - s[2, 7, 9] + 
  s[3, 4, 5] - s[3, 4, 7] - s[3, 4, 8] - s[3, 4, 9] - s[3, 5, 7] - 
  s[3, 5, 8] - s[3, 5, 9] - s[3, 6, 7] - s[3, 6, 8] - s[3, 6, 9] - 
  s[3, 7, 8] - s[3, 7, 9] - s[3, 8, 9] + s[4, 5, 6] - s[4, 7, 8] - 
  s[4, 7, 9] - s[4, 8, 9] - s[5, 7, 8] - s[5, 7, 9] - s[5, 8, 9] - 
  s[6, 7, 8] - s[6, 7, 9] - s[6, 8, 9] - s[7, 8, 9], 
 s[1, 4, 5] + s[1, 4, 6] + s[1, 5, 6] - s[2, 3, 7] - s[2, 3, 8] - 
  s[2, 3, 9] + s[2, 4, 5] - s[2, 4, 7] - s[2, 4, 8] - s[2, 4, 9] - 
  s[2, 5, 7] - s[2, 5, 8] - s[2, 5, 9] - s[2, 6, 7] - s[2, 6, 8] - 
  s[2, 6, 9] - s[2, 7, 8] - s[2, 7, 9] - s[2, 8, 9] + s[3, 4, 5] - 
  s[3, 4, 7] - s[3, 4, 8] - s[3, 4, 9] - s[3, 5, 7] - s[3, 5, 8] - 
  s[3, 5, 9] - s[3, 6, 7] - s[3, 6, 8] - s[3, 6, 9] - s[3, 7, 8] - 
  s[3, 7, 9] - s[3, 8, 9] + s[4, 5, 6] - s[4, 7, 8] - s[4, 7, 9] - 
  s[4, 8, 9] - s[5, 7, 8] - s[5, 7, 9] - s[5, 8, 9] - s[6, 7, 8] - 
  s[6, 7, 9] - s[6, 8, 9] - s[7, 8, 9], -s[1, 3, 7] - s[1, 3, 8] - 
  s[1, 3, 9] + s[1, 4, 5] - s[1, 4, 7] - s[1, 4, 8] - s[1, 4, 9] - 
  s[1, 5, 7] - s[1, 5, 8] - s[1, 5, 9] - s[1, 6, 7] - s[1, 6, 8] - 
  s[1, 6, 9] - s[1, 7, 8] - s[1, 7, 9] - s[1, 8, 9] - s[2, 3, 7] - 
  s[2, 3, 8] - s[2, 3, 9] + s[2, 4, 5] - s[2, 4, 7] - s[2, 4, 8] - 
  s[2, 4, 9] - s[2, 5, 7] - s[2, 5, 8] - s[2, 5, 9] - s[2, 6, 7] - 
  s[2, 6, 8] - s[2, 6, 9] - s[2, 7, 8] - s[2, 7, 9] - s[2, 8, 9] + 
  s[3, 4, 5] - s[3, 4, 7] - s[3, 4, 8] - s[3, 4, 9] - s[3, 5, 7] - 
  s[3, 5, 8] - s[3, 5, 9] - s[3, 6, 7] - s[3, 6, 8] - s[3, 6, 9] - 
  s[3, 7, 8] - s[3, 7, 9] - s[3, 8, 9] + s[4, 5, 6] - s[4, 7, 8] - 
  s[4, 7, 9] - s[4, 8, 9] - s[5, 7, 8] - s[5, 7, 9] - s[5, 8, 9] - 
  s[6, 7, 8] - s[6, 7, 9] - s[6, 8, 9] - s[7, 8, 9], 
 -s[1, 3, 7] - s[1, 3, 8] - s[1, 3, 9] - s[1, 4, 7] - s[1, 4, 8] - 
  s[1, 4, 9] - s[1, 5, 7] - s[1, 5, 8] - s[1, 5, 9] - s[1, 6, 7] - 
  s[1, 6, 8] - s[1, 6, 9] - s[1, 7, 8] - s[1, 7, 9] - s[2, 3, 7] - 
  s[2, 3, 8] - s[2, 3, 9] - s[2, 4, 7] - s[2, 4, 8] - s[2, 4, 9] - 
  s[2, 5, 7] - s[2, 5, 8] - s[2, 5, 9] - s[2, 6, 7] - s[2, 6, 8] - 
  s[2, 6, 9] - s[2, 7, 8] - s[2, 7, 9] - s[3, 4, 7] - s[3, 4, 8] - 
  s[3, 4, 9] - s[3, 5, 7] - s[3, 5, 8] - s[3, 5, 9] - s[3, 6, 7] - 
  s[3, 6, 8] - s[3, 6, 9] - s[3, 7, 8] - s[3, 7, 9] - s[3, 8, 9] - 
  s[4, 5, 7] - s[4, 5, 8] - s[4, 5, 9] - s[4, 6, 7] - s[4, 6, 8] - 
  s[4, 6, 9] - s[4, 7, 8] - s[4, 7, 9] - s[4, 8, 9] - s[5, 7, 8] - 
  s[5, 7, 9] - s[5, 8, 9] - s[6, 7, 8] - s[6, 7, 9] - s[6, 8, 9] - 
  s[7, 8, 9], s[1, 5, 6] - s[2, 3, 7] - s[2, 3, 8] - s[2, 3, 9] - 
  s[2, 4, 7] - s[2, 4, 8] - s[2, 4, 9] - s[2, 5, 7] - s[2, 5, 8] - 
  s[2, 5, 9] - s[2, 6, 7] - s[2, 6, 8] - s[2, 6, 9] - s[2, 7, 8] - 
  s[2, 7, 9] - s[2, 8, 9] - s[3, 4, 7] - s[3, 4, 8] - s[3, 4, 9] - 
  s[3, 5, 7] - s[3, 5, 8] - s[3, 5, 9] - s[3, 6, 7] - s[3, 6, 8] - 
  s[3, 6, 9] - s[3, 7, 8] - s[3, 7, 9] - s[3, 8, 9] - s[4, 5, 7] - 
  s[4, 5, 8] - s[4, 5, 9] - s[4, 6, 7] - s[4, 6, 8] - s[4, 6, 9] - 
  s[4, 7, 8] - s[4, 7, 9] - s[4, 8, 9] - s[5, 7, 8] - s[5, 7, 9] - 
  s[5, 8, 9] - s[6, 7, 8] - s[6, 7, 9] - s[6, 8, 9] - s[7, 8, 9], 
 -s[1, 3, 7] - s[1, 3, 8] - s[1, 3, 9] - s[1, 4, 7] - s[1, 4, 8] - 
  s[1, 4, 9] - s[1, 5, 7] - s[1, 5, 8] - s[1, 5, 9] - s[1, 6, 7] - 
  s[1, 6, 8] - s[1, 6, 9] - s[1, 7, 8] - s[1, 7, 9] - s[1, 8, 9] - 
  s[2, 3, 7] - s[2, 3, 8] - s[2, 3, 9] - s[2, 4, 7] - s[2, 4, 8] - 
  s[2, 4, 9] - s[2, 5, 7] - s[2, 5, 8] - s[2, 5, 9] - s[2, 6, 7] - 
  s[2, 6, 8] - s[2, 6, 9] - s[2, 7, 8] - s[2, 7, 9] - s[2, 8, 9] - 
  s[3, 4, 7] - s[3, 4, 8] - s[3, 4, 9] - s[3, 5, 7] - s[3, 5, 8] - 
  s[3, 5, 9] - s[3, 6, 7] - s[3, 6, 8] - s[3, 6, 9] - s[3, 7, 8] - 
  s[3, 7, 9] - s[3, 8, 9] - s[4, 5, 7] - s[4, 5, 8] - s[4, 5, 9] - 
  s[4, 6, 7] - s[4, 6, 8] - s[4, 6, 9] - s[4, 7, 8] - s[4, 7, 9] - 
  s[4, 8, 9] - s[5, 7, 8] - s[5, 7, 9] - s[5, 8, 9] - s[6, 7, 8] - 
  s[6, 7, 9] - s[6, 8, 9] - s[7, 8, 9], -s[1, 3, 6] - s[1, 3, 7] - 
  s[1, 3, 8] - s[1, 3, 9] - s[1, 4, 6] - s[1, 4, 7] - s[1, 4, 8] - 
  s[1, 4, 9] - s[1, 5, 6] - s[1, 5, 7] - s[1, 5, 8] - s[1, 5, 9] - 
  s[1, 6, 7] - s[1, 6, 8] - s[1, 6, 9] - s[1, 7, 8] - s[1, 7, 9] - 
  s[2, 3, 6] - s[2, 3, 7] - s[2, 3, 8] - s[2, 3, 9] - s[2, 4, 6] - 
  s[2, 4, 7] - s[2, 4, 8] - s[2, 4, 9] - s[2, 5, 6] - s[2, 5, 7] - 
  s[2, 5, 8] - s[2, 5, 9] - s[2, 6, 7] - s[2, 6, 8] - s[2, 6, 9] - 
  s[2, 7, 8] - s[2, 7, 9] - s[3, 4, 6] - s[3, 4, 7] - s[3, 4, 8] - 
  s[3, 4, 9] - s[3, 5, 6] - s[3, 5, 7] - s[3, 5, 8] - s[3, 5, 9] - 
  s[3, 6, 7] - s[3, 6, 8] - s[3, 6, 9] - s[3, 7, 8] - s[3, 7, 9] - 
  s[3, 8, 9] - s[4, 6, 8] - s[4, 6, 9] - s[4, 7, 8] - s[4, 7, 9] - 
  s[4, 8, 9] - s[5, 6, 8] - s[5, 6, 9] - s[5, 7, 8] - s[5, 7, 9] - 
  s[5, 8, 9] - s[6, 7, 8] - s[6, 7, 9] - s[6, 8, 9] - s[7, 8, 9], 
 s[1, 4, 5] - s[2, 3, 6] - s[2, 3, 7] - s[2, 3, 8] - s[2, 3, 9] - 
  s[2, 4, 6] - s[2, 4, 7] - s[2, 4, 8] - s[2, 4, 9] - s[2, 5, 6] - 
  s[2, 5, 7] - s[2, 5, 8] - s[2, 5, 9] - s[2, 6, 7] - s[2, 6, 8] - 
  s[2, 6, 9] - s[2, 7, 8] - s[2, 7, 9] - s[2, 8, 9] - s[3, 4, 6] - 
  s[3, 4, 7] - s[3, 4, 8] - s[3, 4, 9] - s[3, 5, 6] - s[3, 5, 7] - 
  s[3, 5, 8] - s[3, 5, 9] - s[3, 6, 7] - s[3, 6, 8] - s[3, 6, 9] - 
  s[3, 7, 8] - s[3, 7, 9] - s[3, 8, 9] - s[4, 6, 8] - s[4, 6, 9] - 
  s[4, 7, 8] - s[4, 7, 9] - s[4, 8, 9] - s[5, 6, 8] - s[5, 6, 9] - 
  s[5, 7, 8] - s[5, 7, 9] - s[5, 8, 9] - s[6, 7, 8] - s[6, 7, 9] - 
  s[6, 8, 9] - s[7, 8, 9], -s[1, 3, 6] - s[1, 3, 7] - s[1, 3, 8] - 
  s[1, 3, 9] - s[1, 4, 6] - s[1, 4, 7] - s[1, 4, 8] - s[1, 4, 9] - 
  s[1, 5, 6] - s[1, 5, 7] - s[1, 5, 8] - s[1, 5, 9] - s[1, 6, 7] - 
  s[1, 6, 8] - s[1, 6, 9] - s[1, 7, 8] - s[1, 7, 9] - s[1, 8, 9] - 
  s[2, 3, 6] - s[2, 3, 7] - s[2, 3, 8] - s[2, 3, 9] - s[2, 4, 6] - 
  s[2, 4, 7] - s[2, 4, 8] - s[2, 4, 9] - s[2, 5, 6] - s[2, 5, 7] - 
  s[2, 5, 8] - s[2, 5, 9] - s[2, 6, 7] - s[2, 6, 8] - s[2, 6, 9] - 
  s[2, 7, 8] - s[2, 7, 9] - s[2, 8, 9] - s[3, 4, 6] - s[3, 4, 7] - 
  s[3, 4, 8] - s[3, 4, 9] - s[3, 5, 6] - s[3, 5, 7] - s[3, 5, 8] - 
  s[3, 5, 9] - s[3, 6, 7] - s[3, 6, 8] - s[3, 6, 9] - s[3, 7, 8] - 
  s[3, 7, 9] - s[3, 8, 9] - s[4, 6, 8] - s[4, 6, 9] - s[4, 7, 8] - 
  s[4, 7, 9] - s[4, 8, 9] - s[5, 6, 8] - s[5, 6, 9] - s[5, 7, 8] - 
  s[5, 7, 9] - s[5, 8, 9] - s[6, 7, 8] - s[6, 7, 9] - s[6, 8, 9] - 
  s[7, 8, 9], -s[2, 3, 8] - s[2, 3, 9] - s[2, 4, 8] - s[2, 4, 9] - 
  s[2, 5, 8] - s[2, 5, 9] - s[2, 6, 8] - s[2, 6, 9] - s[2, 7, 8] - 
  s[2, 7, 9] - s[2, 8, 9] - s[3, 4, 8] - s[3, 4, 9] - s[3, 5, 8] - 
  s[3, 5, 9] - s[3, 6, 8] - s[3, 6, 9] - s[3, 7, 8] - s[3, 7, 9] - 
  s[3, 8, 9] - s[4, 5, 8] - s[4, 5, 9] - s[4, 6, 8] - s[4, 6, 9] - 
  s[4, 7, 8] - s[4, 7, 9] - s[4, 8, 9] - s[5, 6, 8] - s[5, 6, 9] - 
  s[5, 7, 8] - s[5, 7, 9] - s[5, 8, 9] - s[6, 7, 8] - s[6, 7, 9] - 
  s[6, 8, 9] - s[7, 8, 9], -s[1, 3, 8] - s[1, 3, 9] - s[1, 4, 8] - 
  s[1, 4, 9] - s[1, 5, 8] - s[1, 5, 9] - s[1, 6, 8] - s[1, 6, 9] - 
  s[1, 7, 8] - s[1, 7, 9] - s[1, 8, 9] - s[2, 3, 8] - s[2, 3, 9] - 
  s[2, 4, 8] - s[2, 4, 9] - s[2, 5, 8] - s[2, 5, 9] - s[2, 6, 8] - 
  s[2, 6, 9] - s[2, 7, 8] - s[2, 7, 9] - s[2, 8, 9] - s[3, 4, 8] - 
  s[3, 4, 9] - s[3, 5, 8] - s[3, 5, 9] - s[3, 6, 8] - s[3, 6, 9] - 
  s[3, 7, 8] - s[3, 7, 9] - s[3, 8, 9] - s[4, 5, 8] - s[4, 5, 9] - 
  s[4, 6, 8] - s[4, 6, 9] - s[4, 7, 8] - s[4, 7, 9] - s[4, 8, 9] - 
  s[5, 6, 8] - s[5, 6, 9] - s[5, 7, 8] - s[5, 7, 9] - s[5, 8, 9] - 
  s[6, 7, 8] - s[6, 7, 9] - s[6, 8, 9] - s[7, 8, 9], 
 -s[1, 3, 6] - s[1, 3, 7] - s[1, 3, 8] - s[1, 3, 9] - s[1, 4, 6] - 
  s[1, 4, 7] - s[1, 4, 8] - s[1, 4, 9] - s[1, 5, 6] - s[1, 5, 7] - 
  s[1, 5, 8] - s[1, 5, 9] - s[1, 6, 7] - s[1, 6, 8] - s[1, 6, 9] - 
  s[1, 7, 8] - s[1, 7, 9] - s[2, 3, 6] - s[2, 3, 7] - s[2, 3, 8] - 
  s[2, 3, 9] - s[2, 4, 6] - s[2, 4, 7] - s[2, 4, 8] - s[2, 4, 9] - 
  s[2, 5, 6] - s[2, 5, 7] - s[2, 5, 8] - s[2, 5, 9] - s[2, 6, 7] - 
  s[2, 6, 8] - s[2, 6, 9] - s[2, 7, 8] - s[2, 7, 9] - s[3, 4, 6] - 
  s[3, 4, 7] - s[3, 4, 8] - s[3, 4, 9] - s[3, 5, 6] - s[3, 5, 7] - 
  s[3, 5, 8] - s[3, 5, 9] - s[3, 6, 7] - s[3, 6, 8] - s[3, 6, 9] - 
  s[3, 7, 8] - s[3, 7, 9] - s[3, 8, 9] - s[4, 6, 7] - s[4, 6, 8] - 
  s[4, 6, 9] - s[4, 7, 8] - s[4, 7, 9] - s[4, 8, 9] - s[5, 6, 7] - 
  s[5, 6, 8] - s[5, 6, 9] - s[5, 7, 8] - s[5, 7, 9] - s[5, 8, 9] - 
  s[6, 7, 8] - s[6, 7, 9] - s[6, 8, 9] - s[7, 8, 9], 
 s[1, 4, 5] - s[2, 3, 6] - s[2, 3, 7] - s[2, 3, 8] - s[2, 3, 9] - 
  s[2, 4, 6] - s[2, 4, 7] - s[2, 4, 8] - s[2, 4, 9] - s[2, 5, 6] - 
  s[2, 5, 7] - s[2, 5, 8] - s[2, 5, 9] - s[2, 6, 7] - s[2, 6, 8] - 
  s[2, 6, 9] - s[2, 7, 8] - s[2, 7, 9] - s[2, 8, 9] - s[3, 4, 6] - 
  s[3, 4, 7] - s[3, 4, 8] - s[3, 4, 9] - s[3, 5, 6] - s[3, 5, 7] - 
  s[3, 5, 8] - s[3, 5, 9] - s[3, 6, 7] - s[3, 6, 8] - s[3, 6, 9] - 
  s[3, 7, 8] - s[3, 7, 9] - s[3, 8, 9] - s[4, 6, 7] - s[4, 6, 8] - 
  s[4, 6, 9] - s[4, 7, 8] - s[4, 7, 9] - s[4, 8, 9] - s[5, 6, 7] - 
  s[5, 6, 8] - s[5, 6, 9] - s[5, 7, 8] - s[5, 7, 9] - s[5, 8, 9] - 
  s[6, 7, 8] - s[6, 7, 9] - s[6, 8, 9] - s[7, 8, 9], 
 -s[1, 3, 6] - s[1, 3, 7] - s[1, 3, 8] - s[1, 3, 9] - s[1, 4, 6] - 
  s[1, 4, 7] - s[1, 4, 8] - s[1, 4, 9] - s[1, 5, 6] - s[1, 5, 7] - 
  s[1, 5, 8] - s[1, 5, 9] - s[1, 6, 7] - s[1, 6, 8] - s[1, 6, 9] - 
  s[1, 7, 8] - s[1, 7, 9] - s[1, 8, 9] - s[2, 3, 6] - s[2, 3, 7] - 
  s[2, 3, 8] - s[2, 3, 9] - s[2, 4, 6] - s[2, 4, 7] - s[2, 4, 8] - 
  s[2, 4, 9] - s[2, 5, 6] - s[2, 5, 7] - s[2, 5, 8] - s[2, 5, 9] - 
  s[2, 6, 7] - s[2, 6, 8] - s[2, 6, 9] - s[2, 7, 8] - s[2, 7, 9] - 
  s[2, 8, 9] - s[3, 4, 6] - s[3, 4, 7] - s[3, 4, 8] - s[3, 4, 9] - 
  s[3, 5, 6] - s[3, 5, 7] - s[3, 5, 8] - s[3, 5, 9] - s[3, 6, 7] - 
  s[3, 6, 8] - s[3, 6, 9] - s[3, 7, 8] - s[3, 7, 9] - s[3, 8, 9] - 
  s[4, 6, 7] - s[4, 6, 8] - s[4, 6, 9] - s[4, 7, 8] - s[4, 7, 9] - 
  s[4, 8, 9] - s[5, 6, 7] - s[5, 6, 8] - s[5, 6, 9] - s[5, 7, 8] - 
  s[5, 7, 9] - s[5, 8, 9] - s[6, 7, 8] - s[6, 7, 9] - s[6, 8, 9] - 
  s[7, 8, 9], -s[1, 3, 7] - s[1, 3, 8] - s[1, 3, 9] - s[1, 4, 7] - 
  s[1, 4, 8] - s[1, 4, 9] - s[1, 5, 7] - s[1, 5, 8] - s[1, 5, 9] - 
  s[1, 6, 7] - s[1, 6, 8] - s[1, 6, 9] - s[1, 7, 8] - s[1, 7, 9] - 
  s[2, 3, 7] - s[2, 3, 8] - s[2, 3, 9] - s[2, 4, 7] - s[2, 4, 8] - 
  s[2, 4, 9] - s[2, 5, 7] - s[2, 5, 8] - s[2, 5, 9] - s[2, 6, 7] - 
  s[2, 6, 8] - s[2, 6, 9] - s[2, 7, 8] - s[2, 7, 9] - s[3, 4, 7] - 
  s[3, 4, 8] - s[3, 4, 9] - s[3, 5, 7] - s[3, 5, 8] - s[3, 5, 9] - 
  s[3, 6, 7] - s[3, 6, 8] - s[3, 6, 9] - s[3, 7, 8] - s[3, 7, 9] - 
  s[3, 8, 9] - s[4, 5, 7] - s[4, 5, 8] - s[4, 5, 9] - s[4, 6, 7] - 
  s[4, 6, 8] - s[4, 6, 9] - s[4, 7, 8] - s[4, 7, 9] - s[4, 8, 9] - 
  s[5, 6, 7] - s[5, 6, 8] - s[5, 6, 9] - s[5, 7, 8] - s[5, 7, 9] - 
  s[5, 8, 9] - s[6, 7, 8] - s[6, 7, 9] - s[6, 8, 9] - s[7, 8, 9], 
 -s[2, 3, 7] - s[2, 3, 8] - s[2, 3, 9] - s[2, 4, 7] - s[2, 4, 8] - 
  s[2, 4, 9] - s[2, 5, 7] - s[2, 5, 8] - s[2, 5, 9] - s[2, 6, 7] - 
  s[2, 6, 8] - s[2, 6, 9] - s[2, 7, 8] - s[2, 7, 9] - s[2, 8, 9] - 
  s[3, 4, 7] - s[3, 4, 8] - s[3, 4, 9] - s[3, 5, 7] - s[3, 5, 8] - 
  s[3, 5, 9] - s[3, 6, 7] - s[3, 6, 8] - s[3, 6, 9] - s[3, 7, 8] - 
  s[3, 7, 9] - s[3, 8, 9] - s[4, 5, 7] - s[4, 5, 8] - s[4, 5, 9] - 
  s[4, 6, 7] - s[4, 6, 8] - s[4, 6, 9] - s[4, 7, 8] - s[4, 7, 9] - 
  s[4, 8, 9] - s[5, 6, 7] - s[5, 6, 8] - s[5, 6, 9] - s[5, 7, 8] - 
  s[5, 7, 9] - s[5, 8, 9] - s[6, 7, 8] - s[6, 7, 9] - s[6, 8, 9] - 
  s[7, 8, 9], -s[1, 3, 7] - s[1, 3, 8] - s[1, 3, 9] - s[1, 4, 7] - 
  s[1, 4, 8] - s[1, 4, 9] - s[1, 5, 7] - s[1, 5, 8] - s[1, 5, 9] - 
  s[1, 6, 7] - s[1, 6, 8] - s[1, 6, 9] - s[1, 7, 8] - s[1, 7, 9] - 
  s[1, 8, 9] - s[2, 3, 7] - s[2, 3, 8] - s[2, 3, 9] - s[2, 4, 7] - 
  s[2, 4, 8] - s[2, 4, 9] - s[2, 5, 7] - s[2, 5, 8] - s[2, 5, 9] - 
  s[2, 6, 7] - s[2, 6, 8] - s[2, 6, 9] - s[2, 7, 8] - s[2, 7, 9] - 
  s[2, 8, 9] - s[3, 4, 7] - s[3, 4, 8] - s[3, 4, 9] - s[3, 5, 7] - 
  s[3, 5, 8] - s[3, 5, 9] - s[3, 6, 7] - s[3, 6, 8] - s[3, 6, 9] - 
  s[3, 7, 8] - s[3, 7, 9] - s[3, 8, 9] - s[4, 5, 7] - s[4, 5, 8] - 
  s[4, 5, 9] - s[4, 6, 7] - s[4, 6, 8] - s[4, 6, 9] - s[4, 7, 8] - 
  s[4, 7, 9] - s[4, 8, 9] - s[5, 6, 7] - s[5, 6, 8] - s[5, 6, 9] - 
  s[5, 7, 8] - s[5, 7, 9] - s[5, 8, 9] - s[6, 7, 8] - s[6, 7, 9] - 
  s[6, 8, 9] - s[7, 8, 9], -s[1, 3, 6] - s[1, 3, 7] - s[1, 3, 8] - 
  s[1, 3, 9] - s[1, 4, 6] - s[1, 4, 7] - s[1, 4, 8] - s[1, 4, 9] - 
  s[1, 5, 6] - s[1, 5, 7] - s[1, 5, 8] - s[1, 5, 9] - s[1, 6, 7] - 
  s[1, 6, 8] - s[1, 6, 9] - s[1, 7, 8] - s[1, 7, 9] - s[2, 3, 6] - 
  s[2, 3, 7] - s[2, 3, 8] - s[2, 3, 9] - s[2, 4, 6] - s[2, 4, 7] - 
  s[2, 4, 8] - s[2, 4, 9] - s[2, 5, 6] - s[2, 5, 7] - s[2, 5, 8] - 
  s[2, 5, 9] - s[2, 6, 7] - s[2, 6, 8] - s[2, 6, 9] - s[2, 7, 8] - 
  s[2, 7, 9] - s[3, 4, 6] - s[3, 4, 7] - s[3, 4, 8] - s[3, 4, 9] - 
  s[3, 5, 6] - s[3, 5, 7] - s[3, 5, 8] - s[3, 5, 9] - s[3, 6, 7] - 
  s[3, 6, 8] - s[3, 6, 9] - s[3, 7, 8] - s[3, 7, 9] - s[3, 8, 9] - 
  s[4, 5, 6] - s[4, 5, 7] - s[4, 5, 8] - s[4, 5, 9] - s[4, 6, 7] - 
  s[4, 6, 8] - s[4, 6, 9] - s[4, 7, 8] - s[4, 7, 9] - s[4, 8, 9] - 
  s[5, 6, 7] - s[5, 6, 8] - s[5, 6, 9] - s[5, 7, 8] - s[5, 7, 9] - 
  s[5, 8, 9] - s[6, 7, 8] - s[6, 7, 9] - s[6, 8, 9] - s[7, 8, 9], 
 -s[2, 3, 6] - s[2, 3, 7] - s[2, 3, 8] - s[2, 3, 9] - s[2, 4, 6] - 
  s[2, 4, 7] - s[2, 4, 8] - s[2, 4, 9] - s[2, 5, 6] - s[2, 5, 7] - 
  s[2, 5, 8] - s[2, 5, 9] - s[2, 6, 7] - s[2, 6, 8] - s[2, 6, 9] - 
  s[2, 7, 8] - s[2, 7, 9] - s[2, 8, 9] - s[3, 4, 6] - s[3, 4, 7] - 
  s[3, 4, 8] - s[3, 4, 9] - s[3, 5, 6] - s[3, 5, 7] - s[3, 5, 8] - 
  s[3, 5, 9] - s[3, 6, 7] - s[3, 6, 8] - s[3, 6, 9] - s[3, 7, 8] - 
  s[3, 7, 9] - s[3, 8, 9] - s[4, 5, 6] - s[4, 5, 7] - s[4, 5, 8] - 
  s[4, 5, 9] - s[4, 6, 7] - s[4, 6, 8] - s[4, 6, 9] - s[4, 7, 8] - 
  s[4, 7, 9] - s[4, 8, 9] - s[5, 6, 7] - s[5, 6, 8] - s[5, 6, 9] - 
  s[5, 7, 8] - s[5, 7, 9] - s[5, 8, 9] - s[6, 7, 8] - s[6, 7, 9] - 
  s[6, 8, 9] - s[7, 8, 9], -s[1, 3, 6] - s[1, 3, 7] - s[1, 3, 8] - 
  s[1, 3, 9] - s[1, 4, 6] - s[1, 4, 7] - s[1, 4, 8] - s[1, 4, 9] - 
  s[1, 5, 6] - s[1, 5, 7] - s[1, 5, 8] - s[1, 5, 9] - s[1, 6, 7] - 
  s[1, 6, 8] - s[1, 6, 9] - s[1, 7, 8] - s[1, 7, 9] - s[1, 8, 9] - 
  s[2, 3, 6] - s[2, 3, 7] - s[2, 3, 8] - s[2, 3, 9] - s[2, 4, 6] - 
  s[2, 4, 7] - s[2, 4, 8] - s[2, 4, 9] - s[2, 5, 6] - s[2, 5, 7] - 
  s[2, 5, 8] - s[2, 5, 9] - s[2, 6, 7] - s[2, 6, 8] - s[2, 6, 9] - 
  s[2, 7, 8] - s[2, 7, 9] - s[2, 8, 9] - s[3, 4, 6] - s[3, 4, 7] - 
  s[3, 4, 8] - s[3, 4, 9] - s[3, 5, 6] - s[3, 5, 7] - s[3, 5, 8] - 
  s[3, 5, 9] - s[3, 6, 7] - s[3, 6, 8] - s[3, 6, 9] - s[3, 7, 8] - 
  s[3, 7, 9] - s[3, 8, 9] - s[4, 5, 6] - s[4, 5, 7] - s[4, 5, 8] - 
  s[4, 5, 9] - s[4, 6, 7] - s[4, 6, 8] - s[4, 6, 9] - s[4, 7, 8] - 
  s[4, 7, 9] - s[4, 8, 9] - s[5, 6, 7] - s[5, 6, 8] - s[5, 6, 9] - 
  s[5, 7, 8] - s[5, 7, 9] - s[5, 8, 9] - s[6, 7, 8] - s[6, 7, 9] - 
  s[6, 8, 9] - s[7, 8, 9], -s[1, 3, 5] - s[1, 3, 6] - s[1, 3, 7] - 
  s[1, 3, 8] - s[1, 3, 9] - s[1, 4, 5] - s[1, 4, 6] - s[1, 4, 7] - 
  s[1, 4, 8] - s[1, 4, 9] - s[1, 5, 6] - s[1, 5, 7] - s[1, 5, 8] - 
  s[1, 5, 9] - s[1, 6, 7] - s[1, 6, 8] - s[1, 6, 9] - s[1, 7, 8] - 
  s[1, 7, 9] - s[2, 3, 5] - s[2, 3, 6] - s[2, 3, 7] - s[2, 3, 8] - 
  s[2, 3, 9] - s[2, 4, 5] - s[2, 4, 6] - s[2, 4, 7] - s[2, 4, 8] - 
  s[2, 4, 9] - s[2, 5, 6] - s[2, 5, 7] - s[2, 5, 8] - s[2, 5, 9] - 
  s[2, 6, 7] - s[2, 6, 8] - s[2, 6, 9] - s[2, 7, 8] - s[2, 7, 9] - 
  s[3, 4, 5] - s[3, 4, 6] - s[3, 4, 7] - s[3, 4, 8] - s[3, 4, 9] - 
  s[3, 5, 6] - s[3, 5, 7] - s[3, 5, 8] - s[3, 5, 9] - s[3, 6, 7] - 
  s[3, 6, 8] - s[3, 6, 9] - s[3, 7, 8] - s[3, 7, 9] - s[3, 8, 9] - 
  s[4, 5, 6] - s[4, 5, 7] - s[4, 5, 8] - s[4, 5, 9] - s[4, 6, 7] - 
  s[4, 6, 8] - s[4, 6, 9] - s[4, 7, 8] - s[4, 7, 9] - s[4, 8, 9] - 
  s[5, 6, 7] - s[5, 6, 8] - s[5, 6, 9] - s[5, 7, 8] - s[5, 7, 9] - 
  s[5, 8, 9] - s[6, 7, 8] - s[6, 7, 9] - s[6, 8, 9] - s[7, 8, 9], 
 -s[2, 3, 5] - s[2, 3, 6] - s[2, 3, 7] - s[2, 3, 8] - s[2, 3, 9] - 
  s[2, 4, 5] - s[2, 4, 6] - s[2, 4, 7] - s[2, 4, 8] - s[2, 4, 9] - 
  s[2, 5, 6] - s[2, 5, 7] - s[2, 5, 8] - s[2, 5, 9] - s[2, 6, 7] - 
  s[2, 6, 8] - s[2, 6, 9] - s[2, 7, 8] - s[2, 7, 9] - s[2, 8, 9] - 
  s[3, 4, 5] - s[3, 4, 6] - s[3, 4, 7] - s[3, 4, 8] - s[3, 4, 9] - 
  s[3, 5, 6] - s[3, 5, 7] - s[3, 5, 8] - s[3, 5, 9] - s[3, 6, 7] - 
  s[3, 6, 8] - s[3, 6, 9] - s[3, 7, 8] - s[3, 7, 9] - s[3, 8, 9] - 
  s[4, 5, 6] - s[4, 5, 7] - s[4, 5, 8] - s[4, 5, 9] - s[4, 6, 7] - 
  s[4, 6, 8] - s[4, 6, 9] - s[4, 7, 8] - s[4, 7, 9] - s[4, 8, 9] - 
  s[5, 6, 7] - s[5, 6, 8] - s[5, 6, 9] - s[5, 7, 8] - s[5, 7, 9] - 
  s[5, 8, 9] - s[6, 7, 8] - s[6, 7, 9] - s[6, 8, 9] - s[7, 8, 9], 
 -s[1, 3, 5] - s[1, 3, 6] - s[1, 3, 7] - s[1, 3, 8] - s[1, 3, 9] - 
  s[1, 4, 5] - s[1, 4, 6] - s[1, 4, 7] - s[1, 4, 8] - s[1, 4, 9] - 
  s[1, 5, 6] - s[1, 5, 7] - s[1, 5, 8] - s[1, 5, 9] - s[1, 6, 7] - 
  s[1, 6, 8] - s[1, 6, 9] - s[1, 7, 8] - s[1, 7, 9] - s[1, 8, 9] - 
  s[2, 3, 5] - s[2, 3, 6] - s[2, 3, 7] - s[2, 3, 8] - s[2, 3, 9] - 
  s[2, 4, 5] - s[2, 4, 6] - s[2, 4, 7] - s[2, 4, 8] - s[2, 4, 9] - 
  s[2, 5, 6] - s[2, 5, 7] - s[2, 5, 8] - s[2, 5, 9] - s[2, 6, 7] - 
  s[2, 6, 8] - s[2, 6, 9] - s[2, 7, 8] - s[2, 7, 9] - s[2, 8, 9] - 
  s[3, 4, 5] - s[3, 4, 6] - s[3, 4, 7] - s[3, 4, 8] - s[3, 4, 9] - 
  s[3, 5, 6] - s[3, 5, 7] - s[3, 5, 8] - s[3, 5, 9] - s[3, 6, 7] - 
  s[3, 6, 8] - s[3, 6, 9] - s[3, 7, 8] - s[3, 7, 9] - s[3, 8, 9] - 
  s[4, 5, 6] - s[4, 5, 7] - s[4, 5, 8] - s[4, 5, 9] - s[4, 6, 7] - 
  s[4, 6, 8] - s[4, 6, 9] - s[4, 7, 8] - s[4, 7, 9] - s[4, 8, 9] - 
  s[5, 6, 7] - s[5, 6, 8] - s[5, 6, 9] - s[5, 7, 8] - s[5, 7, 9] - 
  s[5, 8, 9] - s[6, 7, 8] - s[6, 7, 9] - s[6, 8, 9] - s[7, 8, 9], s[7, 8, 9], 
 s[1, 7, 8] + s[1, 7, 9] + s[1, 8, 9] + s[7, 8, 9], 
 s[1, 4, 5] + s[1, 7, 8] + s[1, 7, 9] + s[1, 8, 9] - s[2, 3, 6] - 
  s[2, 3, 7] - s[2, 3, 8] - s[2, 3, 9] - s[2, 4, 6] - s[2, 4, 7] - 
  s[2, 4, 8] - s[2, 4, 9] - s[2, 5, 6] - s[2, 5, 7] - s[2, 5, 8] - 
  s[2, 5, 9] - s[2, 6, 7] - s[2, 6, 8] - s[2, 6, 9] - s[3, 4, 6] - 
  s[3, 4, 7] - s[3, 4, 8] - s[3, 4, 9] - s[3, 5, 6] - s[3, 5, 7] - 
  s[3, 5, 8] - s[3, 5, 9] - s[3, 6, 7] - s[3, 6, 8] - s[3, 6, 9] + 
  s[7, 8, 9], s[1, 4, 5] + s[1, 7, 8] + s[1, 7, 9] + s[1, 8, 9] - 
  s[2, 3, 6] - s[2, 3, 7] - s[2, 3, 8] - s[2, 3, 9] - s[2, 4, 6] - 
  s[2, 4, 7] - s[2, 4, 8] - s[2, 4, 9] - s[2, 5, 6] - s[2, 5, 7] - 
  s[2, 5, 8] - s[2, 5, 9] - s[2, 6, 7] - s[2, 6, 8] - s[2, 6, 9] - 
  s[3, 4, 6] - s[3, 4, 7] - s[3, 4, 8] - s[3, 4, 9] - s[3, 5, 6] - 
  s[3, 5, 7] - s[3, 5, 8] - s[3, 5, 9] - s[3, 6, 7] - s[3, 6, 8] - 
  s[3, 6, 9] + s[4, 7, 8] + s[5, 7, 8] + s[6, 7, 8] + s[7, 8, 9], 
 s[1, 7, 8] + s[2, 7, 8] + s[3, 7, 8] + s[4, 7, 8] + s[5, 7, 8] + 
  s[6, 7, 8] + s[7, 8, 9], s[1, 7, 8] + s[1, 7, 9] + s[1, 8, 9] + 
  s[2, 7, 8] + s[3, 7, 8] + s[4, 7, 8] + s[5, 7, 8] + s[6, 7, 8] + 
  s[7, 8, 9], s[1, 4, 5] + s[1, 7, 8] + s[1, 7, 9] + s[1, 8, 9] - 
  s[2, 3, 6] - s[2, 3, 7] - s[2, 3, 8] - s[2, 3, 9] - s[2, 4, 6] - 
  s[2, 4, 7] - s[2, 4, 8] - s[2, 4, 9] - s[2, 5, 6] - s[2, 5, 7] - 
  s[2, 5, 8] - s[2, 5, 9] - s[2, 6, 7] - s[2, 6, 8] - s[2, 6, 9] - 
  s[3, 4, 6] - s[3, 4, 7] - s[3, 4, 8] - s[3, 4, 9] - s[3, 5, 6] - 
  s[3, 5, 7] - s[3, 5, 8] - s[3, 5, 9] - s[3, 6, 7] - s[3, 6, 8] - 
  s[3, 6, 9] + s[4, 7, 8] + s[5, 6, 7] + s[5, 6, 8] + s[5, 7, 8] + 
  s[6, 7, 8] + s[7, 8, 9], s[1, 7, 8] + s[2, 7, 8] + s[3, 7, 8] + 
  s[4, 7, 8] + s[5, 6, 7] + s[5, 6, 8] + s[5, 7, 8] + s[6, 7, 8] + 
  s[7, 8, 9], s[1, 7, 8] + s[1, 7, 9] + s[1, 8, 9] + s[2, 7, 8] + 
  s[3, 7, 8] + s[4, 7, 8] + s[5, 6, 7] + s[5, 6, 8] + s[5, 7, 8] + 
  s[6, 7, 8] + s[7, 8, 9], s[1, 7, 8] + s[2, 7, 8] + s[3, 7, 8] + 
  s[4, 5, 6] + s[4, 5, 7] + s[4, 5, 8] + s[4, 6, 7] + s[4, 6, 8] + 
  s[4, 7, 8] + s[5, 6, 7] + s[5, 6, 8] + s[5, 7, 8] + s[6, 7, 8] + 
  s[7, 8, 9], s[1, 7, 8] + s[1, 7, 9] + s[1, 8, 9] + s[2, 7, 8] + 
  s[3, 7, 8] + s[4, 5, 6] + s[4, 5, 7] + s[4, 5, 8] + s[4, 6, 7] + 
  s[4, 6, 8] + s[4, 7, 8] + s[5, 6, 7] + s[5, 6, 8] + s[5, 7, 8] + 
  s[6, 7, 8] + s[7, 8, 9], s[1, 7, 8] + s[2, 7, 8] + s[3, 4, 5] + 
  s[3, 4, 6] + s[3, 4, 7] + s[3, 4, 8] + s[3, 5, 6] + s[3, 5, 7] + 
  s[3, 5, 8] + s[3, 6, 7] + s[3, 6, 8] + s[3, 7, 8] + s[4, 5, 6] + 
  s[4, 5, 7] + s[4, 5, 8] + s[4, 6, 7] + s[4, 6, 8] + s[4, 7, 8] + 
  s[5, 6, 7] + s[5, 6, 8] + s[5, 7, 8] + s[6, 7, 8] + s[7, 8, 9], 
 s[1, 7, 8] + s[1, 7, 9] + s[1, 8, 9] + s[2, 7, 8] + s[3, 4, 5] + 
  s[3, 4, 6] + s[3, 4, 7] + s[3, 4, 8] + s[3, 5, 6] + s[3, 5, 7] + 
  s[3, 5, 8] + s[3, 6, 7] + s[3, 6, 8] + s[3, 7, 8] + s[4, 5, 6] + 
  s[4, 5, 7] + s[4, 5, 8] + s[4, 6, 7] + s[4, 6, 8] + s[4, 7, 8] + 
  s[5, 6, 7] + s[5, 6, 8] + s[5, 7, 8] + s[6, 7, 8] + s[7, 8, 9], 
 s[1, 4, 5] + s[1, 7, 8] + s[2, 4, 5] + s[2, 7, 8] + s[3, 4, 5] + 
  s[3, 7, 8] + s[4, 5, 6] + s[4, 5, 7] + s[4, 5, 8] + s[4, 5, 9] + 
  s[4, 6, 7] + s[4, 6, 8] + s[4, 7, 8] + s[5, 6, 7] + s[5, 6, 8] + 
  s[5, 7, 8] + s[6, 7, 8] + s[7, 8, 9], s[1, 4, 5] + s[1, 7, 8] + 
  s[1, 7, 9] + s[1, 8, 9] + s[2, 4, 5] + s[2, 7, 8] + s[3, 4, 5] + 
  s[3, 7, 8] + s[4, 5, 6] + s[4, 5, 7] + s[4, 5, 8] + s[4, 5, 9] + 
  s[4, 6, 7] + s[4, 6, 8] + s[4, 7, 8] + s[5, 6, 7] + s[5, 6, 8] + 
  s[5, 7, 8] + s[6, 7, 8] + s[7, 8, 9], -s[1, 3, 5] - s[1, 3, 6] - 
  s[1, 3, 7] - s[1, 3, 8] - s[1, 3, 9] - s[1, 4, 5] - s[1, 4, 6] - 
  s[1, 4, 7] - s[1, 4, 8] - s[1, 4, 9] - s[1, 5, 6] - s[1, 5, 7] - 
  s[1, 5, 8] - s[1, 5, 9] + s[1, 7, 8] - s[2, 3, 5] - s[2, 3, 6] - 
  s[2, 3, 7] - s[2, 3, 8] - s[2, 3, 9] - s[2, 4, 5] - s[2, 4, 6] - 
  s[2, 4, 7] - s[2, 4, 8] - s[2, 4, 9] - s[2, 5, 6] - s[2, 5, 7] - 
  s[2, 5, 8] - s[2, 5, 9] + s[2, 7, 8] - s[3, 4, 5] - s[3, 4, 6] - 
  s[3, 4, 7] - s[3, 4, 8] - s[3, 4, 9] - s[3, 5, 6] - s[3, 5, 7] - 
  s[3, 5, 8] - s[3, 5, 9] - s[3, 6, 9] - s[3, 7, 9] - s[3, 8, 9] - 
  s[4, 5, 9] - s[4, 6, 9] - s[4, 7, 9] - s[4, 8, 9] - s[5, 6, 9] - 
  s[5, 7, 9] - s[5, 8, 9] + s[6, 7, 8] + s[7, 8, 9], 
 -s[1, 3, 5] - s[1, 3, 6] - s[1, 3, 7] - s[1, 3, 8] - s[1, 3, 9] - 
  s[1, 4, 5] - s[1, 4, 6] - s[1, 4, 7] - s[1, 4, 8] - s[1, 4, 9] - 
  s[1, 5, 6] - s[1, 5, 7] - s[1, 5, 8] - s[1, 5, 9] + s[1, 7, 8] + 
  s[1, 7, 9] + s[1, 8, 9] - s[2, 3, 5] - s[2, 3, 6] - s[2, 3, 7] - 
  s[2, 3, 8] - s[2, 3, 9] - s[2, 4, 5] - s[2, 4, 6] - s[2, 4, 7] - 
  s[2, 4, 8] - s[2, 4, 9] - s[2, 5, 6] - s[2, 5, 7] - s[2, 5, 8] - 
  s[2, 5, 9] + s[2, 7, 8] - s[3, 4, 5] - s[3, 4, 6] - s[3, 4, 7] - 
  s[3, 4, 8] - s[3, 4, 9] - s[3, 5, 6] - s[3, 5, 7] - s[3, 5, 8] - 
  s[3, 5, 9] - s[3, 6, 9] - s[3, 7, 9] - s[3, 8, 9] - s[4, 5, 9] - 
  s[4, 6, 9] - s[4, 7, 9] - s[4, 8, 9] - s[5, 6, 9] - s[5, 7, 9] - 
  s[5, 8, 9] + s[6, 7, 8] + s[7, 8, 9], -s[1, 3, 5] - s[1, 3, 6] - 
  s[1, 3, 7] - s[1, 3, 8] - s[1, 3, 9] - s[1, 4, 5] - s[1, 4, 6] - 
  s[1, 4, 7] - s[1, 4, 8] - s[1, 4, 9] - s[1, 5, 6] - s[1, 5, 7] - 
  s[1, 5, 8] - s[1, 5, 9] + s[1, 7, 8] - s[2, 3, 5] - s[2, 3, 6] - 
  s[2, 3, 7] - s[2, 3, 8] - s[2, 3, 9] - s[2, 4, 5] - s[2, 4, 6] - 
  s[2, 4, 7] - s[2, 4, 8] - s[2, 4, 9] - s[2, 5, 6] - s[2, 5, 7] - 
  s[2, 5, 8] - s[2, 5, 9] + s[2, 7, 8] - s[3, 4, 5] - s[3, 4, 6] - 
  s[3, 4, 7] - s[3, 4, 8] - s[3, 4, 9] - s[3, 5, 6] - s[3, 5, 7] - 
  s[3, 5, 8] - s[3, 5, 9] - s[3, 6, 9] - s[3, 7, 9] - s[3, 8, 9] - 
  s[4, 5, 6] - s[4, 5, 7] - s[4, 5, 8] - s[4, 5, 9] - s[4, 6, 9] - 
  s[4, 7, 9] - s[4, 8, 9] - s[5, 6, 9] - s[5, 7, 9] - s[5, 8, 9] + 
  s[6, 7, 8] + s[7, 8, 9], -s[1, 3, 5] - s[1, 3, 6] - s[1, 3, 7] - 
  s[1, 3, 8] - s[1, 3, 9] - s[1, 4, 5] - s[1, 4, 6] - s[1, 4, 7] - 
  s[1, 4, 8] - s[1, 4, 9] - s[1, 5, 6] - s[1, 5, 7] - s[1, 5, 8] - 
  s[1, 5, 9] + s[1, 7, 8] + s[1, 7, 9] + s[1, 8, 9] - s[2, 3, 5] - 
  s[2, 3, 6] - s[2, 3, 7] - s[2, 3, 8] - s[2, 3, 9] - s[2, 4, 5] - 
  s[2, 4, 6] - s[2, 4, 7] - s[2, 4, 8] - s[2, 4, 9] - s[2, 5, 6] - 
  s[2, 5, 7] - s[2, 5, 8] - s[2, 5, 9] + s[2, 7, 8] - s[3, 4, 5] - 
  s[3, 4, 6] - s[3, 4, 7] - s[3, 4, 8] - s[3, 4, 9] - s[3, 5, 6] - 
  s[3, 5, 7] - s[3, 5, 8] - s[3, 5, 9] - s[3, 6, 9] - s[3, 7, 9] - 
  s[3, 8, 9] - s[4, 5, 6] - s[4, 5, 7] - s[4, 5, 8] - s[4, 5, 9] - 
  s[4, 6, 9] - s[4, 7, 9] - s[4, 8, 9] - s[5, 6, 9] - s[5, 7, 9] - 
  s[5, 8, 9] + s[6, 7, 8] + s[7, 8, 9], -s[1, 3, 5] - s[1, 3, 6] - 
  s[1, 3, 7] - s[1, 3, 8] - s[1, 3, 9] - s[1, 4, 5] - s[1, 4, 6] - 
  s[1, 4, 7] - s[1, 4, 8] - s[1, 4, 9] - s[1, 5, 6] - s[1, 5, 7] - 
  s[1, 5, 8] - s[1, 5, 9] + s[1, 7, 8] - s[2, 3, 5] - s[2, 3, 6] - 
  s[2, 3, 7] - s[2, 3, 8] - s[2, 3, 9] - s[2, 4, 5] - s[2, 4, 6] - 
  s[2, 4, 7] - s[2, 4, 8] - s[2, 4, 9] - s[2, 5, 6] - s[2, 5, 7] - 
  s[2, 5, 8] - s[2, 5, 9] + s[2, 7, 8] - s[3, 4, 5] - s[3, 4, 6] - 
  s[3, 4, 7] - s[3, 4, 8] - s[3, 4, 9] - s[3, 5, 6] - s[3, 5, 7] - 
  s[3, 5, 8] - s[3, 5, 9] - s[3, 6, 9] - s[3, 7, 9] - s[3, 8, 9] - 
  s[4, 5, 9] + s[4, 6, 7] - s[4, 6, 9] - s[4, 7, 9] - s[4, 8, 9] + 
  s[5, 6, 7] - s[5, 6, 9] - s[5, 7, 9] - s[5, 8, 9] + s[6, 7, 8] + 
  s[7, 8, 9], -s[1, 3, 5] - s[1, 3, 6] - s[1, 3, 7] - s[1, 3, 8] - 
  s[1, 3, 9] - s[1, 4, 5] - s[1, 4, 6] - s[1, 4, 7] - s[1, 4, 8] - 
  s[1, 4, 9] - s[1, 5, 6] - s[1, 5, 7] - s[1, 5, 8] - s[1, 5, 9] + 
  s[1, 7, 8] + s[1, 7, 9] + s[1, 8, 9] - s[2, 3, 5] - s[2, 3, 6] - 
  s[2, 3, 7] - s[2, 3, 8] - s[2, 3, 9] - s[2, 4, 5] - s[2, 4, 6] - 
  s[2, 4, 7] - s[2, 4, 8] - s[2, 4, 9] - s[2, 5, 6] - s[2, 5, 7] - 
  s[2, 5, 8] - s[2, 5, 9] + s[2, 7, 8] - s[3, 4, 5] - s[3, 4, 6] - 
  s[3, 4, 7] - s[3, 4, 8] - s[3, 4, 9] - s[3, 5, 6] - s[3, 5, 7] - 
  s[3, 5, 8] - s[3, 5, 9] - s[3, 6, 9] - s[3, 7, 9] - s[3, 8, 9] - 
  s[4, 5, 9] + s[4, 6, 7] - s[4, 6, 9] - s[4, 7, 9] - s[4, 8, 9] + 
  s[5, 6, 7] - s[5, 6, 9] - s[5, 7, 9] - s[5, 8, 9] + s[6, 7, 8] + 
  s[7, 8, 9], -s[1, 3, 6] - s[1, 3, 7] - s[1, 3, 8] - s[1, 3, 9] - 
  s[1, 4, 6] - s[1, 4, 7] - s[1, 4, 8] - s[1, 4, 9] - s[1, 5, 6] - 
  s[1, 5, 7] - s[1, 5, 8] - s[1, 5, 9] - s[1, 6, 7] - s[1, 6, 8] - 
  s[1, 6, 9] + s[1, 7, 8] - s[2, 3, 6] - s[2, 3, 7] - s[2, 3, 8] - 
  s[2, 3, 9] - s[2, 4, 6] - s[2, 4, 7] - s[2, 4, 8] - s[2, 4, 9] - 
  s[2, 5, 6] - s[2, 5, 7] - s[2, 5, 8] - s[2, 5, 9] - s[2, 6, 7] - 
  s[2, 6, 8] - s[2, 6, 9] + s[2, 7, 8] - s[3, 4, 6] - s[3, 4, 7] - 
  s[3, 4, 8] - s[3, 4, 9] - s[3, 5, 6] - s[3, 5, 7] - s[3, 5, 8] - 
  s[3, 5, 9] - s[3, 6, 7] - s[3, 6, 8] - s[3, 6, 9] - s[3, 7, 9] - 
  s[3, 8, 9] - s[4, 6, 9] - s[4, 7, 9] - s[4, 8, 9] - s[5, 6, 9] - 
  s[5, 7, 9] - s[5, 8, 9] - s[6, 7, 9] - s[6, 8, 9] + s[7, 8, 9], 
 s[1, 8, 9] + s[2, 8, 9] + s[3, 8, 9] + s[4, 8, 9] + s[5, 8, 9] + 
  s[6, 8, 9] + s[7, 8, 9], s[6, 7, 8] + s[6, 7, 9] + s[6, 8, 9] + s[7, 8, 9], 
 s[1, 6, 7] + s[1, 6, 8] + s[1, 6, 9] + s[1, 7, 8] + s[1, 7, 9] + 
  s[1, 8, 9] + s[6, 7, 8] + s[6, 7, 9] + s[6, 8, 9] + s[7, 8, 9], 
 s[1, 6, 7] + s[2, 6, 7] + s[3, 6, 7] + s[4, 6, 7] + s[5, 6, 7] + 
  s[6, 7, 8] + s[6, 7, 9] + s[6, 8, 9] + s[7, 8, 9], 
 s[1, 6, 7] + s[1, 6, 8] + s[1, 6, 9] + s[1, 7, 8] + s[1, 7, 9] + 
  s[1, 8, 9] + s[2, 6, 7] + s[3, 6, 7] + s[4, 6, 7] + s[5, 6, 7] + 
  s[6, 7, 8] + s[6, 7, 9] + s[6, 8, 9] + s[7, 8, 9], 
 s[1, 6, 7] + s[2, 6, 7] + s[3, 6, 7] + s[4, 5, 6] + s[4, 5, 7] + 
  s[4, 6, 7] + s[5, 6, 7] + s[6, 7, 8] + s[6, 7, 9] + s[6, 8, 9] + 
  s[7, 8, 9], s[1, 6, 7] + s[1, 6, 8] + s[1, 6, 9] + s[1, 7, 8] + 
  s[1, 7, 9] + s[1, 8, 9] + s[2, 6, 7] + s[3, 6, 7] + s[4, 5, 6] + 
  s[4, 5, 7] + s[4, 6, 7] + s[5, 6, 7] + s[6, 7, 8] + s[6, 7, 9] + 
  s[6, 8, 9] + s[7, 8, 9], s[1, 6, 7] + s[2, 6, 7] + s[3, 4, 5] + 
  s[3, 4, 6] + s[3, 4, 7] + s[3, 5, 6] + s[3, 5, 7] + s[3, 6, 7] + 
  s[4, 5, 6] + s[4, 5, 7] + s[4, 6, 7] + s[5, 6, 7] + s[6, 7, 8] + 
  s[6, 7, 9] + s[6, 8, 9] + s[7, 8, 9], s[1, 6, 7] + s[1, 6, 8] + 
  s[1, 6, 9] + s[1, 7, 8] + s[1, 7, 9] + s[1, 8, 9] + s[2, 6, 7] + 
  s[3, 4, 5] + s[3, 4, 6] + s[3, 4, 7] + s[3, 5, 6] + s[3, 5, 7] + 
  s[3, 6, 7] + s[4, 5, 6] + s[4, 5, 7] + s[4, 6, 7] + s[5, 6, 7] + 
  s[6, 7, 8] + s[6, 7, 9] + s[6, 8, 9] + s[7, 8, 9], 
 s[1, 8, 9] + s[2, 8, 9] + s[3, 8, 9] + s[4, 8, 9] + s[5, 8, 9] + 
  s[6, 7, 8] + s[6, 7, 9] + s[6, 8, 9] + s[7, 8, 9], 
 s[5, 6, 7] + s[5, 6, 8] + s[5, 6, 9] + s[5, 7, 8] + s[5, 7, 9] + 
  s[5, 8, 9] + s[6, 7, 8] + s[6, 7, 9] + s[6, 8, 9] + s[7, 8, 9], 
 s[1, 5, 6] + s[1, 5, 7] + s[1, 5, 8] + s[1, 5, 9] + s[1, 6, 7] + 
  s[1, 6, 8] + s[1, 6, 9] + s[1, 7, 8] + s[1, 7, 9] + s[1, 8, 9] + 
  s[5, 6, 7] + s[5, 6, 8] + s[5, 6, 9] + s[5, 7, 8] + s[5, 7, 9] + 
  s[5, 8, 9] + s[6, 7, 8] + s[6, 7, 9] + s[6, 8, 9] + s[7, 8, 9], 
 s[1, 5, 6] + s[2, 5, 6] + s[3, 5, 6] + s[4, 5, 6] + s[5, 6, 7] + 
  s[5, 6, 8] + s[5, 6, 9] + s[5, 7, 8] + s[5, 7, 9] + s[5, 8, 9] + 
  s[6, 7, 8] + s[6, 7, 9] + s[6, 8, 9] + s[7, 8, 9], 
 s[1, 5, 6] + s[1, 5, 7] + s[1, 5, 8] + s[1, 5, 9] + s[1, 6, 7] + 
  s[1, 6, 8] + s[1, 6, 9] + s[1, 7, 8] + s[1, 7, 9] + s[1, 8, 9] + 
  s[2, 5, 6] + s[3, 5, 6] + s[4, 5, 6] + s[5, 6, 7] + s[5, 6, 8] + 
  s[5, 6, 9] + s[5, 7, 8] + s[5, 7, 9] + s[5, 8, 9] + s[6, 7, 8] + 
  s[6, 7, 9] + s[6, 8, 9] + s[7, 8, 9], s[1, 5, 6] + s[2, 5, 6] + 
  s[3, 4, 5] + s[3, 4, 6] + s[3, 5, 6] + s[4, 5, 6] + s[5, 6, 7] + 
  s[5, 6, 8] + s[5, 6, 9] + s[5, 7, 8] + s[5, 7, 9] + s[5, 8, 9] + 
  s[6, 7, 8] + s[6, 7, 9] + s[6, 8, 9] + s[7, 8, 9], 
 s[1, 5, 6] + s[1, 5, 7] + s[1, 5, 8] + s[1, 5, 9] + s[1, 6, 7] + 
  s[1, 6, 8] + s[1, 6, 9] + s[1, 7, 8] + s[1, 7, 9] + s[1, 8, 9] + 
  s[2, 5, 6] + s[3, 4, 5] + s[3, 4, 6] + s[3, 5, 6] + s[4, 5, 6] + 
  s[5, 6, 7] + s[5, 6, 8] + s[5, 6, 9] + s[5, 7, 8] + s[5, 7, 9] + 
  s[5, 8, 9] + s[6, 7, 8] + s[6, 7, 9] + s[6, 8, 9] + s[7, 8, 9], 
 s[1, 8, 9] + s[2, 8, 9] + s[3, 8, 9] + s[4, 8, 9] + s[5, 6, 7] + 
  s[5, 6, 8] + s[5, 6, 9] + s[5, 7, 8] + s[5, 7, 9] + s[5, 8, 9] + 
  s[6, 7, 8] + s[6, 7, 9] + s[6, 8, 9] + s[7, 8, 9], 
 s[1, 5, 6] + s[1, 8, 9] + s[2, 5, 6] + s[2, 8, 9] + s[3, 5, 6] + 
  s[3, 8, 9] + s[4, 5, 6] + s[4, 8, 9] + s[5, 6, 7] + s[5, 6, 8] + 
  s[5, 6, 9] + s[5, 7, 8] + s[5, 7, 9] + s[5, 8, 9] + s[6, 7, 8] + 
  s[6, 7, 9] + s[6, 8, 9] + s[7, 8, 9], s[1, 5, 6] + s[1, 8, 9] + 
  s[2, 5, 6] + s[2, 8, 9] + s[3, 4, 5] + s[3, 4, 6] + s[3, 5, 6] + 
  s[3, 8, 9] + s[4, 5, 6] + s[4, 8, 9] + s[5, 6, 7] + s[5, 6, 8] + 
  s[5, 6, 9] + s[5, 7, 8] + s[5, 7, 9] + s[5, 8, 9] + s[6, 7, 8] + 
  s[6, 7, 9] + s[6, 8, 9] + s[7, 8, 9], s[4, 5, 6] + s[4, 5, 7] + 
  s[4, 5, 8] + s[4, 5, 9] + s[4, 6, 7] + s[4, 6, 8] + s[4, 6, 9] + 
  s[4, 7, 8] + s[4, 7, 9] + s[4, 8, 9] + s[5, 6, 7] + s[5, 6, 8] + 
  s[5, 6, 9] + s[5, 7, 8] + s[5, 7, 9] + s[5, 8, 9] + s[6, 7, 8] + 
  s[6, 7, 9] + s[6, 8, 9] + s[7, 8, 9], s[1, 4, 5] + s[1, 4, 6] + 
  s[1, 4, 7] + s[1, 4, 8] + s[1, 4, 9] + s[1, 5, 6] + s[1, 5, 7] + 
  s[1, 5, 8] + s[1, 5, 9] + s[1, 6, 7] + s[1, 6, 8] + s[1, 6, 9] + 
  s[1, 7, 8] + s[1, 7, 9] + s[1, 8, 9] + s[4, 5, 6] + s[4, 5, 7] + 
  s[4, 5, 8] + s[4, 5, 9] + s[4, 6, 7] + s[4, 6, 8] + s[4, 6, 9] + 
  s[4, 7, 8] + s[4, 7, 9] + s[4, 8, 9] + s[5, 6, 7] + s[5, 6, 8] + 
  s[5, 6, 9] + s[5, 7, 8] + s[5, 7, 9] + s[5, 8, 9] + s[6, 7, 8] + 
  s[6, 7, 9] + s[6, 8, 9] + s[7, 8, 9], s[1, 4, 5] + s[2, 4, 5] + 
  s[3, 4, 5] + s[4, 5, 6] + s[4, 5, 7] + s[4, 5, 8] + s[4, 5, 9] + 
  s[4, 6, 7] + s[4, 6, 8] + s[4, 6, 9] + s[4, 7, 8] + s[4, 7, 9] + 
  s[4, 8, 9] + s[5, 6, 7] + s[5, 6, 8] + s[5, 6, 9] + s[5, 7, 8] + 
  s[5, 7, 9] + s[5, 8, 9] + s[6, 7, 8] + s[6, 7, 9] + s[6, 8, 9] + 
  s[7, 8, 9], s[1, 4, 5] + s[1, 4, 6] + s[1, 4, 7] + s[1, 4, 8] + 
  s[1, 4, 9] + s[1, 5, 6] + s[1, 5, 7] + s[1, 5, 8] + s[1, 5, 9] + 
  s[1, 6, 7] + s[1, 6, 8] + s[1, 6, 9] + s[1, 7, 8] + s[1, 7, 9] + 
  s[1, 8, 9] + s[2, 4, 5] + s[3, 4, 5] + s[4, 5, 6] + s[4, 5, 7] + 
  s[4, 5, 8] + s[4, 5, 9] + s[4, 6, 7] + s[4, 6, 8] + s[4, 6, 9] + 
  s[4, 7, 8] + s[4, 7, 9] + s[4, 8, 9] + s[5, 6, 7] + s[5, 6, 8] + 
  s[5, 6, 9] + s[5, 7, 8] + s[5, 7, 9] + s[5, 8, 9] + s[6, 7, 8] + 
  s[6, 7, 9] + s[6, 8, 9] + s[7, 8, 9], s[1, 8, 9] + s[2, 8, 9] + 
  s[3, 8, 9] + s[4, 5, 6] + s[4, 5, 7] + s[4, 5, 8] + s[4, 5, 9] + 
  s[4, 6, 7] + s[4, 6, 8] + s[4, 6, 9] + s[4, 7, 8] + s[4, 7, 9] + 
  s[4, 8, 9] + s[5, 6, 7] + s[5, 6, 8] + s[5, 6, 9] + s[5, 7, 8] + 
  s[5, 7, 9] + s[5, 8, 9] + s[6, 7, 8] + s[6, 7, 9] + s[6, 8, 9] + 
  s[7, 8, 9], s[1, 4, 5] + s[1, 8, 9] + s[2, 4, 5] + s[2, 8, 9] + 
  s[3, 4, 5] + s[3, 8, 9] + s[4, 5, 6] + s[4, 5, 7] + s[4, 5, 8] + 
  s[4, 5, 9] + s[4, 6, 7] + s[4, 6, 8] + s[4, 6, 9] + s[4, 7, 8] + 
  s[4, 7, 9] + s[4, 8, 9] + s[5, 6, 7] + s[5, 6, 8] + s[5, 6, 9] + 
  s[5, 7, 8] + s[5, 7, 9] + s[5, 8, 9] + s[6, 7, 8] + s[6, 7, 9] + 
  s[6, 8, 9] + s[7, 8, 9], s[3, 4, 5] + s[3, 4, 6] + s[3, 4, 7] + 
  s[3, 4, 8] + s[3, 4, 9] + s[3, 5, 6] + s[3, 5, 7] + s[3, 5, 8] + 
  s[3, 5, 9] + s[3, 6, 7] + s[3, 6, 8] + s[3, 6, 9] + s[3, 7, 8] + 
  s[3, 7, 9] + s[3, 8, 9] + s[4, 5, 6] + s[4, 5, 7] + s[4, 5, 8] + 
  s[4, 5, 9] + s[4, 6, 7] + s[4, 6, 8] + s[4, 6, 9] + s[4, 7, 8] + 
  s[4, 7, 9] + s[4, 8, 9] + s[5, 6, 7] + s[5, 6, 8] + s[5, 6, 9] + 
  s[5, 7, 8] + s[5, 7, 9] + s[5, 8, 9] + s[6, 7, 8] + s[6, 7, 9] + 
  s[6, 8, 9] + s[7, 8, 9], s[1, 8, 9] + s[2, 8, 9] + s[3, 4, 5] + 
  s[3, 4, 6] + s[3, 4, 7] + s[3, 4, 8] + s[3, 4, 9] + s[3, 5, 6] + 
  s[3, 5, 7] + s[3, 5, 8] + s[3, 5, 9] + s[3, 6, 7] + s[3, 6, 8] + 
  s[3, 6, 9] + s[3, 7, 8] + s[3, 7, 9] + s[3, 8, 9] + s[4, 5, 6] + 
  s[4, 5, 7] + s[4, 5, 8] + s[4, 5, 9] + s[4, 6, 7] + s[4, 6, 8] + 
  s[4, 6, 9] + s[4, 7, 8] + s[4, 7, 9] + s[4, 8, 9] + s[5, 6, 7] + 
  s[5, 6, 8] + s[5, 6, 9] + s[5, 7, 8] + s[5, 7, 9] + s[5, 8, 9] + 
  s[6, 7, 8] + s[6, 7, 9] + s[6, 8, 9] + s[7, 8, 9], 
 s[1, 4, 5] + s[1, 4, 6] + s[1, 5, 6] + s[2, 4, 5] + s[2, 4, 6] + 
  s[2, 5, 6] + s[3, 4, 5] + s[3, 4, 6] + s[3, 5, 6] + 2*s[4, 5, 6] + 
  s[4, 5, 7] + s[4, 5, 8] + s[4, 5, 9] + s[4, 6, 7] + s[4, 6, 8] + 
  s[4, 6, 9] + s[4, 7, 8] + s[4, 7, 9] + s[4, 8, 9] + s[5, 6, 7] + 
  s[5, 6, 8] + s[5, 6, 9] + s[5, 7, 8] + s[5, 7, 9] + s[5, 8, 9] + 
  s[6, 7, 8] + s[6, 7, 9] + s[6, 8, 9] + s[7, 8, 9], 
 s[1, 4, 5] + s[1, 4, 6] + s[1, 4, 7] + s[1, 4, 8] + s[1, 4, 9] + 
  s[1, 5, 6] + s[1, 5, 7] + s[1, 5, 8] + s[1, 5, 9] + s[1, 6, 7] + 
  s[1, 6, 8] + s[1, 6, 9] + s[1, 7, 8] + s[1, 7, 9] + s[1, 8, 9] + 
  s[2, 4, 5] + s[2, 4, 6] + s[2, 5, 6] + s[3, 4, 5] + s[3, 4, 6] + 
  s[3, 5, 6] + 2*s[4, 5, 6] + s[4, 5, 7] + s[4, 5, 8] + s[4, 5, 9] + 
  s[4, 6, 7] + s[4, 6, 8] + s[4, 6, 9] + s[4, 7, 8] + s[4, 7, 9] + 
  s[4, 8, 9] + s[5, 6, 7] + s[5, 6, 8] + s[5, 6, 9] + s[5, 7, 8] + 
  s[5, 7, 9] + s[5, 8, 9] + s[6, 7, 8] + s[6, 7, 9] + s[6, 8, 9] + 
  s[7, 8, 9], s[1, 4, 5] + s[1, 4, 6] + s[1, 5, 6] + s[1, 8, 9] + 
  s[2, 4, 5] + s[2, 4, 6] + s[2, 5, 6] + s[2, 8, 9] + s[3, 4, 5] + 
  s[3, 4, 6] + s[3, 5, 6] + s[3, 8, 9] + 2*s[4, 5, 6] + s[4, 5, 7] + 
  s[4, 5, 8] + s[4, 5, 9] + s[4, 6, 7] + s[4, 6, 8] + s[4, 6, 9] + 
  s[4, 7, 8] + s[4, 7, 9] + s[4, 8, 9] + s[5, 6, 7] + s[5, 6, 8] + 
  s[5, 6, 9] + s[5, 7, 8] + s[5, 7, 9] + s[5, 8, 9] + s[6, 7, 8] + 
  s[6, 7, 9] + s[6, 8, 9] + s[7, 8, 9], s[1, 5, 6] + s[1, 5, 7] + 
  s[1, 6, 7] + s[2, 5, 6] + s[2, 5, 7] + s[2, 6, 7] + s[3, 5, 6] + 
  s[3, 5, 7] + s[3, 6, 7] + s[4, 5, 6] + s[4, 5, 7] + s[4, 6, 7] + 
  2*s[5, 6, 7] + s[5, 6, 8] + s[5, 6, 9] + s[5, 7, 8] + s[5, 7, 9] + 
  s[5, 8, 9] + s[6, 7, 8] + s[6, 7, 9] + s[6, 8, 9] + s[7, 8, 9], 
 s[1, 5, 6] + s[1, 5, 7] + s[1, 5, 8] + s[1, 5, 9] + s[1, 6, 7] + 
  s[1, 6, 8] + s[1, 6, 9] + s[1, 7, 8] + s[1, 7, 9] + s[1, 8, 9] + 
  s[2, 5, 6] + s[2, 5, 7] + s[2, 6, 7] + s[3, 5, 6] + s[3, 5, 7] + 
  s[3, 6, 7] + s[4, 5, 6] + s[4, 5, 7] + s[4, 6, 7] + 2*s[5, 6, 7] + 
  s[5, 6, 8] + s[5, 6, 9] + s[5, 7, 8] + s[5, 7, 9] + s[5, 8, 9] + 
  s[6, 7, 8] + s[6, 7, 9] + s[6, 8, 9] + s[7, 8, 9], 
 s[1, 5, 6] + s[1, 5, 7] + s[1, 6, 7] + s[2, 5, 6] + s[2, 5, 7] + 
  s[2, 6, 7] + s[3, 4, 5] + s[3, 4, 6] + s[3, 4, 7] + s[3, 5, 6] + 
  s[3, 5, 7] + s[3, 6, 7] + s[4, 5, 6] + s[4, 5, 7] + s[4, 6, 7] + 
  2*s[5, 6, 7] + s[5, 6, 8] + s[5, 6, 9] + s[5, 7, 8] + s[5, 7, 9] + 
  s[5, 8, 9] + s[6, 7, 8] + s[6, 7, 9] + s[6, 8, 9] + s[7, 8, 9], 
 s[1, 5, 6] + s[1, 5, 7] + s[1, 5, 8] + s[1, 5, 9] + s[1, 6, 7] + 
  s[1, 6, 8] + s[1, 6, 9] + s[1, 7, 8] + s[1, 7, 9] + s[1, 8, 9] + 
  s[2, 5, 6] + s[2, 5, 7] + s[2, 6, 7] + s[3, 4, 5] + s[3, 4, 6] + 
  s[3, 4, 7] + s[3, 5, 6] + s[3, 5, 7] + s[3, 6, 7] + s[4, 5, 6] + 
  s[4, 5, 7] + s[4, 6, 7] + 2*s[5, 6, 7] + s[5, 6, 8] + s[5, 6, 9] + 
  s[5, 7, 8] + s[5, 7, 9] + s[5, 8, 9] + s[6, 7, 8] + s[6, 7, 9] + 
  s[6, 8, 9] + s[7, 8, 9], s[1, 5, 6] + s[1, 5, 7] + s[1, 6, 7] + 
  s[2, 5, 6] + s[2, 5, 7] + s[2, 6, 7] + s[3, 4, 5] + s[3, 4, 6] + 
  s[3, 4, 7] + 2*s[3, 5, 6] + s[3, 5, 7] + s[3, 6, 7] + 2*s[4, 5, 6] + 
  s[4, 5, 7] + s[4, 6, 7] + 2*s[5, 6, 7] + s[5, 6, 8] + s[5, 6, 9] + 
  s[5, 7, 8] + s[5, 7, 9] + s[5, 8, 9] + s[6, 7, 8] + s[6, 7, 9] + 
  s[6, 8, 9] + s[7, 8, 9], s[1, 5, 6] + s[1, 5, 7] + s[1, 5, 8] + 
  s[1, 5, 9] + s[1, 6, 7] + s[1, 6, 8] + s[1, 6, 9] + s[1, 7, 8] + 
  s[1, 7, 9] + s[1, 8, 9] + s[2, 5, 6] + s[2, 5, 7] + s[2, 6, 7] + 
  s[3, 4, 5] + s[3, 4, 6] + s[3, 4, 7] + 2*s[3, 5, 6] + s[3, 5, 7] + 
  s[3, 6, 7] + 2*s[4, 5, 6] + s[4, 5, 7] + s[4, 6, 7] + 2*s[5, 6, 7] + 
  s[5, 6, 8] + s[5, 6, 9] + s[5, 7, 8] + s[5, 7, 9] + s[5, 8, 9] + 
  s[6, 7, 8] + s[6, 7, 9] + s[6, 8, 9] + s[7, 8, 9], 
 s[1, 4, 5] + s[1, 4, 6] + s[1, 4, 7] + s[1, 5, 6] + s[1, 5, 7] + 
  s[1, 6, 7] + s[2, 4, 5] + s[2, 4, 6] + s[2, 4, 7] + s[2, 5, 6] + 
  s[2, 5, 7] + s[2, 6, 7] + s[3, 4, 5] + s[3, 4, 6] + s[3, 4, 7] + 
  s[3, 5, 6] + s[3, 5, 7] + s[3, 6, 7] + 2*s[4, 5, 6] + 2*s[4, 5, 7] + 
  s[4, 5, 8] + s[4, 5, 9] + 2*s[4, 6, 7] + s[4, 6, 8] + s[4, 6, 9] + 
  s[4, 7, 8] + s[4, 7, 9] + s[4, 8, 9] + 2*s[5, 6, 7] + s[5, 6, 8] + 
  s[5, 6, 9] + s[5, 7, 8] + s[5, 7, 9] + s[5, 8, 9] + s[6, 7, 8] + 
  s[6, 7, 9] + s[6, 8, 9] + s[7, 8, 9], s[1, 4, 5] + s[1, 4, 6] + 
  s[1, 4, 7] + s[1, 4, 8] + s[1, 4, 9] + s[1, 5, 6] + s[1, 5, 7] + 
  s[1, 5, 8] + s[1, 5, 9] + s[1, 6, 7] + s[1, 6, 8] + s[1, 6, 9] + 
  s[1, 7, 8] + s[1, 7, 9] + s[1, 8, 9] + s[2, 4, 5] + s[2, 4, 6] + 
  s[2, 4, 7] + s[2, 5, 6] + s[2, 5, 7] + s[2, 6, 7] + s[3, 4, 5] + 
  s[3, 4, 6] + s[3, 4, 7] + s[3, 5, 6] + s[3, 5, 7] + s[3, 6, 7] + 
  2*s[4, 5, 6] + 2*s[4, 5, 7] + s[4, 5, 8] + s[4, 5, 9] + 2*s[4, 6, 7] + 
  s[4, 6, 8] + s[4, 6, 9] + s[4, 7, 8] + s[4, 7, 9] + s[4, 8, 9] + 
  2*s[5, 6, 7] + s[5, 6, 8] + s[5, 6, 9] + s[5, 7, 8] + s[5, 7, 9] + 
  s[5, 8, 9] + s[6, 7, 8] + s[6, 7, 9] + s[6, 8, 9] + s[7, 8, 9], 
 s[1, 4, 5] + s[1, 4, 6] + s[1, 5, 6] + s[2, 4, 5] + s[2, 4, 6] + 
  s[2, 5, 6] + s[3, 4, 5] + s[3, 4, 6] + s[3, 5, 6] + 2*s[4, 5, 6] + 
  s[4, 5, 7] + s[4, 5, 8] + s[4, 5, 9] + s[4, 6, 7] + s[4, 6, 8] + 
  s[4, 6, 9] + s[4, 7, 8] + s[4, 7, 9] + s[4, 8, 9] + 2*s[5, 6, 7] + 
  2*s[5, 6, 8] + 2*s[5, 6, 9] + s[5, 7, 8] + s[5, 7, 9] + s[5, 8, 9] + 
  s[6, 7, 8] + s[6, 7, 9] + s[6, 8, 9] + s[7, 8, 9], 
 s[1, 4, 5] + s[1, 4, 6] + s[1, 4, 7] + s[1, 4, 8] + s[1, 4, 9] + 
  2*s[1, 5, 6] + s[1, 5, 7] + s[1, 5, 8] + s[1, 5, 9] + s[1, 6, 7] + 
  s[1, 6, 8] + s[1, 6, 9] + s[1, 7, 8] + s[1, 7, 9] + s[1, 8, 9] + 
  s[2, 4, 5] + s[2, 4, 6] + s[2, 5, 6] + s[3, 4, 5] + s[3, 4, 6] + 
  s[3, 5, 6] + 2*s[4, 5, 6] + s[4, 5, 7] + s[4, 5, 8] + s[4, 5, 9] + 
  s[4, 6, 7] + s[4, 6, 8] + s[4, 6, 9] + s[4, 7, 8] + s[4, 7, 9] + 
  s[4, 8, 9] + 2*s[5, 6, 7] + 2*s[5, 6, 8] + 2*s[5, 6, 9] + s[5, 7, 8] + 
  s[5, 7, 9] + s[5, 8, 9] + s[6, 7, 8] + s[6, 7, 9] + s[6, 8, 9] + 
  s[7, 8, 9], s[1, 4, 5] + s[1, 4, 6] + s[1, 5, 6] + s[1, 8, 9] + 
  s[2, 4, 5] + s[2, 4, 6] + s[2, 5, 6] + s[2, 8, 9] + s[3, 4, 5] + 
  s[3, 4, 6] + s[3, 5, 6] + s[3, 8, 9] + 2*s[4, 5, 6] + s[4, 5, 7] + 
  s[4, 5, 8] + s[4, 5, 9] + s[4, 6, 7] + s[4, 6, 8] + s[4, 6, 9] + 
  s[4, 7, 8] + s[4, 7, 9] + s[4, 8, 9] + 2*s[5, 6, 7] + 2*s[5, 6, 8] + 
  2*s[5, 6, 9] + s[5, 7, 8] + s[5, 7, 9] + s[5, 8, 9] + s[6, 7, 8] + 
  s[6, 7, 9] + s[6, 8, 9] + s[7, 8, 9], s[1, 6, 7] + s[1, 6, 8] + 
  s[1, 7, 8] + s[2, 6, 7] + s[2, 6, 8] + s[2, 7, 8] + s[3, 6, 7] + 
  s[3, 6, 8] + s[3, 7, 8] + s[4, 6, 7] + s[4, 6, 8] + s[4, 7, 8] + 
  s[5, 6, 7] + s[5, 6, 8] + s[5, 7, 8] + 2*s[6, 7, 8] + s[6, 7, 9] + 
  s[6, 8, 9] + s[7, 8, 9], s[1, 6, 7] + s[1, 6, 8] + s[1, 6, 9] + 
  s[1, 7, 8] + s[1, 7, 9] + s[1, 8, 9] + s[2, 6, 7] + s[2, 6, 8] + 
  s[2, 7, 8] + s[3, 6, 7] + s[3, 6, 8] + s[3, 7, 8] + s[4, 6, 7] + 
  s[4, 6, 8] + s[4, 7, 8] + s[5, 6, 7] + s[5, 6, 8] + s[5, 7, 8] + 
  2*s[6, 7, 8] + s[6, 7, 9] + s[6, 8, 9] + s[7, 8, 9], 
 s[1, 6, 7] + s[1, 6, 8] + s[1, 7, 8] + s[2, 6, 7] + s[2, 6, 8] + 
  s[2, 7, 8] + s[3, 6, 7] + s[3, 6, 8] + s[3, 7, 8] + s[4, 5, 6] + 
  s[4, 5, 7] + s[4, 5, 8] + s[4, 6, 7] + s[4, 6, 8] + s[4, 7, 8] + 
  s[5, 6, 7] + s[5, 6, 8] + s[5, 7, 8] + 2*s[6, 7, 8] + s[6, 7, 9] + 
  s[6, 8, 9] + s[7, 8, 9], s[1, 6, 7] + s[1, 6, 8] + s[1, 6, 9] + 
  s[1, 7, 8] + s[1, 7, 9] + s[1, 8, 9] + s[2, 6, 7] + s[2, 6, 8] + 
  s[2, 7, 8] + s[3, 6, 7] + s[3, 6, 8] + s[3, 7, 8] + s[4, 5, 6] + 
  s[4, 5, 7] + s[4, 5, 8] + s[4, 6, 7] + s[4, 6, 8] + s[4, 7, 8] + 
  s[5, 6, 7] + s[5, 6, 8] + s[5, 7, 8] + 2*s[6, 7, 8] + s[6, 7, 9] + 
  s[6, 8, 9] + s[7, 8, 9], s[1, 6, 7] + s[1, 6, 8] + s[1, 7, 8] + 
  s[2, 6, 7] + s[2, 6, 8] + s[2, 7, 8] + s[3, 4, 5] + s[3, 4, 6] + 
  s[3, 4, 7] + s[3, 4, 8] + s[3, 5, 6] + s[3, 5, 7] + s[3, 5, 8] + 
  s[3, 6, 7] + s[3, 6, 8] + s[3, 7, 8] + s[4, 5, 6] + s[4, 5, 7] + 
  s[4, 5, 8] + s[4, 6, 7] + s[4, 6, 8] + s[4, 7, 8] + s[5, 6, 7] + 
  s[5, 6, 8] + s[5, 7, 8] + 2*s[6, 7, 8] + s[6, 7, 9] + s[6, 8, 9] + 
  s[7, 8, 9], s[1, 6, 7] + s[1, 6, 8] + s[1, 6, 9] + s[1, 7, 8] + 
  s[1, 7, 9] + s[1, 8, 9] + s[2, 6, 7] + s[2, 6, 8] + s[2, 7, 8] + 
  s[3, 4, 5] + s[3, 4, 6] + s[3, 4, 7] + s[3, 4, 8] + s[3, 5, 6] + 
  s[3, 5, 7] + s[3, 5, 8] + s[3, 6, 7] + s[3, 6, 8] + s[3, 7, 8] + 
  s[4, 5, 6] + s[4, 5, 7] + s[4, 5, 8] + s[4, 6, 7] + s[4, 6, 8] + 
  s[4, 7, 8] + s[5, 6, 7] + s[5, 6, 8] + s[5, 7, 8] + 2*s[6, 7, 8] + 
  s[6, 7, 9] + s[6, 8, 9] + s[7, 8, 9], s[1, 6, 7] + s[1, 6, 8] + 
  s[1, 7, 8] + s[2, 6, 7] + s[2, 6, 8] + s[2, 7, 8] + s[3, 6, 7] + 
  s[3, 6, 8] + s[3, 7, 8] + s[4, 5, 6] + s[4, 5, 7] + s[4, 5, 8] + 
  2*s[4, 6, 7] + s[4, 6, 8] + s[4, 7, 8] + 2*s[5, 6, 7] + s[5, 6, 8] + 
  s[5, 7, 8] + 2*s[6, 7, 8] + s[6, 7, 9] + s[6, 8, 9] + s[7, 8, 9], 
 s[1, 6, 7] + s[1, 6, 8] + s[1, 6, 9] + s[1, 7, 8] + s[1, 7, 9] + 
  s[1, 8, 9] + s[2, 6, 7] + s[2, 6, 8] + s[2, 7, 8] + s[3, 6, 7] + 
  s[3, 6, 8] + s[3, 7, 8] + s[4, 5, 6] + s[4, 5, 7] + s[4, 5, 8] + 
  2*s[4, 6, 7] + s[4, 6, 8] + s[4, 7, 8] + 2*s[5, 6, 7] + s[5, 6, 8] + 
  s[5, 7, 8] + 2*s[6, 7, 8] + s[6, 7, 9] + s[6, 8, 9] + s[7, 8, 9], 
 s[1, 6, 7] + s[1, 6, 8] + s[1, 7, 8] + s[2, 6, 7] + s[2, 6, 8] + 
  s[2, 7, 8] + s[3, 4, 5] + s[3, 4, 6] + s[3, 4, 7] + s[3, 4, 8] + 
  s[3, 5, 6] + s[3, 5, 7] + s[3, 5, 8] + 2*s[3, 6, 7] + s[3, 6, 8] + 
  s[3, 7, 8] + s[4, 5, 6] + s[4, 5, 7] + s[4, 5, 8] + 2*s[4, 6, 7] + 
  s[4, 6, 8] + s[4, 7, 8] + 2*s[5, 6, 7] + s[5, 6, 8] + s[5, 7, 8] + 
  2*s[6, 7, 8] + s[6, 7, 9] + s[6, 8, 9] + s[7, 8, 9], 
 s[1, 6, 7] + s[1, 6, 8] + s[1, 6, 9] + s[1, 7, 8] + s[1, 7, 9] + 
  s[1, 8, 9] + s[2, 6, 7] + s[2, 6, 8] + s[2, 7, 8] + s[3, 4, 5] + 
  s[3, 4, 6] + s[3, 4, 7] + s[3, 4, 8] + s[3, 5, 6] + s[3, 5, 7] + 
  s[3, 5, 8] + 2*s[3, 6, 7] + s[3, 6, 8] + s[3, 7, 8] + s[4, 5, 6] + 
  s[4, 5, 7] + s[4, 5, 8] + 2*s[4, 6, 7] + s[4, 6, 8] + s[4, 7, 8] + 
  2*s[5, 6, 7] + s[5, 6, 8] + s[5, 7, 8] + 2*s[6, 7, 8] + s[6, 7, 9] + 
  s[6, 8, 9] + s[7, 8, 9], s[1, 6, 7] + s[1, 6, 8] + s[1, 7, 8] + 
  s[2, 6, 7] + s[2, 6, 8] + s[2, 7, 8] + s[3, 4, 5] + s[3, 4, 6] + 
  s[3, 4, 7] + s[3, 4, 8] + s[3, 5, 6] + s[3, 5, 7] + s[3, 5, 8] + 
  2*s[3, 6, 7] + s[3, 6, 8] + s[3, 7, 8] + 2*s[4, 5, 6] + 2*s[4, 5, 7] + 
  s[4, 5, 8] + 2*s[4, 6, 7] + s[4, 6, 8] + s[4, 7, 8] + 2*s[5, 6, 7] + 
  s[5, 6, 8] + s[5, 7, 8] + 2*s[6, 7, 8] + s[6, 7, 9] + s[6, 8, 9] + 
  s[7, 8, 9], s[1, 6, 7] + s[1, 6, 8] + s[1, 6, 9] + s[1, 7, 8] + 
  s[1, 7, 9] + s[1, 8, 9] + s[2, 6, 7] + s[2, 6, 8] + s[2, 7, 8] + 
  s[3, 4, 5] + s[3, 4, 6] + s[3, 4, 7] + s[3, 4, 8] + s[3, 5, 6] + 
  s[3, 5, 7] + s[3, 5, 8] + 2*s[3, 6, 7] + s[3, 6, 8] + s[3, 7, 8] + 
  2*s[4, 5, 6] + 2*s[4, 5, 7] + s[4, 5, 8] + 2*s[4, 6, 7] + s[4, 6, 8] + 
  s[4, 7, 8] + 2*s[5, 6, 7] + s[5, 6, 8] + s[5, 7, 8] + 2*s[6, 7, 8] + 
  s[6, 7, 9] + s[6, 8, 9] + s[7, 8, 9], s[1, 4, 5] + s[1, 4, 6] + 
  s[1, 4, 7] + s[1, 4, 8] + s[1, 5, 6] + s[1, 5, 7] + s[1, 5, 8] + 
  2*s[1, 6, 7] + s[1, 6, 8] + s[1, 7, 8] - s[2, 3, 9] + s[2, 4, 5] + 
  s[2, 4, 6] + s[2, 4, 7] - s[2, 4, 9] + s[2, 5, 6] + s[2, 5, 7] - 
  s[2, 5, 9] + s[2, 6, 7] - s[2, 6, 9] - s[2, 7, 9] - s[2, 8, 9] + 
  s[3, 4, 5] + s[3, 4, 6] + s[3, 4, 7] - s[3, 4, 9] + s[3, 5, 6] + 
  s[3, 5, 7] - s[3, 5, 9] + s[3, 6, 7] - s[3, 6, 9] - s[3, 7, 9] - 
  s[3, 8, 9] + 2*s[4, 5, 6] + 2*s[4, 5, 7] + s[4, 5, 8] + 2*s[4, 6, 7] + 
  s[4, 6, 8] + s[4, 7, 8] + 2*s[5, 6, 7] + s[5, 6, 8] + s[5, 7, 8] + 
  2*s[6, 7, 8] + s[6, 7, 9] + s[6, 8, 9] + s[7, 8, 9], 
 s[1, 5, 6] + s[1, 5, 7] + s[1, 5, 8] + 2*s[1, 6, 7] + s[1, 6, 8] + 
  s[1, 7, 8] - s[2, 3, 9] - s[2, 4, 9] + s[2, 5, 6] + s[2, 5, 7] - 
  s[2, 5, 9] + s[2, 6, 7] - s[2, 6, 9] - s[2, 7, 9] - s[2, 8, 9] - 
  s[3, 4, 9] + s[3, 5, 6] + s[3, 5, 7] - s[3, 5, 9] + s[3, 6, 7] - 
  s[3, 6, 9] - s[3, 7, 9] - s[3, 8, 9] + s[4, 5, 6] + s[4, 5, 7] - 
  s[4, 5, 9] + s[4, 6, 7] - s[4, 6, 9] - s[4, 7, 9] - s[4, 8, 9] + 
  2*s[5, 6, 7] + s[5, 6, 8] + s[5, 7, 8] + 2*s[6, 7, 8] + s[6, 7, 9] + 
  s[6, 8, 9] + s[7, 8, 9], s[1, 5, 6] + s[1, 5, 7] + s[1, 5, 8] + 
  2*s[1, 6, 7] + s[1, 6, 8] + s[1, 7, 8] - s[2, 3, 9] - s[2, 4, 9] + 
  s[2, 5, 6] + s[2, 5, 7] - s[2, 5, 9] + s[2, 6, 7] - s[2, 6, 9] - 
  s[2, 7, 9] - s[2, 8, 9] + s[3, 4, 5] + s[3, 4, 6] + s[3, 4, 7] - 
  s[3, 4, 9] + s[3, 5, 6] + s[3, 5, 7] - s[3, 5, 9] + s[3, 6, 7] - 
  s[3, 6, 9] - s[3, 7, 9] - s[3, 8, 9] + s[4, 5, 6] + s[4, 5, 7] - 
  s[4, 5, 9] + s[4, 6, 7] - s[4, 6, 9] - s[4, 7, 9] - s[4, 8, 9] + 
  2*s[5, 6, 7] + s[5, 6, 8] + s[5, 7, 8] + 2*s[6, 7, 8] + s[6, 7, 9] + 
  s[6, 8, 9] + s[7, 8, 9], s[1, 5, 6] + s[1, 5, 7] + s[1, 5, 8] + 
  2*s[1, 6, 7] + s[1, 6, 8] + s[1, 7, 8] - s[2, 3, 9] - s[2, 4, 9] + 
  s[2, 5, 6] + s[2, 5, 7] - s[2, 5, 9] + s[2, 6, 7] - s[2, 6, 9] - 
  s[2, 7, 9] - s[2, 8, 9] + s[3, 4, 5] + s[3, 4, 6] + s[3, 4, 7] - 
  s[3, 4, 9] + 2*s[3, 5, 6] + s[3, 5, 7] - s[3, 5, 9] + s[3, 6, 7] - 
  s[3, 6, 9] - s[3, 7, 9] - s[3, 8, 9] + 2*s[4, 5, 6] + s[4, 5, 7] - 
  s[4, 5, 9] + s[4, 6, 7] - s[4, 6, 9] - s[4, 7, 9] - s[4, 8, 9] + 
  2*s[5, 6, 7] + s[5, 6, 8] + s[5, 7, 8] + 2*s[6, 7, 8] + s[6, 7, 9] + 
  s[6, 8, 9] + s[7, 8, 9], s[1, 5, 6] + s[1, 5, 7] + s[1, 5, 8] + 
  s[1, 6, 7] + s[1, 6, 8] + s[1, 7, 8] + s[2, 5, 6] + s[2, 5, 7] + 
  s[2, 5, 8] + s[2, 6, 7] + s[2, 6, 8] + s[2, 7, 8] + s[3, 5, 6] + 
  s[3, 5, 7] + s[3, 5, 8] + s[3, 6, 7] + s[3, 6, 8] + s[3, 7, 8] + 
  s[4, 5, 6] + s[4, 5, 7] + s[4, 5, 8] + s[4, 6, 7] + s[4, 6, 8] + 
  s[4, 7, 8] + 2*s[5, 6, 7] + 2*s[5, 6, 8] + s[5, 6, 9] + 2*s[5, 7, 8] + 
  s[5, 7, 9] + s[5, 8, 9] + 2*s[6, 7, 8] + s[6, 7, 9] + s[6, 8, 9] + 
  s[7, 8, 9], s[1, 5, 6] + s[1, 5, 7] + s[1, 5, 8] + s[1, 5, 9] + 
  s[1, 6, 7] + s[1, 6, 8] + s[1, 6, 9] + s[1, 7, 8] + s[1, 7, 9] + 
  s[1, 8, 9] + s[2, 5, 6] + s[2, 5, 7] + s[2, 5, 8] + s[2, 6, 7] + 
  s[2, 6, 8] + s[2, 7, 8] + s[3, 5, 6] + s[3, 5, 7] + s[3, 5, 8] + 
  s[3, 6, 7] + s[3, 6, 8] + s[3, 7, 8] + s[4, 5, 6] + s[4, 5, 7] + 
  s[4, 5, 8] + s[4, 6, 7] + s[4, 6, 8] + s[4, 7, 8] + 2*s[5, 6, 7] + 
  2*s[5, 6, 8] + s[5, 6, 9] + 2*s[5, 7, 8] + s[5, 7, 9] + s[5, 8, 9] + 
  2*s[6, 7, 8] + s[6, 7, 9] + s[6, 8, 9] + s[7, 8, 9], 
 s[1, 5, 6] + s[1, 5, 7] + s[1, 5, 8] + s[1, 6, 7] + s[1, 6, 8] + 
  s[1, 7, 8] + s[2, 5, 6] + s[2, 5, 7] + s[2, 5, 8] + s[2, 6, 7] + 
  s[2, 6, 8] + s[2, 7, 8] + s[3, 4, 5] + s[3, 4, 6] + s[3, 4, 7] + 
  s[3, 4, 8] + s[3, 5, 6] + s[3, 5, 7] + s[3, 5, 8] + s[3, 6, 7] + 
  s[3, 6, 8] + s[3, 7, 8] + s[4, 5, 6] + s[4, 5, 7] + s[4, 5, 8] + 
  s[4, 6, 7] + s[4, 6, 8] + s[4, 7, 8] + 2*s[5, 6, 7] + 2*s[5, 6, 8] + 
  s[5, 6, 9] + 2*s[5, 7, 8] + s[5, 7, 9] + s[5, 8, 9] + 2*s[6, 7, 8] + 
  s[6, 7, 9] + s[6, 8, 9] + s[7, 8, 9], s[1, 5, 6] + s[1, 5, 7] + 
  s[1, 5, 8] + s[1, 5, 9] + s[1, 6, 7] + s[1, 6, 8] + s[1, 6, 9] + 
  s[1, 7, 8] + s[1, 7, 9] + s[1, 8, 9] + s[2, 5, 6] + s[2, 5, 7] + 
  s[2, 5, 8] + s[2, 6, 7] + s[2, 6, 8] + s[2, 7, 8] + s[3, 4, 5] + 
  s[3, 4, 6] + s[3, 4, 7] + s[3, 4, 8] + s[3, 5, 6] + s[3, 5, 7] + 
  s[3, 5, 8] + s[3, 6, 7] + s[3, 6, 8] + s[3, 7, 8] + s[4, 5, 6] + 
  s[4, 5, 7] + s[4, 5, 8] + s[4, 6, 7] + s[4, 6, 8] + s[4, 7, 8] + 
  2*s[5, 6, 7] + 2*s[5, 6, 8] + s[5, 6, 9] + 2*s[5, 7, 8] + s[5, 7, 9] + 
  s[5, 8, 9] + 2*s[6, 7, 8] + s[6, 7, 9] + s[6, 8, 9] + s[7, 8, 9], 
 s[1, 5, 6] + s[1, 5, 7] + s[1, 5, 8] + s[1, 6, 7] + s[1, 6, 8] + 
  s[1, 7, 8] + s[2, 5, 6] + s[2, 5, 7] + s[2, 5, 8] + s[2, 6, 7] + 
  s[2, 6, 8] + s[2, 7, 8] + s[3, 4, 5] + s[3, 4, 6] + s[3, 4, 7] + 
  s[3, 4, 8] + 2*s[3, 5, 6] + s[3, 5, 7] + s[3, 5, 8] + s[3, 6, 7] + 
  s[3, 6, 8] + s[3, 7, 8] + 2*s[4, 5, 6] + s[4, 5, 7] + s[4, 5, 8] + 
  s[4, 6, 7] + s[4, 6, 8] + s[4, 7, 8] + 2*s[5, 6, 7] + 2*s[5, 6, 8] + 
  s[5, 6, 9] + 2*s[5, 7, 8] + s[5, 7, 9] + s[5, 8, 9] + 2*s[6, 7, 8] + 
  s[6, 7, 9] + s[6, 8, 9] + s[7, 8, 9], s[1, 5, 6] + s[1, 5, 7] + 
  s[1, 5, 8] + s[1, 5, 9] + s[1, 6, 7] + s[1, 6, 8] + s[1, 6, 9] + 
  s[1, 7, 8] + s[1, 7, 9] + s[1, 8, 9] + s[2, 5, 6] + s[2, 5, 7] + 
  s[2, 5, 8] + s[2, 6, 7] + s[2, 6, 8] + s[2, 7, 8] + s[3, 4, 5] + 
  s[3, 4, 6] + s[3, 4, 7] + s[3, 4, 8] + 2*s[3, 5, 6] + s[3, 5, 7] + 
  s[3, 5, 8] + s[3, 6, 7] + s[3, 6, 8] + s[3, 7, 8] + 2*s[4, 5, 6] + 
  s[4, 5, 7] + s[4, 5, 8] + s[4, 6, 7] + s[4, 6, 8] + s[4, 7, 8] + 
  2*s[5, 6, 7] + 2*s[5, 6, 8] + s[5, 6, 9] + 2*s[5, 7, 8] + s[5, 7, 9] + 
  s[5, 8, 9] + 2*s[6, 7, 8] + s[6, 7, 9] + s[6, 8, 9] + s[7, 8, 9], 
 s[1, 4, 5] + s[1, 4, 6] + s[1, 4, 7] + s[1, 4, 8] + 2*s[1, 5, 6] + 
  s[1, 5, 7] + s[1, 5, 8] + s[1, 6, 7] + s[1, 6, 8] + s[1, 7, 8] - 
  s[2, 3, 9] + s[2, 4, 5] + s[2, 4, 6] - s[2, 4, 9] + s[2, 5, 6] - 
  s[2, 5, 9] - s[2, 6, 9] - s[2, 7, 9] - s[2, 8, 9] + s[3, 4, 5] + 
  s[3, 4, 6] - s[3, 4, 9] + s[3, 5, 6] - s[3, 5, 9] - s[3, 6, 9] - 
  s[3, 7, 9] - s[3, 8, 9] + 2*s[4, 5, 6] + s[4, 5, 7] + s[4, 5, 8] + 
  s[4, 6, 7] + s[4, 6, 8] + s[4, 7, 8] + 2*s[5, 6, 7] + 2*s[5, 6, 8] + 
  s[5, 6, 9] + 2*s[5, 7, 8] + s[5, 7, 9] + s[5, 8, 9] + 2*s[6, 7, 8] + 
  s[6, 7, 9] + s[6, 8, 9] + s[7, 8, 9], s[1, 4, 5] + s[1, 4, 6] + 
  s[1, 4, 7] + s[1, 4, 8] + s[1, 5, 6] + s[1, 5, 7] + s[1, 5, 8] + 
  s[1, 6, 7] + s[1, 6, 8] + s[1, 7, 8] + s[2, 4, 5] + s[2, 4, 6] + 
  s[2, 4, 7] + s[2, 4, 8] + s[2, 5, 6] + s[2, 5, 7] + s[2, 5, 8] + 
  s[2, 6, 7] + s[2, 6, 8] + s[2, 7, 8] + s[3, 4, 5] + s[3, 4, 6] + 
  s[3, 4, 7] + s[3, 4, 8] + s[3, 5, 6] + s[3, 5, 7] + s[3, 5, 8] + 
  s[3, 6, 7] + s[3, 6, 8] + s[3, 7, 8] + 2*s[4, 5, 6] + 2*s[4, 5, 7] + 
  2*s[4, 5, 8] + s[4, 5, 9] + 2*s[4, 6, 7] + 2*s[4, 6, 8] + s[4, 6, 9] + 
  2*s[4, 7, 8] + s[4, 7, 9] + s[4, 8, 9] + 2*s[5, 6, 7] + 2*s[5, 6, 8] + 
  s[5, 6, 9] + 2*s[5, 7, 8] + s[5, 7, 9] + s[5, 8, 9] + 2*s[6, 7, 8] + 
  s[6, 7, 9] + s[6, 8, 9] + s[7, 8, 9], s[1, 4, 5] + s[1, 4, 6] + 
  s[1, 4, 7] + s[1, 4, 8] + s[1, 4, 9] + s[1, 5, 6] + s[1, 5, 7] + 
  s[1, 5, 8] + s[1, 5, 9] + s[1, 6, 7] + s[1, 6, 8] + s[1, 6, 9] + 
  s[1, 7, 8] + s[1, 7, 9] + s[1, 8, 9] + s[2, 4, 5] + s[2, 4, 6] + 
  s[2, 4, 7] + s[2, 4, 8] + s[2, 5, 6] + s[2, 5, 7] + s[2, 5, 8] + 
  s[2, 6, 7] + s[2, 6, 8] + s[2, 7, 8] + s[3, 4, 5] + s[3, 4, 6] + 
  s[3, 4, 7] + s[3, 4, 8] + s[3, 5, 6] + s[3, 5, 7] + s[3, 5, 8] + 
  s[3, 6, 7] + s[3, 6, 8] + s[3, 7, 8] + 2*s[4, 5, 6] + 2*s[4, 5, 7] + 
  2*s[4, 5, 8] + s[4, 5, 9] + 2*s[4, 6, 7] + 2*s[4, 6, 8] + s[4, 6, 9] + 
  2*s[4, 7, 8] + s[4, 7, 9] + s[4, 8, 9] + 2*s[5, 6, 7] + 2*s[5, 6, 8] + 
  s[5, 6, 9] + 2*s[5, 7, 8] + s[5, 7, 9] + s[5, 8, 9] + 2*s[6, 7, 8] + 
  s[6, 7, 9] + s[6, 8, 9] + s[7, 8, 9], s[1, 5, 6] + s[1, 5, 7] + 
  s[1, 5, 8] + s[1, 6, 7] + s[1, 6, 8] + s[1, 7, 8] + s[2, 5, 6] + 
  s[2, 5, 7] + s[2, 5, 8] + s[2, 6, 7] + s[2, 6, 8] + s[2, 7, 8] + 
  s[3, 4, 5] + s[3, 4, 6] + s[3, 4, 7] + s[3, 4, 8] + 2*s[3, 5, 6] + 
  2*s[3, 5, 7] + s[3, 5, 8] + 2*s[3, 6, 7] + s[3, 6, 8] + s[3, 7, 8] + 
  2*s[4, 5, 6] + 2*s[4, 5, 7] + s[4, 5, 8] + 2*s[4, 6, 7] + s[4, 6, 8] + 
  s[4, 7, 8] + 3*s[5, 6, 7] + 2*s[5, 6, 8] + s[5, 6, 9] + 2*s[5, 7, 8] + 
  s[5, 7, 9] + s[5, 8, 9] + 2*s[6, 7, 8] + s[6, 7, 9] + s[6, 8, 9] + 
  s[7, 8, 9], s[1, 5, 6] + s[1, 5, 7] + s[1, 5, 8] + s[1, 5, 9] + 
  s[1, 6, 7] + s[1, 6, 8] + s[1, 6, 9] + s[1, 7, 8] + s[1, 7, 9] + 
  s[1, 8, 9] + s[2, 5, 6] + s[2, 5, 7] + s[2, 5, 8] + s[2, 6, 7] + 
  s[2, 6, 8] + s[2, 7, 8] + s[3, 4, 5] + s[3, 4, 6] + s[3, 4, 7] + 
  s[3, 4, 8] + 2*s[3, 5, 6] + 2*s[3, 5, 7] + s[3, 5, 8] + 2*s[3, 6, 7] + 
  s[3, 6, 8] + s[3, 7, 8] + 2*s[4, 5, 6] + 2*s[4, 5, 7] + s[4, 5, 8] + 
  2*s[4, 6, 7] + s[4, 6, 8] + s[4, 7, 8] + 3*s[5, 6, 7] + 2*s[5, 6, 8] + 
  s[5, 6, 9] + 2*s[5, 7, 8] + s[5, 7, 9] + s[5, 8, 9] + 2*s[6, 7, 8] + 
  s[6, 7, 9] + s[6, 8, 9] + s[7, 8, 9], s[1, 4, 5] + s[1, 4, 6] + 
  s[1, 4, 7] + s[1, 4, 8] + 2*s[1, 5, 6] + 2*s[1, 5, 7] + s[1, 5, 8] + 
  2*s[1, 6, 7] + s[1, 6, 8] + s[1, 7, 8] - s[2, 3, 9] + s[2, 4, 5] + 
  s[2, 4, 6] + s[2, 4, 7] - s[2, 4, 9] + s[2, 5, 6] + s[2, 5, 7] - 
  s[2, 5, 9] + s[2, 6, 7] - s[2, 6, 9] - s[2, 7, 9] - s[2, 8, 9] + 
  s[3, 4, 5] + s[3, 4, 6] + s[3, 4, 7] - s[3, 4, 9] + s[3, 5, 6] + 
  s[3, 5, 7] - s[3, 5, 9] + s[3, 6, 7] - s[3, 6, 9] - s[3, 7, 9] - 
  s[3, 8, 9] + 2*s[4, 5, 6] + 2*s[4, 5, 7] + s[4, 5, 8] + 2*s[4, 6, 7] + 
  s[4, 6, 8] + s[4, 7, 8] + 3*s[5, 6, 7] + 2*s[5, 6, 8] + s[5, 6, 9] + 
  2*s[5, 7, 8] + s[5, 7, 9] + s[5, 8, 9] + 2*s[6, 7, 8] + s[6, 7, 9] + 
  s[6, 8, 9] + s[7, 8, 9], s[1, 4, 5] + s[1, 4, 6] + s[1, 4, 7] + 
  s[1, 4, 8] + 2*s[1, 5, 6] + 2*s[1, 5, 7] + s[1, 5, 8] + 2*s[1, 6, 7] + 
  s[1, 6, 8] + s[1, 7, 8] - s[2, 3, 9] + s[2, 4, 5] + s[2, 4, 6] + 
  s[2, 4, 7] - s[2, 4, 9] + 2*s[2, 5, 6] + s[2, 5, 7] - s[2, 5, 9] + 
  s[2, 6, 7] - s[2, 6, 9] - s[2, 7, 9] - s[2, 8, 9] + s[3, 4, 5] + 
  s[3, 4, 6] + s[3, 4, 7] - s[3, 4, 9] + 2*s[3, 5, 6] + s[3, 5, 7] - 
  s[3, 5, 9] + s[3, 6, 7] - s[3, 6, 9] - s[3, 7, 9] - s[3, 8, 9] + 
  3*s[4, 5, 6] + 2*s[4, 5, 7] + s[4, 5, 8] + 2*s[4, 6, 7] + s[4, 6, 8] + 
  s[4, 7, 8] + 3*s[5, 6, 7] + 2*s[5, 6, 8] + s[5, 6, 9] + 2*s[5, 7, 8] + 
  s[5, 7, 9] + s[5, 8, 9] + 2*s[6, 7, 8] + s[6, 7, 9] + s[6, 8, 9] + 
  s[7, 8, 9], s[1, 4, 5] + s[1, 4, 6] + s[1, 4, 7] + s[1, 4, 8] + 
  2*s[1, 5, 6] + 2*s[1, 5, 7] + s[1, 5, 8] + 2*s[1, 6, 7] + s[1, 6, 8] + 
  s[1, 7, 8] - s[2, 3, 9] + s[2, 4, 5] + s[2, 4, 6] + s[2, 4, 7] - 
  s[2, 4, 9] + 2*s[2, 5, 6] + s[2, 5, 7] - s[2, 5, 9] + s[2, 6, 7] - 
  s[2, 6, 9] - s[2, 7, 9] - s[2, 8, 9] + 2*s[3, 4, 5] + 2*s[3, 4, 6] + 
  s[3, 4, 7] - s[3, 4, 9] + 2*s[3, 5, 6] + s[3, 5, 7] - s[3, 5, 9] + 
  s[3, 6, 7] - s[3, 6, 9] - s[3, 7, 9] - s[3, 8, 9] + 3*s[4, 5, 6] + 
  2*s[4, 5, 7] + s[4, 5, 8] + 2*s[4, 6, 7] + s[4, 6, 8] + s[4, 7, 8] + 
  3*s[5, 6, 7] + 2*s[5, 6, 8] + s[5, 6, 9] + 2*s[5, 7, 8] + s[5, 7, 9] + 
  s[5, 8, 9] + 2*s[6, 7, 8] + s[6, 7, 9] + s[6, 8, 9] + s[7, 8, 9], 
 s[1, 4, 5] + s[1, 4, 6] + s[1, 5, 6] + s[2, 4, 5] + s[2, 4, 6] + 
  s[2, 5, 6] + s[3, 4, 5] + s[3, 4, 6] + s[3, 5, 6] + 2*s[4, 5, 6] + 
  s[4, 5, 7] + s[4, 5, 8] + s[4, 5, 9] + s[4, 6, 7] + s[4, 6, 8] + 
  s[4, 6, 9] + s[4, 7, 8] + s[4, 7, 9] + s[4, 8, 9] + 2*s[5, 6, 7] + 
  2*s[5, 6, 8] + 2*s[5, 6, 9] + 2*s[5, 7, 8] + s[5, 7, 9] + s[5, 8, 9] + 
  2*s[6, 7, 8] + s[6, 7, 9] + s[6, 8, 9] + s[7, 8, 9], 
 s[1, 4, 5] + s[1, 4, 6] + s[1, 4, 7] + s[1, 4, 8] + s[1, 4, 9] + 
  2*s[1, 5, 6] + s[1, 5, 7] + s[1, 5, 8] + s[1, 5, 9] + s[1, 6, 7] + 
  s[1, 6, 8] + s[1, 6, 9] + s[1, 7, 8] + s[1, 7, 9] + s[1, 8, 9] + 
  s[2, 4, 5] + s[2, 4, 6] + s[2, 5, 6] + s[3, 4, 5] + s[3, 4, 6] + 
  s[3, 5, 6] + 2*s[4, 5, 6] + s[4, 5, 7] + s[4, 5, 8] + s[4, 5, 9] + 
  s[4, 6, 7] + s[4, 6, 8] + s[4, 6, 9] + s[4, 7, 8] + s[4, 7, 9] + 
  s[4, 8, 9] + 2*s[5, 6, 7] + 2*s[5, 6, 8] + 2*s[5, 6, 9] + 2*s[5, 7, 8] + 
  s[5, 7, 9] + s[5, 8, 9] + 2*s[6, 7, 8] + s[6, 7, 9] + s[6, 8, 9] + 
  s[7, 8, 9], s[1, 4, 5] + s[1, 4, 6] + s[1, 5, 6] + s[1, 8, 9] + 
  s[2, 4, 5] + s[2, 4, 6] + s[2, 5, 6] + s[2, 8, 9] + s[3, 4, 5] + 
  s[3, 4, 6] + s[3, 5, 6] + s[3, 8, 9] + 2*s[4, 5, 6] + s[4, 5, 7] + 
  s[4, 5, 8] + s[4, 5, 9] + s[4, 6, 7] + s[4, 6, 8] + s[4, 6, 9] + 
  s[4, 7, 8] + s[4, 7, 9] + s[4, 8, 9] + 2*s[5, 6, 7] + 2*s[5, 6, 8] + 
  2*s[5, 6, 9] + 2*s[5, 7, 8] + s[5, 7, 9] + s[5, 8, 9] + 2*s[6, 7, 8] + 
  s[6, 7, 9] + s[6, 8, 9] + s[7, 8, 9], s[1, 5, 6] + s[1, 5, 7] + 
  s[1, 5, 8] + 2*s[1, 6, 7] + 2*s[1, 6, 8] + 2*s[1, 7, 8] - s[2, 3, 9] - 
  s[2, 4, 9] + s[2, 5, 6] + s[2, 5, 7] + s[2, 5, 8] - s[2, 5, 9] + 
  2*s[2, 6, 7] + s[2, 6, 8] - s[2, 6, 9] + s[2, 7, 8] - s[2, 7, 9] - 
  s[2, 8, 9] + s[3, 4, 5] + s[3, 4, 6] + s[3, 4, 7] + s[3, 4, 8] - 
  s[3, 4, 9] + 2*s[3, 5, 6] + 2*s[3, 5, 7] + s[3, 5, 8] - s[3, 5, 9] + 
  2*s[3, 6, 7] + s[3, 6, 8] - s[3, 6, 9] + s[3, 7, 8] - s[3, 7, 9] - 
  s[3, 8, 9] + 2*s[4, 5, 6] + 2*s[4, 5, 7] + s[4, 5, 8] - s[4, 5, 9] + 
  2*s[4, 6, 7] + s[4, 6, 8] - s[4, 6, 9] + s[4, 7, 8] - s[4, 7, 9] - 
  s[4, 8, 9] + 3*s[5, 6, 7] + 2*s[5, 6, 8] + 2*s[5, 7, 8] + 3*s[6, 7, 8] + 
  s[6, 7, 9] + s[6, 8, 9] + s[7, 8, 9], s[1, 5, 6] + s[1, 5, 7] + 
  s[1, 6, 7] + s[2, 5, 6] + s[2, 5, 7] + s[2, 6, 7] + s[3, 5, 6] + 
  s[3, 5, 7] + s[3, 6, 7] + s[4, 5, 6] + s[4, 5, 7] + s[4, 6, 7] + 
  2*s[5, 6, 7] + s[5, 6, 8] + s[5, 6, 9] + s[5, 7, 8] + s[5, 7, 9] + 
  s[5, 8, 9] + 2*s[6, 7, 8] + 2*s[6, 7, 9] + s[6, 8, 9] + s[7, 8, 9], 
 s[1, 5, 6] + s[1, 5, 7] + s[1, 5, 8] + s[1, 5, 9] + 2*s[1, 6, 7] + 
  s[1, 6, 8] + s[1, 6, 9] + s[1, 7, 8] + s[1, 7, 9] + s[1, 8, 9] + 
  s[2, 5, 6] + s[2, 5, 7] + s[2, 6, 7] + s[3, 5, 6] + s[3, 5, 7] + 
  s[3, 6, 7] + s[4, 5, 6] + s[4, 5, 7] + s[4, 6, 7] + 2*s[5, 6, 7] + 
  s[5, 6, 8] + s[5, 6, 9] + s[5, 7, 8] + s[5, 7, 9] + s[5, 8, 9] + 
  2*s[6, 7, 8] + 2*s[6, 7, 9] + s[6, 8, 9] + s[7, 8, 9], 
 s[1, 5, 6] + s[1, 5, 7] + s[1, 6, 7] + s[2, 5, 6] + s[2, 5, 7] + 
  s[2, 6, 7] + s[3, 4, 5] + s[3, 4, 6] + s[3, 4, 7] + s[3, 5, 6] + 
  s[3, 5, 7] + s[3, 6, 7] + s[4, 5, 6] + s[4, 5, 7] + s[4, 6, 7] + 
  2*s[5, 6, 7] + s[5, 6, 8] + s[5, 6, 9] + s[5, 7, 8] + s[5, 7, 9] + 
  s[5, 8, 9] + 2*s[6, 7, 8] + 2*s[6, 7, 9] + s[6, 8, 9] + s[7, 8, 9], 
 s[1, 5, 6] + s[1, 5, 7] + s[1, 5, 8] + s[1, 5, 9] + 2*s[1, 6, 7] + 
  s[1, 6, 8] + s[1, 6, 9] + s[1, 7, 8] + s[1, 7, 9] + s[1, 8, 9] + 
  s[2, 5, 6] + s[2, 5, 7] + s[2, 6, 7] + s[3, 4, 5] + s[3, 4, 6] + 
  s[3, 4, 7] + s[3, 5, 6] + s[3, 5, 7] + s[3, 6, 7] + s[4, 5, 6] + 
  s[4, 5, 7] + s[4, 6, 7] + 2*s[5, 6, 7] + s[5, 6, 8] + s[5, 6, 9] + 
  s[5, 7, 8] + s[5, 7, 9] + s[5, 8, 9] + 2*s[6, 7, 8] + 2*s[6, 7, 9] + 
  s[6, 8, 9] + s[7, 8, 9], s[1, 5, 6] + s[1, 5, 7] + s[1, 6, 7] + 
  s[2, 5, 6] + s[2, 5, 7] + s[2, 6, 7] + s[3, 4, 5] + s[3, 4, 6] + 
  s[3, 4, 7] + 2*s[3, 5, 6] + s[3, 5, 7] + s[3, 6, 7] + 2*s[4, 5, 6] + 
  s[4, 5, 7] + s[4, 6, 7] + 2*s[5, 6, 7] + s[5, 6, 8] + s[5, 6, 9] + 
  s[5, 7, 8] + s[5, 7, 9] + s[5, 8, 9] + 2*s[6, 7, 8] + 2*s[6, 7, 9] + 
  s[6, 8, 9] + s[7, 8, 9], s[1, 5, 6] + s[1, 5, 7] + s[1, 5, 8] + 
  s[1, 5, 9] + 2*s[1, 6, 7] + s[1, 6, 8] + s[1, 6, 9] + s[1, 7, 8] + 
  s[1, 7, 9] + s[1, 8, 9] + s[2, 5, 6] + s[2, 5, 7] + s[2, 6, 7] + 
  s[3, 4, 5] + s[3, 4, 6] + s[3, 4, 7] + 2*s[3, 5, 6] + s[3, 5, 7] + 
  s[3, 6, 7] + 2*s[4, 5, 6] + s[4, 5, 7] + s[4, 6, 7] + 2*s[5, 6, 7] + 
  s[5, 6, 8] + s[5, 6, 9] + s[5, 7, 8] + s[5, 7, 9] + s[5, 8, 9] + 
  2*s[6, 7, 8] + 2*s[6, 7, 9] + s[6, 8, 9] + s[7, 8, 9], 
 s[1, 4, 5] + s[1, 4, 6] + s[1, 4, 7] + 2*s[1, 5, 6] + s[1, 5, 7] + 
  s[1, 6, 7] - s[2, 3, 8] - s[2, 3, 9] + s[2, 4, 5] + s[2, 4, 6] - 
  s[2, 4, 8] - s[2, 4, 9] + s[2, 5, 6] - s[2, 5, 8] - s[2, 5, 9] - 
  s[2, 6, 8] - s[2, 6, 9] - s[2, 7, 8] - s[2, 7, 9] - s[2, 8, 9] + 
  s[3, 4, 5] + s[3, 4, 6] - s[3, 4, 8] - s[3, 4, 9] + s[3, 5, 6] - 
  s[3, 5, 8] - s[3, 5, 9] - s[3, 6, 8] - s[3, 6, 9] - s[3, 7, 8] - 
  s[3, 7, 9] - s[3, 8, 9] + 2*s[4, 5, 6] + s[4, 5, 7] + s[4, 6, 7] + 
  2*s[5, 6, 7] + s[5, 6, 8] + s[5, 6, 9] + s[5, 7, 8] + s[5, 7, 9] + 
  s[5, 8, 9] + 2*s[6, 7, 8] + 2*s[6, 7, 9] + s[6, 8, 9] + s[7, 8, 9], 
 s[1, 4, 5] + s[1, 4, 6] + s[1, 4, 7] + s[1, 5, 6] + s[1, 5, 7] + 
  s[1, 6, 7] + s[2, 4, 5] + s[2, 4, 6] + s[2, 4, 7] + s[2, 5, 6] + 
  s[2, 5, 7] + s[2, 6, 7] + s[3, 4, 5] + s[3, 4, 6] + s[3, 4, 7] + 
  s[3, 5, 6] + s[3, 5, 7] + s[3, 6, 7] + 2*s[4, 5, 6] + 2*s[4, 5, 7] + 
  s[4, 5, 8] + s[4, 5, 9] + 2*s[4, 6, 7] + s[4, 6, 8] + s[4, 6, 9] + 
  s[4, 7, 8] + s[4, 7, 9] + s[4, 8, 9] + 2*s[5, 6, 7] + s[5, 6, 8] + 
  s[5, 6, 9] + s[5, 7, 8] + s[5, 7, 9] + s[5, 8, 9] + 2*s[6, 7, 8] + 
  2*s[6, 7, 9] + s[6, 8, 9] + s[7, 8, 9], s[1, 4, 5] + s[1, 4, 6] + 
  s[1, 4, 7] + s[1, 4, 8] + s[1, 4, 9] + s[1, 5, 6] + s[1, 5, 7] + 
  s[1, 5, 8] + s[1, 5, 9] + 2*s[1, 6, 7] + s[1, 6, 8] + s[1, 6, 9] + 
  s[1, 7, 8] + s[1, 7, 9] + s[1, 8, 9] + s[2, 4, 5] + s[2, 4, 6] + 
  s[2, 4, 7] + s[2, 5, 6] + s[2, 5, 7] + s[2, 6, 7] + s[3, 4, 5] + 
  s[3, 4, 6] + s[3, 4, 7] + s[3, 5, 6] + s[3, 5, 7] + s[3, 6, 7] + 
  2*s[4, 5, 6] + 2*s[4, 5, 7] + s[4, 5, 8] + s[4, 5, 9] + 2*s[4, 6, 7] + 
  s[4, 6, 8] + s[4, 6, 9] + s[4, 7, 8] + s[4, 7, 9] + s[4, 8, 9] + 
  2*s[5, 6, 7] + s[5, 6, 8] + s[5, 6, 9] + s[5, 7, 8] + s[5, 7, 9] + 
  s[5, 8, 9] + 2*s[6, 7, 8] + 2*s[6, 7, 9] + s[6, 8, 9] + s[7, 8, 9], 
 s[1, 4, 5] + s[1, 4, 6] + s[1, 4, 7] + s[1, 5, 6] + s[1, 5, 7] + 
  s[1, 6, 7] + s[2, 4, 5] + s[2, 4, 6] + s[2, 4, 7] + s[2, 5, 6] + 
  s[2, 5, 7] + s[2, 6, 7] + s[3, 4, 5] + s[3, 4, 6] + s[3, 4, 7] + 
  s[3, 5, 6] + s[3, 5, 7] + s[3, 6, 7] + 2*s[4, 5, 6] + 2*s[4, 5, 7] + 
  s[4, 5, 8] + s[4, 5, 9] + 2*s[4, 6, 7] + s[4, 6, 8] + s[4, 6, 9] + 
  s[4, 7, 8] + s[4, 7, 9] + s[4, 8, 9] + 3*s[5, 6, 7] + 2*s[5, 6, 8] + 
  2*s[5, 6, 9] + 2*s[5, 7, 8] + 2*s[5, 7, 9] + s[5, 8, 9] + 2*s[6, 7, 8] + 
  2*s[6, 7, 9] + s[6, 8, 9] + s[7, 8, 9], s[1, 4, 5] + s[1, 4, 6] + 
  s[1, 4, 7] + s[1, 4, 8] + s[1, 4, 9] + 2*s[1, 5, 6] + 2*s[1, 5, 7] + 
  s[1, 5, 8] + s[1, 5, 9] + 2*s[1, 6, 7] + s[1, 6, 8] + s[1, 6, 9] + 
  s[1, 7, 8] + s[1, 7, 9] + s[1, 8, 9] + s[2, 4, 5] + s[2, 4, 6] + 
  s[2, 4, 7] + s[2, 5, 6] + s[2, 5, 7] + s[2, 6, 7] + s[3, 4, 5] + 
  s[3, 4, 6] + s[3, 4, 7] + s[3, 5, 6] + s[3, 5, 7] + s[3, 6, 7] + 
  2*s[4, 5, 6] + 2*s[4, 5, 7] + s[4, 5, 8] + s[4, 5, 9] + 2*s[4, 6, 7] + 
  s[4, 6, 8] + s[4, 6, 9] + s[4, 7, 8] + s[4, 7, 9] + s[4, 8, 9] + 
  3*s[5, 6, 7] + 2*s[5, 6, 8] + 2*s[5, 6, 9] + 2*s[5, 7, 8] + 2*s[5, 7, 9] + 
  s[5, 8, 9] + 2*s[6, 7, 8] + 2*s[6, 7, 9] + s[6, 8, 9] + s[7, 8, 9], 
 s[1, 4, 5] + s[1, 4, 6] + s[1, 4, 7] + 2*s[1, 5, 6] + s[1, 5, 7] + 
  s[1, 6, 7] + s[2, 4, 5] + s[2, 4, 6] + s[2, 4, 7] + 2*s[2, 5, 6] + 
  s[2, 5, 7] + s[2, 6, 7] + s[3, 4, 5] + s[3, 4, 6] + s[3, 4, 7] + 
  2*s[3, 5, 6] + s[3, 5, 7] + s[3, 6, 7] + 3*s[4, 5, 6] + 2*s[4, 5, 7] + 
  s[4, 5, 8] + s[4, 5, 9] + 2*s[4, 6, 7] + s[4, 6, 8] + s[4, 6, 9] + 
  s[4, 7, 8] + s[4, 7, 9] + s[4, 8, 9] + 3*s[5, 6, 7] + 2*s[5, 6, 8] + 
  2*s[5, 6, 9] + 2*s[5, 7, 8] + 2*s[5, 7, 9] + s[5, 8, 9] + 2*s[6, 7, 8] + 
  2*s[6, 7, 9] + s[6, 8, 9] + s[7, 8, 9], s[1, 4, 5] + s[1, 4, 6] + 
  s[1, 4, 7] + s[1, 4, 8] + s[1, 4, 9] + 2*s[1, 5, 6] + 2*s[1, 5, 7] + 
  s[1, 5, 8] + s[1, 5, 9] + 2*s[1, 6, 7] + s[1, 6, 8] + s[1, 6, 9] + 
  s[1, 7, 8] + s[1, 7, 9] + s[1, 8, 9] + s[2, 4, 5] + s[2, 4, 6] + 
  s[2, 4, 7] + 2*s[2, 5, 6] + s[2, 5, 7] + s[2, 6, 7] + s[3, 4, 5] + 
  s[3, 4, 6] + s[3, 4, 7] + 2*s[3, 5, 6] + s[3, 5, 7] + s[3, 6, 7] + 
  3*s[4, 5, 6] + 2*s[4, 5, 7] + s[4, 5, 8] + s[4, 5, 9] + 2*s[4, 6, 7] + 
  s[4, 6, 8] + s[4, 6, 9] + s[4, 7, 8] + s[4, 7, 9] + s[4, 8, 9] + 
  3*s[5, 6, 7] + 2*s[5, 6, 8] + 2*s[5, 6, 9] + 2*s[5, 7, 8] + 2*s[5, 7, 9] + 
  s[5, 8, 9] + 2*s[6, 7, 8] + 2*s[6, 7, 9] + s[6, 8, 9] + s[7, 8, 9], 
 s[1, 4, 5] + s[1, 4, 6] + s[1, 4, 7] + 2*s[1, 5, 6] + s[1, 5, 7] + 
  s[1, 6, 7] + s[2, 4, 5] + s[2, 4, 6] + s[2, 4, 7] + 2*s[2, 5, 6] + 
  s[2, 5, 7] + s[2, 6, 7] + 2*s[3, 4, 5] + 2*s[3, 4, 6] + s[3, 4, 7] + 
  2*s[3, 5, 6] + s[3, 5, 7] + s[3, 6, 7] + 3*s[4, 5, 6] + 2*s[4, 5, 7] + 
  s[4, 5, 8] + s[4, 5, 9] + 2*s[4, 6, 7] + s[4, 6, 8] + s[4, 6, 9] + 
  s[4, 7, 8] + s[4, 7, 9] + s[4, 8, 9] + 3*s[5, 6, 7] + 2*s[5, 6, 8] + 
  2*s[5, 6, 9] + 2*s[5, 7, 8] + 2*s[5, 7, 9] + s[5, 8, 9] + 2*s[6, 7, 8] + 
  2*s[6, 7, 9] + s[6, 8, 9] + s[7, 8, 9], s[1, 4, 5] + s[1, 4, 6] + 
  s[1, 4, 7] + s[1, 4, 8] + s[1, 4, 9] + 2*s[1, 5, 6] + 2*s[1, 5, 7] + 
  s[1, 5, 8] + s[1, 5, 9] + 2*s[1, 6, 7] + s[1, 6, 8] + s[1, 6, 9] + 
  s[1, 7, 8] + s[1, 7, 9] + s[1, 8, 9] + s[2, 4, 5] + s[2, 4, 6] + 
  s[2, 4, 7] + 2*s[2, 5, 6] + s[2, 5, 7] + s[2, 6, 7] + 2*s[3, 4, 5] + 
  2*s[3, 4, 6] + s[3, 4, 7] + 2*s[3, 5, 6] + s[3, 5, 7] + s[3, 6, 7] + 
  3*s[4, 5, 6] + 2*s[4, 5, 7] + s[4, 5, 8] + s[4, 5, 9] + 2*s[4, 6, 7] + 
  s[4, 6, 8] + s[4, 6, 9] + s[4, 7, 8] + s[4, 7, 9] + s[4, 8, 9] + 
  3*s[5, 6, 7] + 2*s[5, 6, 8] + 2*s[5, 6, 9] + 2*s[5, 7, 8] + 2*s[5, 7, 9] + 
  s[5, 8, 9] + 2*s[6, 7, 8] + 2*s[6, 7, 9] + s[6, 8, 9] + s[7, 8, 9], 
 s[1, 5, 6] + s[1, 5, 7] + s[1, 5, 8] + 2*s[1, 6, 7] + s[1, 6, 8] + 
  s[1, 7, 8] + s[2, 5, 6] + s[2, 5, 7] + s[2, 5, 8] + 2*s[2, 6, 7] + 
  s[2, 6, 8] + s[2, 7, 8] + s[3, 4, 5] + s[3, 4, 6] + s[3, 4, 7] + 
  s[3, 4, 8] + 2*s[3, 5, 6] + 2*s[3, 5, 7] + s[3, 5, 8] + 2*s[3, 6, 7] + 
  s[3, 6, 8] + s[3, 7, 8] + 2*s[4, 5, 6] + 2*s[4, 5, 7] + s[4, 5, 8] + 
  2*s[4, 6, 7] + s[4, 6, 8] + s[4, 7, 8] + 3*s[5, 6, 7] + 2*s[5, 6, 8] + 
  s[5, 6, 9] + 2*s[5, 7, 8] + s[5, 7, 9] + s[5, 8, 9] + 3*s[6, 7, 8] + 
  2*s[6, 7, 9] + s[6, 8, 9] + s[7, 8, 9], s[1, 5, 6] + s[1, 5, 7] + 
  s[1, 5, 8] + s[1, 5, 9] + 2*s[1, 6, 7] + s[1, 6, 8] + s[1, 6, 9] + 
  s[1, 7, 8] + s[1, 7, 9] + s[1, 8, 9] + s[2, 5, 6] + s[2, 5, 7] + 
  s[2, 5, 8] + 2*s[2, 6, 7] + s[2, 6, 8] + s[2, 7, 8] + s[3, 4, 5] + 
  s[3, 4, 6] + s[3, 4, 7] + s[3, 4, 8] + 2*s[3, 5, 6] + 2*s[3, 5, 7] + 
  s[3, 5, 8] + 2*s[3, 6, 7] + s[3, 6, 8] + s[3, 7, 8] + 2*s[4, 5, 6] + 
  2*s[4, 5, 7] + s[4, 5, 8] + 2*s[4, 6, 7] + s[4, 6, 8] + s[4, 7, 8] + 
  3*s[5, 6, 7] + 2*s[5, 6, 8] + s[5, 6, 9] + 2*s[5, 7, 8] + s[5, 7, 9] + 
  s[5, 8, 9] + 3*s[6, 7, 8] + 2*s[6, 7, 9] + s[6, 8, 9] + s[7, 8, 9], 
 s[1, 4, 5] + s[1, 4, 6] + s[1, 4, 7] + s[1, 4, 8] + 2*s[1, 5, 6] + 
  2*s[1, 5, 7] + s[1, 5, 8] + 2*s[1, 6, 7] + s[1, 6, 8] + s[1, 7, 8] - 
  s[2, 3, 9] + s[2, 4, 5] + s[2, 4, 6] + s[2, 4, 7] - s[2, 4, 9] + 
  s[2, 5, 6] + s[2, 5, 7] - s[2, 5, 9] + s[2, 6, 7] - s[2, 6, 9] - 
  s[2, 7, 9] - s[2, 8, 9] + s[3, 4, 5] + s[3, 4, 6] + s[3, 4, 7] - 
  s[3, 4, 9] + s[3, 5, 6] + s[3, 5, 7] - s[3, 5, 9] + s[3, 6, 7] - 
  s[3, 6, 9] - s[3, 7, 9] - s[3, 8, 9] + 2*s[4, 5, 6] + 2*s[4, 5, 7] + 
  s[4, 5, 8] + 2*s[4, 6, 7] + s[4, 6, 8] + s[4, 7, 8] + 3*s[5, 6, 7] + 
  2*s[5, 6, 8] + s[5, 6, 9] + 2*s[5, 7, 8] + s[5, 7, 9] + s[5, 8, 9] + 
  3*s[6, 7, 8] + 2*s[6, 7, 9] + s[6, 8, 9] + s[7, 8, 9], 
 s[1, 4, 5] + s[1, 4, 6] + s[1, 4, 7] + s[1, 4, 8] + 2*s[1, 5, 6] + 
  2*s[1, 5, 7] + s[1, 5, 8] + 2*s[1, 6, 7] + s[1, 6, 8] + s[1, 7, 8] - 
  s[2, 3, 9] + s[2, 4, 5] + s[2, 4, 6] + s[2, 4, 7] - s[2, 4, 9] + 
  2*s[2, 5, 6] + s[2, 5, 7] - s[2, 5, 9] + s[2, 6, 7] - s[2, 6, 9] - 
  s[2, 7, 9] - s[2, 8, 9] + s[3, 4, 5] + s[3, 4, 6] + s[3, 4, 7] - 
  s[3, 4, 9] + 2*s[3, 5, 6] + s[3, 5, 7] - s[3, 5, 9] + s[3, 6, 7] - 
  s[3, 6, 9] - s[3, 7, 9] - s[3, 8, 9] + 3*s[4, 5, 6] + 2*s[4, 5, 7] + 
  s[4, 5, 8] + 2*s[4, 6, 7] + s[4, 6, 8] + s[4, 7, 8] + 3*s[5, 6, 7] + 
  2*s[5, 6, 8] + s[5, 6, 9] + 2*s[5, 7, 8] + s[5, 7, 9] + s[5, 8, 9] + 
  3*s[6, 7, 8] + 2*s[6, 7, 9] + s[6, 8, 9] + s[7, 8, 9], 
 s[1, 4, 5] + s[1, 4, 6] + s[1, 4, 7] + s[1, 4, 8] + 2*s[1, 5, 6] + 
  2*s[1, 5, 7] + s[1, 5, 8] + 2*s[1, 6, 7] + s[1, 6, 8] + s[1, 7, 8] - 
  s[2, 3, 9] + s[2, 4, 5] + s[2, 4, 6] + s[2, 4, 7] - s[2, 4, 9] + 
  2*s[2, 5, 6] + s[2, 5, 7] - s[2, 5, 9] + s[2, 6, 7] - s[2, 6, 9] - 
  s[2, 7, 9] - s[2, 8, 9] + 2*s[3, 4, 5] + 2*s[3, 4, 6] + s[3, 4, 7] - 
  s[3, 4, 9] + 2*s[3, 5, 6] + s[3, 5, 7] - s[3, 5, 9] + s[3, 6, 7] - 
  s[3, 6, 9] - s[3, 7, 9] - s[3, 8, 9] + 3*s[4, 5, 6] + 2*s[4, 5, 7] + 
  s[4, 5, 8] + 2*s[4, 6, 7] + s[4, 6, 8] + s[4, 7, 8] + 3*s[5, 6, 7] + 
  2*s[5, 6, 8] + s[5, 6, 9] + 2*s[5, 7, 8] + s[5, 7, 9] + s[5, 8, 9] + 
  3*s[6, 7, 8] + 2*s[6, 7, 9] + s[6, 8, 9] + s[7, 8, 9], 
 2*s[1, 4, 5] + 2*s[1, 4, 6] + 2*s[1, 4, 7] + s[1, 4, 8] + 3*s[1, 5, 6] + 
  2*s[1, 5, 7] + s[1, 5, 8] + 2*s[1, 6, 7] + s[1, 6, 8] + s[1, 7, 8] - 
  s[2, 3, 9] + 2*s[2, 4, 5] + 2*s[2, 4, 6] + s[2, 4, 7] - s[2, 4, 9] + 
  2*s[2, 5, 6] + s[2, 5, 7] - s[2, 5, 9] + s[2, 6, 7] - s[2, 6, 9] - 
  s[2, 7, 9] - s[2, 8, 9] + 2*s[3, 4, 5] + 2*s[3, 4, 6] + s[3, 4, 7] - 
  s[3, 4, 9] + 2*s[3, 5, 6] + s[3, 5, 7] - s[3, 5, 9] + s[3, 6, 7] - 
  s[3, 6, 9] - s[3, 7, 9] - s[3, 8, 9] + 4*s[4, 5, 6] + 3*s[4, 5, 7] + 
  2*s[4, 5, 8] + s[4, 5, 9] + 3*s[4, 6, 7] + 2*s[4, 6, 8] + s[4, 6, 9] + 
  2*s[4, 7, 8] + s[4, 7, 9] + s[4, 8, 9] + 4*s[5, 6, 7] + 3*s[5, 6, 8] + 
  2*s[5, 6, 9] + 3*s[5, 7, 8] + 2*s[5, 7, 9] + s[5, 8, 9] + 3*s[6, 7, 8] + 
  2*s[6, 7, 9] + s[6, 8, 9] + s[7, 8, 9], s[1, 7, 8] + s[1, 7, 9] + 
  s[1, 8, 9] + s[2, 7, 8] + s[2, 7, 9] + s[2, 8, 9] + s[3, 7, 8] + 
  s[3, 7, 9] + s[3, 8, 9] + s[4, 7, 8] + s[4, 7, 9] + s[4, 8, 9] + 
  s[5, 7, 8] + s[5, 7, 9] + s[5, 8, 9] + s[6, 7, 8] + s[6, 7, 9] + 
  s[6, 8, 9] + 2*s[7, 8, 9], s[1, 7, 8] + s[1, 7, 9] + s[1, 8, 9] + 
  s[2, 7, 8] + s[2, 7, 9] + s[2, 8, 9] + s[3, 7, 8] + s[3, 7, 9] + 
  s[3, 8, 9] + s[4, 7, 8] + s[4, 7, 9] + s[4, 8, 9] + s[5, 6, 7] + 
  s[5, 6, 8] + s[5, 6, 9] + s[5, 7, 8] + s[5, 7, 9] + s[5, 8, 9] + 
  s[6, 7, 8] + s[6, 7, 9] + s[6, 8, 9] + 2*s[7, 8, 9], 
 s[1, 7, 8] + s[1, 7, 9] + s[1, 8, 9] + s[2, 7, 8] + s[2, 7, 9] + 
  s[2, 8, 9] + s[3, 7, 8] + s[3, 7, 9] + s[3, 8, 9] + s[4, 5, 6] + 
  s[4, 5, 7] + s[4, 5, 8] + s[4, 5, 9] + s[4, 6, 7] + s[4, 6, 8] + 
  s[4, 6, 9] + s[4, 7, 8] + s[4, 7, 9] + s[4, 8, 9] + s[5, 6, 7] + 
  s[5, 6, 8] + s[5, 6, 9] + s[5, 7, 8] + s[5, 7, 9] + s[5, 8, 9] + 
  s[6, 7, 8] + s[6, 7, 9] + s[6, 8, 9] + 2*s[7, 8, 9], 
 s[1, 4, 5] + s[1, 7, 8] + s[1, 7, 9] + s[1, 8, 9] + s[2, 4, 5] + 
  s[2, 7, 8] + s[2, 7, 9] + s[2, 8, 9] + s[3, 4, 5] + s[3, 7, 8] + 
  s[3, 7, 9] + s[3, 8, 9] + s[4, 5, 6] + s[4, 5, 7] + s[4, 5, 8] + 
  s[4, 5, 9] + s[4, 6, 7] + s[4, 6, 8] + s[4, 6, 9] + s[4, 7, 8] + 
  s[4, 7, 9] + s[4, 8, 9] + s[5, 6, 7] + s[5, 6, 8] + s[5, 6, 9] + 
  s[5, 7, 8] + s[5, 7, 9] + s[5, 8, 9] + s[6, 7, 8] + s[6, 7, 9] + 
  s[6, 8, 9] + 2*s[7, 8, 9], s[1, 7, 8] + s[1, 7, 9] + s[1, 8, 9] + 
  s[2, 7, 8] + s[2, 7, 9] + s[2, 8, 9] + s[3, 4, 5] + s[3, 4, 6] + 
  s[3, 4, 7] + s[3, 4, 8] + s[3, 4, 9] + s[3, 5, 6] + s[3, 5, 7] + 
  s[3, 5, 8] + s[3, 5, 9] + s[3, 6, 7] + s[3, 6, 8] + s[3, 6, 9] + 
  s[3, 7, 8] + s[3, 7, 9] + s[3, 8, 9] + s[4, 5, 6] + s[4, 5, 7] + 
  s[4, 5, 8] + s[4, 5, 9] + s[4, 6, 7] + s[4, 6, 8] + s[4, 6, 9] + 
  s[4, 7, 8] + s[4, 7, 9] + s[4, 8, 9] + s[5, 6, 7] + s[5, 6, 8] + 
  s[5, 6, 9] + s[5, 7, 8] + s[5, 7, 9] + s[5, 8, 9] + s[6, 7, 8] + 
  s[6, 7, 9] + s[6, 8, 9] + 2*s[7, 8, 9], s[1, 6, 7] + s[1, 6, 8] + 
  s[1, 6, 9] + 2*s[1, 7, 8] + s[1, 7, 9] + s[1, 8, 9] + s[2, 6, 7] + 
  s[2, 6, 8] + s[2, 7, 8] + s[3, 6, 7] + s[3, 6, 8] + s[3, 7, 8] + 
  s[4, 6, 7] + s[4, 6, 8] + s[4, 7, 8] + s[5, 6, 7] + s[5, 6, 8] + 
  s[5, 7, 8] + 2*s[6, 7, 8] + s[6, 7, 9] + s[6, 8, 9] + 2*s[7, 8, 9], 
 s[1, 6, 7] + s[1, 6, 8] + s[1, 6, 9] + 2*s[1, 7, 8] + s[1, 7, 9] + 
  s[1, 8, 9] + s[2, 6, 7] + s[2, 6, 8] + s[2, 7, 8] + s[3, 6, 7] + 
  s[3, 6, 8] + s[3, 7, 8] + s[4, 5, 6] + s[4, 5, 7] + s[4, 5, 8] + 
  s[4, 6, 7] + s[4, 6, 8] + s[4, 7, 8] + s[5, 6, 7] + s[5, 6, 8] + 
  s[5, 7, 8] + 2*s[6, 7, 8] + s[6, 7, 9] + s[6, 8, 9] + 2*s[7, 8, 9], 
 s[1, 6, 7] + s[1, 6, 8] + s[1, 6, 9] + 2*s[1, 7, 8] + s[1, 7, 9] + 
  s[1, 8, 9] + s[2, 6, 7] + s[2, 6, 8] + s[2, 7, 8] + s[3, 4, 5] + 
  s[3, 4, 6] + s[3, 4, 7] + s[3, 4, 8] + s[3, 5, 6] + s[3, 5, 7] + 
  s[3, 5, 8] + s[3, 6, 7] + s[3, 6, 8] + s[3, 7, 8] + s[4, 5, 6] + 
  s[4, 5, 7] + s[4, 5, 8] + s[4, 6, 7] + s[4, 6, 8] + s[4, 7, 8] + 
  s[5, 6, 7] + s[5, 6, 8] + s[5, 7, 8] + 2*s[6, 7, 8] + s[6, 7, 9] + 
  s[6, 8, 9] + 2*s[7, 8, 9], s[1, 6, 7] + s[1, 6, 8] + s[1, 6, 9] + 
  2*s[1, 7, 8] + s[1, 7, 9] + s[1, 8, 9] + s[2, 6, 7] + s[2, 6, 8] + 
  s[2, 7, 8] + s[3, 6, 7] + s[3, 6, 8] + s[3, 7, 8] + s[4, 5, 6] + 
  s[4, 5, 7] + s[4, 5, 8] + 2*s[4, 6, 7] + s[4, 6, 8] + s[4, 7, 8] + 
  2*s[5, 6, 7] + s[5, 6, 8] + s[5, 7, 8] + 2*s[6, 7, 8] + s[6, 7, 9] + 
  s[6, 8, 9] + 2*s[7, 8, 9], s[1, 6, 7] + s[1, 6, 8] + s[1, 6, 9] + 
  2*s[1, 7, 8] + s[1, 7, 9] + s[1, 8, 9] + s[2, 6, 7] + s[2, 6, 8] + 
  s[2, 7, 8] + s[3, 4, 5] + s[3, 4, 6] + s[3, 4, 7] + s[3, 4, 8] + 
  s[3, 5, 6] + s[3, 5, 7] + s[3, 5, 8] + 2*s[3, 6, 7] + s[3, 6, 8] + 
  s[3, 7, 8] + s[4, 5, 6] + s[4, 5, 7] + s[4, 5, 8] + 2*s[4, 6, 7] + 
  s[4, 6, 8] + s[4, 7, 8] + 2*s[5, 6, 7] + s[5, 6, 8] + s[5, 7, 8] + 
  2*s[6, 7, 8] + s[6, 7, 9] + s[6, 8, 9] + 2*s[7, 8, 9], 
 s[1, 6, 7] + s[1, 6, 8] + s[1, 6, 9] + 2*s[1, 7, 8] + s[1, 7, 9] + 
  s[1, 8, 9] + s[2, 6, 7] + s[2, 6, 8] + s[2, 7, 8] + s[3, 4, 5] + 
  s[3, 4, 6] + s[3, 4, 7] + s[3, 4, 8] + s[3, 5, 6] + s[3, 5, 7] + 
  s[3, 5, 8] + 2*s[3, 6, 7] + s[3, 6, 8] + s[3, 7, 8] + 2*s[4, 5, 6] + 
  2*s[4, 5, 7] + s[4, 5, 8] + 2*s[4, 6, 7] + s[4, 6, 8] + s[4, 7, 8] + 
  2*s[5, 6, 7] + s[5, 6, 8] + s[5, 7, 8] + 2*s[6, 7, 8] + s[6, 7, 9] + 
  s[6, 8, 9] + 2*s[7, 8, 9], s[1, 7, 8] + s[1, 7, 9] + s[1, 8, 9] + 
  s[2, 7, 8] + s[2, 7, 9] + s[2, 8, 9] + s[3, 7, 8] + s[3, 7, 9] + 
  s[3, 8, 9] + s[4, 7, 8] + s[4, 7, 9] + s[4, 8, 9] + s[5, 6, 7] + 
  s[5, 6, 8] + s[5, 6, 9] + 2*s[5, 7, 8] + s[5, 7, 9] + s[5, 8, 9] + 
  2*s[6, 7, 8] + s[6, 7, 9] + s[6, 8, 9] + 2*s[7, 8, 9], 
 s[1, 7, 8] + s[1, 7, 9] + s[1, 8, 9] + s[2, 7, 8] + s[2, 7, 9] + 
  s[2, 8, 9] + s[3, 7, 8] + s[3, 7, 9] + s[3, 8, 9] + s[4, 5, 6] + 
  s[4, 5, 7] + s[4, 5, 8] + s[4, 5, 9] + s[4, 6, 7] + s[4, 6, 8] + 
  s[4, 6, 9] + 2*s[4, 7, 8] + s[4, 7, 9] + s[4, 8, 9] + s[5, 6, 7] + 
  s[5, 6, 8] + s[5, 6, 9] + 2*s[5, 7, 8] + s[5, 7, 9] + s[5, 8, 9] + 
  2*s[6, 7, 8] + s[6, 7, 9] + s[6, 8, 9] + 2*s[7, 8, 9], 
 s[1, 4, 5] + s[1, 7, 8] + s[1, 7, 9] + s[1, 8, 9] + s[2, 4, 5] + 
  s[2, 7, 8] + s[2, 7, 9] + s[2, 8, 9] + s[3, 4, 5] + s[3, 7, 8] + 
  s[3, 7, 9] + s[3, 8, 9] + s[4, 5, 6] + s[4, 5, 7] + s[4, 5, 8] + 
  s[4, 5, 9] + s[4, 6, 7] + s[4, 6, 8] + s[4, 6, 9] + 2*s[4, 7, 8] + 
  s[4, 7, 9] + s[4, 8, 9] + s[5, 6, 7] + s[5, 6, 8] + s[5, 6, 9] + 
  2*s[5, 7, 8] + s[5, 7, 9] + s[5, 8, 9] + 2*s[6, 7, 8] + s[6, 7, 9] + 
  s[6, 8, 9] + 2*s[7, 8, 9], s[1, 7, 8] + s[1, 7, 9] + s[1, 8, 9] + 
  s[2, 7, 8] + s[2, 7, 9] + s[2, 8, 9] + s[3, 4, 5] + s[3, 4, 6] + 
  s[3, 4, 7] + s[3, 4, 8] + s[3, 4, 9] + s[3, 5, 6] + s[3, 5, 7] + 
  s[3, 5, 8] + s[3, 5, 9] + s[3, 6, 7] + s[3, 6, 8] + s[3, 6, 9] + 
  2*s[3, 7, 8] + s[3, 7, 9] + s[3, 8, 9] + s[4, 5, 6] + s[4, 5, 7] + 
  s[4, 5, 8] + s[4, 5, 9] + s[4, 6, 7] + s[4, 6, 8] + s[4, 6, 9] + 
  2*s[4, 7, 8] + s[4, 7, 9] + s[4, 8, 9] + s[5, 6, 7] + s[5, 6, 8] + 
  s[5, 6, 9] + 2*s[5, 7, 8] + s[5, 7, 9] + s[5, 8, 9] + 2*s[6, 7, 8] + 
  s[6, 7, 9] + s[6, 8, 9] + 2*s[7, 8, 9], s[1, 5, 6] + s[1, 5, 7] + 
  s[1, 5, 8] + s[1, 5, 9] + s[1, 6, 7] + s[1, 6, 8] + s[1, 6, 9] + 
  2*s[1, 7, 8] + s[1, 7, 9] + s[1, 8, 9] + s[2, 5, 6] + s[2, 5, 7] + 
  s[2, 5, 8] + s[2, 6, 7] + s[2, 6, 8] + s[2, 7, 8] + s[3, 5, 6] + 
  s[3, 5, 7] + s[3, 5, 8] + s[3, 6, 7] + s[3, 6, 8] + s[3, 7, 8] + 
  s[4, 5, 6] + s[4, 5, 7] + s[4, 5, 8] + s[4, 6, 7] + s[4, 6, 8] + 
  s[4, 7, 8] + 2*s[5, 6, 7] + 2*s[5, 6, 8] + s[5, 6, 9] + 2*s[5, 7, 8] + 
  s[5, 7, 9] + s[5, 8, 9] + 2*s[6, 7, 8] + s[6, 7, 9] + s[6, 8, 9] + 
  2*s[7, 8, 9], s[1, 5, 6] + s[1, 5, 7] + s[1, 5, 8] + s[1, 5, 9] + 
  s[1, 6, 7] + s[1, 6, 8] + s[1, 6, 9] + 2*s[1, 7, 8] + s[1, 7, 9] + 
  s[1, 8, 9] + s[2, 5, 6] + s[2, 5, 7] + s[2, 5, 8] + s[2, 6, 7] + 
  s[2, 6, 8] + s[2, 7, 8] + s[3, 4, 5] + s[3, 4, 6] + s[3, 4, 7] + 
  s[3, 4, 8] + s[3, 5, 6] + s[3, 5, 7] + s[3, 5, 8] + s[3, 6, 7] + 
  s[3, 6, 8] + s[3, 7, 8] + s[4, 5, 6] + s[4, 5, 7] + s[4, 5, 8] + 
  s[4, 6, 7] + s[4, 6, 8] + s[4, 7, 8] + 2*s[5, 6, 7] + 2*s[5, 6, 8] + 
  s[5, 6, 9] + 2*s[5, 7, 8] + s[5, 7, 9] + s[5, 8, 9] + 2*s[6, 7, 8] + 
  s[6, 7, 9] + s[6, 8, 9] + 2*s[7, 8, 9], s[1, 5, 6] + s[1, 5, 7] + 
  s[1, 5, 8] + s[1, 5, 9] + s[1, 6, 7] + s[1, 6, 8] + s[1, 6, 9] + 
  2*s[1, 7, 8] + s[1, 7, 9] + s[1, 8, 9] + s[2, 5, 6] + s[2, 5, 7] + 
  s[2, 5, 8] + s[2, 6, 7] + s[2, 6, 8] + s[2, 7, 8] + s[3, 4, 5] + 
  s[3, 4, 6] + s[3, 4, 7] + s[3, 4, 8] + 2*s[3, 5, 6] + s[3, 5, 7] + 
  s[3, 5, 8] + s[3, 6, 7] + s[3, 6, 8] + s[3, 7, 8] + 2*s[4, 5, 6] + 
  s[4, 5, 7] + s[4, 5, 8] + s[4, 6, 7] + s[4, 6, 8] + s[4, 7, 8] + 
  2*s[5, 6, 7] + 2*s[5, 6, 8] + s[5, 6, 9] + 2*s[5, 7, 8] + s[5, 7, 9] + 
  s[5, 8, 9] + 2*s[6, 7, 8] + s[6, 7, 9] + s[6, 8, 9] + 2*s[7, 8, 9], 
 s[1, 7, 8] + s[1, 7, 9] + s[1, 8, 9] + s[2, 7, 8] + s[2, 7, 9] + 
  s[2, 8, 9] + s[3, 7, 8] + s[3, 7, 9] + s[3, 8, 9] + s[4, 5, 6] + 
  s[4, 5, 7] + s[4, 5, 8] + s[4, 5, 9] + s[4, 6, 7] + s[4, 6, 8] + 
  s[4, 6, 9] + 2*s[4, 7, 8] + s[4, 7, 9] + s[4, 8, 9] + 2*s[5, 6, 7] + 
  2*s[5, 6, 8] + s[5, 6, 9] + 2*s[5, 7, 8] + s[5, 7, 9] + s[5, 8, 9] + 
  2*s[6, 7, 8] + s[6, 7, 9] + s[6, 8, 9] + 2*s[7, 8, 9], 
 s[1, 4, 5] + s[1, 7, 8] + s[1, 7, 9] + s[1, 8, 9] + s[2, 4, 5] + 
  s[2, 7, 8] + s[2, 7, 9] + s[2, 8, 9] + s[3, 4, 5] + s[3, 7, 8] + 
  s[3, 7, 9] + s[3, 8, 9] + s[4, 5, 6] + s[4, 5, 7] + s[4, 5, 8] + 
  s[4, 5, 9] + s[4, 6, 7] + s[4, 6, 8] + s[4, 6, 9] + 2*s[4, 7, 8] + 
  s[4, 7, 9] + s[4, 8, 9] + 2*s[5, 6, 7] + 2*s[5, 6, 8] + s[5, 6, 9] + 
  2*s[5, 7, 8] + s[5, 7, 9] + s[5, 8, 9] + 2*s[6, 7, 8] + s[6, 7, 9] + 
  s[6, 8, 9] + 2*s[7, 8, 9], s[1, 7, 8] + s[1, 7, 9] + s[1, 8, 9] + 
  s[2, 7, 8] + s[2, 7, 9] + s[2, 8, 9] + s[3, 4, 5] + s[3, 4, 6] + 
  s[3, 4, 7] + s[3, 4, 8] + s[3, 4, 9] + s[3, 5, 6] + s[3, 5, 7] + 
  s[3, 5, 8] + s[3, 5, 9] + s[3, 6, 7] + s[3, 6, 8] + s[3, 6, 9] + 
  2*s[3, 7, 8] + s[3, 7, 9] + s[3, 8, 9] + s[4, 5, 6] + s[4, 5, 7] + 
  s[4, 5, 8] + s[4, 5, 9] + s[4, 6, 7] + s[4, 6, 8] + s[4, 6, 9] + 
  2*s[4, 7, 8] + s[4, 7, 9] + s[4, 8, 9] + 2*s[5, 6, 7] + 2*s[5, 6, 8] + 
  s[5, 6, 9] + 2*s[5, 7, 8] + s[5, 7, 9] + s[5, 8, 9] + 2*s[6, 7, 8] + 
  s[6, 7, 9] + s[6, 8, 9] + 2*s[7, 8, 9], s[1, 4, 5] + s[1, 4, 6] + 
  s[1, 4, 7] + s[1, 4, 8] + s[1, 4, 9] + s[1, 5, 6] + s[1, 5, 7] + 
  s[1, 5, 8] + s[1, 5, 9] + s[1, 6, 7] + s[1, 6, 8] + s[1, 6, 9] + 
  2*s[1, 7, 8] + s[1, 7, 9] + s[1, 8, 9] + s[2, 4, 5] + s[2, 4, 6] + 
  s[2, 4, 7] + s[2, 4, 8] + s[2, 5, 6] + s[2, 5, 7] + s[2, 5, 8] + 
  s[2, 6, 7] + s[2, 6, 8] + s[2, 7, 8] + s[3, 4, 5] + s[3, 4, 6] + 
  s[3, 4, 7] + s[3, 4, 8] + s[3, 5, 6] + s[3, 5, 7] + s[3, 5, 8] + 
  s[3, 6, 7] + s[3, 6, 8] + s[3, 7, 8] + 2*s[4, 5, 6] + 2*s[4, 5, 7] + 
  2*s[4, 5, 8] + s[4, 5, 9] + 2*s[4, 6, 7] + 2*s[4, 6, 8] + s[4, 6, 9] + 
  2*s[4, 7, 8] + s[4, 7, 9] + s[4, 8, 9] + 2*s[5, 6, 7] + 2*s[5, 6, 8] + 
  s[5, 6, 9] + 2*s[5, 7, 8] + s[5, 7, 9] + s[5, 8, 9] + 2*s[6, 7, 8] + 
  s[6, 7, 9] + s[6, 8, 9] + 2*s[7, 8, 9], s[1, 7, 8] + s[1, 7, 9] + 
  s[1, 8, 9] + s[2, 7, 8] + s[2, 7, 9] + s[2, 8, 9] + s[3, 4, 5] + 
  s[3, 4, 6] + s[3, 4, 7] + s[3, 4, 8] + s[3, 4, 9] + s[3, 5, 6] + 
  s[3, 5, 7] + s[3, 5, 8] + s[3, 5, 9] + s[3, 6, 7] + s[3, 6, 8] + 
  s[3, 6, 9] + 2*s[3, 7, 8] + s[3, 7, 9] + s[3, 8, 9] + 2*s[4, 5, 6] + 
  2*s[4, 5, 7] + 2*s[4, 5, 8] + s[4, 5, 9] + 2*s[4, 6, 7] + 2*s[4, 6, 8] + 
  s[4, 6, 9] + 2*s[4, 7, 8] + s[4, 7, 9] + s[4, 8, 9] + 2*s[5, 6, 7] + 
  2*s[5, 6, 8] + s[5, 6, 9] + 2*s[5, 7, 8] + s[5, 7, 9] + s[5, 8, 9] + 
  2*s[6, 7, 8] + s[6, 7, 9] + s[6, 8, 9] + 2*s[7, 8, 9], 
 s[1, 4, 5] + s[1, 7, 8] + s[1, 7, 9] + s[1, 8, 9] + s[2, 4, 5] + 
  s[2, 7, 8] + s[2, 7, 9] + s[2, 8, 9] + 2*s[3, 4, 5] + s[3, 4, 6] + 
  s[3, 4, 7] + s[3, 4, 8] + s[3, 4, 9] + s[3, 5, 6] + s[3, 5, 7] + 
  s[3, 5, 8] + s[3, 5, 9] + s[3, 6, 7] + s[3, 6, 8] + s[3, 6, 9] + 
  2*s[3, 7, 8] + s[3, 7, 9] + s[3, 8, 9] + 2*s[4, 5, 6] + 2*s[4, 5, 7] + 
  2*s[4, 5, 8] + 2*s[4, 5, 9] + 2*s[4, 6, 7] + 2*s[4, 6, 8] + s[4, 6, 9] + 
  2*s[4, 7, 8] + s[4, 7, 9] + s[4, 8, 9] + 2*s[5, 6, 7] + 2*s[5, 6, 8] + 
  s[5, 6, 9] + 2*s[5, 7, 8] + s[5, 7, 9] + s[5, 8, 9] + 2*s[6, 7, 8] + 
  s[6, 7, 9] + s[6, 8, 9] + 2*s[7, 8, 9], s[1, 5, 6] + s[1, 5, 7] + 
  s[1, 5, 8] + s[1, 5, 9] + s[1, 6, 7] + s[1, 6, 8] + s[1, 6, 9] + 
  2*s[1, 7, 8] + s[1, 7, 9] + s[1, 8, 9] + s[2, 5, 6] + s[2, 5, 7] + 
  s[2, 5, 8] + s[2, 6, 7] + s[2, 6, 8] + s[2, 7, 8] + s[3, 4, 5] + 
  s[3, 4, 6] + s[3, 4, 7] + s[3, 4, 8] + 2*s[3, 5, 6] + 2*s[3, 5, 7] + 
  s[3, 5, 8] + 2*s[3, 6, 7] + s[3, 6, 8] + s[3, 7, 8] + 2*s[4, 5, 6] + 
  2*s[4, 5, 7] + s[4, 5, 8] + 2*s[4, 6, 7] + s[4, 6, 8] + s[4, 7, 8] + 
  3*s[5, 6, 7] + 2*s[5, 6, 8] + s[5, 6, 9] + 2*s[5, 7, 8] + s[5, 7, 9] + 
  s[5, 8, 9] + 2*s[6, 7, 8] + s[6, 7, 9] + s[6, 8, 9] + 2*s[7, 8, 9], 
 s[1, 6, 7] + s[1, 6, 8] + s[1, 6, 9] + s[1, 7, 8] + s[1, 7, 9] + 
  s[1, 8, 9] + s[2, 6, 7] + s[2, 6, 8] + s[2, 6, 9] + s[2, 7, 8] + 
  s[2, 7, 9] + s[2, 8, 9] + s[3, 6, 7] + s[3, 6, 8] + s[3, 6, 9] + 
  s[3, 7, 8] + s[3, 7, 9] + s[3, 8, 9] + s[4, 6, 7] + s[4, 6, 8] + 
  s[4, 6, 9] + s[4, 7, 8] + s[4, 7, 9] + s[4, 8, 9] + s[5, 6, 7] + 
  s[5, 6, 8] + s[5, 6, 9] + s[5, 7, 8] + s[5, 7, 9] + s[5, 8, 9] + 
  2*s[6, 7, 8] + 2*s[6, 7, 9] + 2*s[6, 8, 9] + 2*s[7, 8, 9], 
 s[1, 6, 7] + s[1, 6, 8] + s[1, 6, 9] + s[1, 7, 8] + s[1, 7, 9] + 
  s[1, 8, 9] + s[2, 6, 7] + s[2, 6, 8] + s[2, 6, 9] + s[2, 7, 8] + 
  s[2, 7, 9] + s[2, 8, 9] + s[3, 6, 7] + s[3, 6, 8] + s[3, 6, 9] + 
  s[3, 7, 8] + s[3, 7, 9] + s[3, 8, 9] + s[4, 5, 6] + s[4, 5, 7] + 
  s[4, 5, 8] + s[4, 5, 9] + s[4, 6, 7] + s[4, 6, 8] + s[4, 6, 9] + 
  s[4, 7, 8] + s[4, 7, 9] + s[4, 8, 9] + s[5, 6, 7] + s[5, 6, 8] + 
  s[5, 6, 9] + s[5, 7, 8] + s[5, 7, 9] + s[5, 8, 9] + 2*s[6, 7, 8] + 
  2*s[6, 7, 9] + 2*s[6, 8, 9] + 2*s[7, 8, 9], 
 s[1, 6, 7] + s[1, 6, 8] + s[1, 6, 9] + s[1, 7, 8] + s[1, 7, 9] + 
  s[1, 8, 9] + s[2, 6, 7] + s[2, 6, 8] + s[2, 6, 9] + s[2, 7, 8] + 
  s[2, 7, 9] + s[2, 8, 9] + s[3, 4, 5] + s[3, 4, 6] + s[3, 4, 7] + 
  s[3, 4, 8] + s[3, 4, 9] + s[3, 5, 6] + s[3, 5, 7] + s[3, 5, 8] + 
  s[3, 5, 9] + s[3, 6, 7] + s[3, 6, 8] + s[3, 6, 9] + s[3, 7, 8] + 
  s[3, 7, 9] + s[3, 8, 9] + s[4, 5, 6] + s[4, 5, 7] + s[4, 5, 8] + 
  s[4, 5, 9] + s[4, 6, 7] + s[4, 6, 8] + s[4, 6, 9] + s[4, 7, 8] + 
  s[4, 7, 9] + s[4, 8, 9] + s[5, 6, 7] + s[5, 6, 8] + s[5, 6, 9] + 
  s[5, 7, 8] + s[5, 7, 9] + s[5, 8, 9] + 2*s[6, 7, 8] + 2*s[6, 7, 9] + 
  2*s[6, 8, 9] + 2*s[7, 8, 9], s[1, 5, 6] + s[1, 5, 7] + s[1, 5, 8] + 
  s[1, 5, 9] + 2*s[1, 6, 7] + s[1, 6, 8] + s[1, 6, 9] + s[1, 7, 8] + 
  s[1, 7, 9] + s[1, 8, 9] + s[2, 5, 6] + s[2, 5, 7] + s[2, 6, 7] + 
  s[3, 5, 6] + s[3, 5, 7] + s[3, 6, 7] + s[4, 5, 6] + s[4, 5, 7] + 
  s[4, 6, 7] + 2*s[5, 6, 7] + s[5, 6, 8] + s[5, 6, 9] + s[5, 7, 8] + 
  s[5, 7, 9] + s[5, 8, 9] + 2*s[6, 7, 8] + 2*s[6, 7, 9] + 2*s[6, 8, 9] + 
  2*s[7, 8, 9], s[1, 5, 6] + s[1, 5, 7] + s[1, 5, 8] + s[1, 5, 9] + 
  2*s[1, 6, 7] + s[1, 6, 8] + s[1, 6, 9] + s[1, 7, 8] + s[1, 7, 9] + 
  s[1, 8, 9] + s[2, 5, 6] + s[2, 5, 7] + s[2, 6, 7] + s[3, 4, 5] + 
  s[3, 4, 6] + s[3, 4, 7] + s[3, 5, 6] + s[3, 5, 7] + s[3, 6, 7] + 
  s[4, 5, 6] + s[4, 5, 7] + s[4, 6, 7] + 2*s[5, 6, 7] + s[5, 6, 8] + 
  s[5, 6, 9] + s[5, 7, 8] + s[5, 7, 9] + s[5, 8, 9] + 2*s[6, 7, 8] + 
  2*s[6, 7, 9] + 2*s[6, 8, 9] + 2*s[7, 8, 9], 
 s[1, 5, 6] + s[1, 5, 7] + s[1, 5, 8] + s[1, 5, 9] + 2*s[1, 6, 7] + 
  s[1, 6, 8] + s[1, 6, 9] + s[1, 7, 8] + s[1, 7, 9] + s[1, 8, 9] + 
  s[2, 5, 6] + s[2, 5, 7] + s[2, 6, 7] + s[3, 4, 5] + s[3, 4, 6] + 
  s[3, 4, 7] + 2*s[3, 5, 6] + s[3, 5, 7] + s[3, 6, 7] + 2*s[4, 5, 6] + 
  s[4, 5, 7] + s[4, 6, 7] + 2*s[5, 6, 7] + s[5, 6, 8] + s[5, 6, 9] + 
  s[5, 7, 8] + s[5, 7, 9] + s[5, 8, 9] + 2*s[6, 7, 8] + 2*s[6, 7, 9] + 
  2*s[6, 8, 9] + 2*s[7, 8, 9], s[1, 6, 7] + s[1, 6, 8] + s[1, 6, 9] + 
  s[1, 7, 8] + s[1, 7, 9] + s[1, 8, 9] + s[2, 6, 7] + s[2, 6, 8] + 
  s[2, 6, 9] + s[2, 7, 8] + s[2, 7, 9] + s[2, 8, 9] + s[3, 6, 7] + 
  s[3, 6, 8] + s[3, 6, 9] + s[3, 7, 8] + s[3, 7, 9] + s[3, 8, 9] + 
  s[4, 5, 6] + s[4, 5, 7] + s[4, 5, 8] + s[4, 5, 9] + 2*s[4, 6, 7] + 
  s[4, 6, 8] + s[4, 6, 9] + s[4, 7, 8] + s[4, 7, 9] + s[4, 8, 9] + 
  2*s[5, 6, 7] + s[5, 6, 8] + s[5, 6, 9] + s[5, 7, 8] + s[5, 7, 9] + 
  s[5, 8, 9] + 2*s[6, 7, 8] + 2*s[6, 7, 9] + 2*s[6, 8, 9] + 2*s[7, 8, 9], 
 s[1, 6, 7] + s[1, 6, 8] + s[1, 6, 9] + s[1, 7, 8] + s[1, 7, 9] + 
  s[1, 8, 9] + s[2, 6, 7] + s[2, 6, 8] + s[2, 6, 9] + s[2, 7, 8] + 
  s[2, 7, 9] + s[2, 8, 9] + s[3, 4, 5] + s[3, 4, 6] + s[3, 4, 7] + 
  s[3, 4, 8] + s[3, 4, 9] + s[3, 5, 6] + s[3, 5, 7] + s[3, 5, 8] + 
  s[3, 5, 9] + 2*s[3, 6, 7] + s[3, 6, 8] + s[3, 6, 9] + s[3, 7, 8] + 
  s[3, 7, 9] + s[3, 8, 9] + s[4, 5, 6] + s[4, 5, 7] + s[4, 5, 8] + 
  s[4, 5, 9] + 2*s[4, 6, 7] + s[4, 6, 8] + s[4, 6, 9] + s[4, 7, 8] + 
  s[4, 7, 9] + s[4, 8, 9] + 2*s[5, 6, 7] + s[5, 6, 8] + s[5, 6, 9] + 
  s[5, 7, 8] + s[5, 7, 9] + s[5, 8, 9] + 2*s[6, 7, 8] + 2*s[6, 7, 9] + 
  2*s[6, 8, 9] + 2*s[7, 8, 9], s[1, 4, 5] + s[1, 4, 6] + s[1, 4, 7] + 
  s[1, 4, 8] + s[1, 4, 9] + s[1, 5, 6] + s[1, 5, 7] + s[1, 5, 8] + 
  s[1, 5, 9] + 2*s[1, 6, 7] + s[1, 6, 8] + s[1, 6, 9] + s[1, 7, 8] + 
  s[1, 7, 9] + s[1, 8, 9] + s[2, 4, 5] + s[2, 4, 6] + s[2, 4, 7] + 
  s[2, 5, 6] + s[2, 5, 7] + s[2, 6, 7] + s[3, 4, 5] + s[3, 4, 6] + 
  s[3, 4, 7] + s[3, 5, 6] + s[3, 5, 7] + s[3, 6, 7] + 2*s[4, 5, 6] + 
  2*s[4, 5, 7] + s[4, 5, 8] + s[4, 5, 9] + 2*s[4, 6, 7] + s[4, 6, 8] + 
  s[4, 6, 9] + s[4, 7, 8] + s[4, 7, 9] + s[4, 8, 9] + 2*s[5, 6, 7] + 
  s[5, 6, 8] + s[5, 6, 9] + s[5, 7, 8] + s[5, 7, 9] + s[5, 8, 9] + 
  2*s[6, 7, 8] + 2*s[6, 7, 9] + 2*s[6, 8, 9] + 2*s[7, 8, 9], 
 s[1, 6, 7] + s[1, 6, 8] + s[1, 6, 9] + s[1, 7, 8] + s[1, 7, 9] + 
  s[1, 8, 9] + s[2, 6, 7] + s[2, 6, 8] + s[2, 6, 9] + s[2, 7, 8] + 
  s[2, 7, 9] + s[2, 8, 9] + s[3, 4, 5] + s[3, 4, 6] + s[3, 4, 7] + 
  s[3, 4, 8] + s[3, 4, 9] + s[3, 5, 6] + s[3, 5, 7] + s[3, 5, 8] + 
  s[3, 5, 9] + 2*s[3, 6, 7] + s[3, 6, 8] + s[3, 6, 9] + s[3, 7, 8] + 
  s[3, 7, 9] + s[3, 8, 9] + 2*s[4, 5, 6] + 2*s[4, 5, 7] + s[4, 5, 8] + 
  s[4, 5, 9] + 2*s[4, 6, 7] + s[4, 6, 8] + s[4, 6, 9] + s[4, 7, 8] + 
  s[4, 7, 9] + s[4, 8, 9] + 2*s[5, 6, 7] + s[5, 6, 8] + s[5, 6, 9] + 
  s[5, 7, 8] + s[5, 7, 9] + s[5, 8, 9] + 2*s[6, 7, 8] + 2*s[6, 7, 9] + 
  2*s[6, 8, 9] + 2*s[7, 8, 9], s[1, 5, 6] + s[1, 5, 7] + s[1, 5, 8] + 
  s[1, 5, 9] + s[1, 6, 7] + s[1, 6, 8] + s[1, 6, 9] + s[1, 7, 8] + 
  s[1, 7, 9] + s[1, 8, 9] + s[2, 5, 6] + s[2, 5, 7] + s[2, 5, 8] + 
  s[2, 5, 9] + s[2, 6, 7] + s[2, 6, 8] + s[2, 6, 9] + s[2, 7, 8] + 
  s[2, 7, 9] + s[2, 8, 9] + s[3, 5, 6] + s[3, 5, 7] + s[3, 5, 8] + 
  s[3, 5, 9] + s[3, 6, 7] + s[3, 6, 8] + s[3, 6, 9] + s[3, 7, 8] + 
  s[3, 7, 9] + s[3, 8, 9] + s[4, 5, 6] + s[4, 5, 7] + s[4, 5, 8] + 
  s[4, 5, 9] + s[4, 6, 7] + s[4, 6, 8] + s[4, 6, 9] + s[4, 7, 8] + 
  s[4, 7, 9] + s[4, 8, 9] + 2*s[5, 6, 7] + 2*s[5, 6, 8] + 2*s[5, 6, 9] + 
  2*s[5, 7, 8] + 2*s[5, 7, 9] + 2*s[5, 8, 9] + 2*s[6, 7, 8] + 2*s[6, 7, 9] + 
  2*s[6, 8, 9] + 2*s[7, 8, 9], s[1, 5, 6] + s[1, 5, 7] + s[1, 5, 8] + 
  s[1, 5, 9] + s[1, 6, 7] + s[1, 6, 8] + s[1, 6, 9] + s[1, 7, 8] + 
  s[1, 7, 9] + s[1, 8, 9] + s[2, 5, 6] + s[2, 5, 7] + s[2, 5, 8] + 
  s[2, 5, 9] + s[2, 6, 7] + s[2, 6, 8] + s[2, 6, 9] + s[2, 7, 8] + 
  s[2, 7, 9] + s[2, 8, 9] + s[3, 4, 5] + s[3, 4, 6] + s[3, 4, 7] + 
  s[3, 4, 8] + s[3, 4, 9] + s[3, 5, 6] + s[3, 5, 7] + s[3, 5, 8] + 
  s[3, 5, 9] + s[3, 6, 7] + s[3, 6, 8] + s[3, 6, 9] + s[3, 7, 8] + 
  s[3, 7, 9] + s[3, 8, 9] + s[4, 5, 6] + s[4, 5, 7] + s[4, 5, 8] + 
  s[4, 5, 9] + s[4, 6, 7] + s[4, 6, 8] + s[4, 6, 9] + s[4, 7, 8] + 
  s[4, 7, 9] + s[4, 8, 9] + 2*s[5, 6, 7] + 2*s[5, 6, 8] + 2*s[5, 6, 9] + 
  2*s[5, 7, 8] + 2*s[5, 7, 9] + 2*s[5, 8, 9] + 2*s[6, 7, 8] + 2*s[6, 7, 9] + 
  2*s[6, 8, 9] + 2*s[7, 8, 9], s[1, 4, 5] + s[1, 4, 6] + s[1, 4, 7] + 
  s[1, 4, 8] + s[1, 4, 9] + 2*s[1, 5, 6] + s[1, 5, 7] + s[1, 5, 8] + 
  s[1, 5, 9] + s[1, 6, 7] + s[1, 6, 8] + s[1, 6, 9] + s[1, 7, 8] + 
  s[1, 7, 9] + s[1, 8, 9] + s[2, 4, 5] + s[2, 4, 6] + s[2, 5, 6] + 
  s[3, 4, 5] + s[3, 4, 6] + s[3, 5, 6] + 2*s[4, 5, 6] + s[4, 5, 7] + 
  s[4, 5, 8] + s[4, 5, 9] + s[4, 6, 7] + s[4, 6, 8] + s[4, 6, 9] + 
  s[4, 7, 8] + s[4, 7, 9] + s[4, 8, 9] + 2*s[5, 6, 7] + 2*s[5, 6, 8] + 
  2*s[5, 6, 9] + 2*s[5, 7, 8] + 2*s[5, 7, 9] + 2*s[5, 8, 9] + 2*s[6, 7, 8] + 
  2*s[6, 7, 9] + 2*s[6, 8, 9] + 2*s[7, 8, 9], 
 s[1, 5, 6] + s[1, 5, 7] + s[1, 5, 8] + s[1, 5, 9] + s[1, 6, 7] + 
  s[1, 6, 8] + s[1, 6, 9] + s[1, 7, 8] + s[1, 7, 9] + s[1, 8, 9] + 
  s[2, 5, 6] + s[2, 5, 7] + s[2, 5, 8] + s[2, 5, 9] + s[2, 6, 7] + 
  s[2, 6, 8] + s[2, 6, 9] + s[2, 7, 8] + s[2, 7, 9] + s[2, 8, 9] + 
  s[3, 4, 5] + s[3, 4, 6] + s[3, 4, 7] + s[3, 4, 8] + s[3, 4, 9] + 
  2*s[3, 5, 6] + s[3, 5, 7] + s[3, 5, 8] + s[3, 5, 9] + s[3, 6, 7] + 
  s[3, 6, 8] + s[3, 6, 9] + s[3, 7, 8] + s[3, 7, 9] + s[3, 8, 9] + 
  2*s[4, 5, 6] + s[4, 5, 7] + s[4, 5, 8] + s[4, 5, 9] + s[4, 6, 7] + 
  s[4, 6, 8] + s[4, 6, 9] + s[4, 7, 8] + s[4, 7, 9] + s[4, 8, 9] + 
  2*s[5, 6, 7] + 2*s[5, 6, 8] + 2*s[5, 6, 9] + 2*s[5, 7, 8] + 2*s[5, 7, 9] + 
  2*s[5, 8, 9] + 2*s[6, 7, 8] + 2*s[6, 7, 9] + 2*s[6, 8, 9] + 2*s[7, 8, 9], 
 s[1, 4, 5] + s[1, 4, 6] + s[1, 4, 7] + s[1, 4, 8] + s[1, 4, 9] + 
  2*s[1, 5, 6] + s[1, 5, 7] + s[1, 5, 8] + s[1, 5, 9] + s[1, 6, 7] + 
  s[1, 6, 8] + s[1, 6, 9] + s[1, 7, 8] + s[1, 7, 9] + 2*s[1, 8, 9] + 
  s[2, 4, 5] + s[2, 4, 6] + s[2, 5, 6] + s[2, 8, 9] + s[3, 4, 5] + 
  s[3, 4, 6] + s[3, 5, 6] + s[3, 8, 9] + 2*s[4, 5, 6] + s[4, 5, 7] + 
  s[4, 5, 8] + s[4, 5, 9] + s[4, 6, 7] + s[4, 6, 8] + s[4, 6, 9] + 
  s[4, 7, 8] + s[4, 7, 9] + 2*s[4, 8, 9] + 2*s[5, 6, 7] + 2*s[5, 6, 8] + 
  2*s[5, 6, 9] + 2*s[5, 7, 8] + 2*s[5, 7, 9] + 2*s[5, 8, 9] + 2*s[6, 7, 8] + 
  2*s[6, 7, 9] + 2*s[6, 8, 9] + 2*s[7, 8, 9], 
 s[1, 4, 5] + s[1, 4, 6] + s[1, 4, 7] + s[1, 4, 8] + s[1, 4, 9] + 
  s[1, 5, 6] + s[1, 5, 7] + s[1, 5, 8] + s[1, 5, 9] + s[1, 6, 7] + 
  s[1, 6, 8] + s[1, 6, 9] + s[1, 7, 8] + s[1, 7, 9] + s[1, 8, 9] + 
  s[2, 4, 5] + s[2, 4, 6] + s[2, 4, 7] + s[2, 4, 8] + s[2, 4, 9] + 
  s[2, 5, 6] + s[2, 5, 7] + s[2, 5, 8] + s[2, 5, 9] + s[2, 6, 7] + 
  s[2, 6, 8] + s[2, 6, 9] + s[2, 7, 8] + s[2, 7, 9] + s[2, 8, 9] + 
  s[3, 4, 5] + s[3, 4, 6] + s[3, 4, 7] + s[3, 4, 8] + s[3, 4, 9] + 
  s[3, 5, 6] + s[3, 5, 7] + s[3, 5, 8] + s[3, 5, 9] + s[3, 6, 7] + 
  s[3, 6, 8] + s[3, 6, 9] + s[3, 7, 8] + s[3, 7, 9] + s[3, 8, 9] + 
  2*s[4, 5, 6] + 2*s[4, 5, 7] + 2*s[4, 5, 8] + 2*s[4, 5, 9] + 2*s[4, 6, 7] + 
  2*s[4, 6, 8] + 2*s[4, 6, 9] + 2*s[4, 7, 8] + 2*s[4, 7, 9] + 2*s[4, 8, 9] + 
  2*s[5, 6, 7] + 2*s[5, 6, 8] + 2*s[5, 6, 9] + 2*s[5, 7, 8] + 2*s[5, 7, 9] + 
  2*s[5, 8, 9] + 2*s[6, 7, 8] + 2*s[6, 7, 9] + 2*s[6, 8, 9] + 2*s[7, 8, 9], 
 s[1, 4, 5] + s[1, 4, 6] + s[1, 4, 7] + s[1, 4, 8] + s[1, 4, 9] + 
  2*s[1, 5, 6] + 2*s[1, 5, 7] + s[1, 5, 8] + s[1, 5, 9] + 2*s[1, 6, 7] + 
  s[1, 6, 8] + s[1, 6, 9] + s[1, 7, 8] + s[1, 7, 9] + s[1, 8, 9] + 
  s[2, 4, 5] + s[2, 4, 6] + s[2, 4, 7] + s[2, 5, 6] + s[2, 5, 7] + 
  s[2, 6, 7] + s[3, 4, 5] + s[3, 4, 6] + s[3, 4, 7] + s[3, 5, 6] + 
  s[3, 5, 7] + s[3, 6, 7] + 2*s[4, 5, 6] + 2*s[4, 5, 7] + s[4, 5, 8] + 
  s[4, 5, 9] + 2*s[4, 6, 7] + s[4, 6, 8] + s[4, 6, 9] + s[4, 7, 8] + 
  s[4, 7, 9] + s[4, 8, 9] + 3*s[5, 6, 7] + 2*s[5, 6, 8] + 2*s[5, 6, 9] + 
  2*s[5, 7, 8] + 2*s[5, 7, 9] + 2*s[5, 8, 9] + 2*s[6, 7, 8] + 2*s[6, 7, 9] + 
  2*s[6, 8, 9] + 2*s[7, 8, 9], s[1, 5, 6] + s[1, 5, 7] + s[1, 5, 8] + 
  s[1, 5, 9] + s[1, 6, 7] + s[1, 6, 8] + s[1, 6, 9] + s[1, 7, 8] + 
  s[1, 7, 9] + s[1, 8, 9] + s[2, 5, 6] + s[2, 5, 7] + s[2, 5, 8] + 
  s[2, 5, 9] + s[2, 6, 7] + s[2, 6, 8] + s[2, 6, 9] + s[2, 7, 8] + 
  s[2, 7, 9] + s[2, 8, 9] + s[3, 4, 5] + s[3, 4, 6] + s[3, 4, 7] + 
  s[3, 4, 8] + s[3, 4, 9] + 2*s[3, 5, 6] + 2*s[3, 5, 7] + s[3, 5, 8] + 
  s[3, 5, 9] + 2*s[3, 6, 7] + s[3, 6, 8] + s[3, 6, 9] + s[3, 7, 8] + 
  s[3, 7, 9] + s[3, 8, 9] + 2*s[4, 5, 6] + 2*s[4, 5, 7] + s[4, 5, 8] + 
  s[4, 5, 9] + 2*s[4, 6, 7] + s[4, 6, 8] + s[4, 6, 9] + s[4, 7, 8] + 
  s[4, 7, 9] + s[4, 8, 9] + 3*s[5, 6, 7] + 2*s[5, 6, 8] + 2*s[5, 6, 9] + 
  2*s[5, 7, 8] + 2*s[5, 7, 9] + 2*s[5, 8, 9] + 2*s[6, 7, 8] + 2*s[6, 7, 9] + 
  2*s[6, 8, 9] + 2*s[7, 8, 9], s[1, 4, 5] + s[1, 4, 6] + s[1, 4, 7] + 
  s[1, 4, 8] + s[1, 4, 9] + 2*s[1, 5, 6] + 2*s[1, 5, 7] + s[1, 5, 8] + 
  s[1, 5, 9] + 2*s[1, 6, 7] + s[1, 6, 8] + s[1, 6, 9] + s[1, 7, 8] + 
  s[1, 7, 9] + s[1, 8, 9] + s[2, 4, 5] + s[2, 4, 6] + s[2, 4, 7] + 
  2*s[2, 5, 6] + s[2, 5, 7] + s[2, 6, 7] + s[3, 4, 5] + s[3, 4, 6] + 
  s[3, 4, 7] + 2*s[3, 5, 6] + s[3, 5, 7] + s[3, 6, 7] + 3*s[4, 5, 6] + 
  2*s[4, 5, 7] + s[4, 5, 8] + s[4, 5, 9] + 2*s[4, 6, 7] + s[4, 6, 8] + 
  s[4, 6, 9] + s[4, 7, 8] + s[4, 7, 9] + s[4, 8, 9] + 3*s[5, 6, 7] + 
  2*s[5, 6, 8] + 2*s[5, 6, 9] + 2*s[5, 7, 8] + 2*s[5, 7, 9] + 2*s[5, 8, 9] + 
  2*s[6, 7, 8] + 2*s[6, 7, 9] + 2*s[6, 8, 9] + 2*s[7, 8, 9], 
 s[1, 4, 5] + s[1, 4, 6] + s[1, 4, 7] + s[1, 4, 8] + s[1, 4, 9] + 
  2*s[1, 5, 6] + 2*s[1, 5, 7] + s[1, 5, 8] + s[1, 5, 9] + 2*s[1, 6, 7] + 
  s[1, 6, 8] + s[1, 6, 9] + s[1, 7, 8] + s[1, 7, 9] + s[1, 8, 9] + 
  s[2, 4, 5] + s[2, 4, 6] + s[2, 4, 7] + 2*s[2, 5, 6] + s[2, 5, 7] + 
  s[2, 6, 7] + 2*s[3, 4, 5] + 2*s[3, 4, 6] + s[3, 4, 7] + 2*s[3, 5, 6] + 
  s[3, 5, 7] + s[3, 6, 7] + 3*s[4, 5, 6] + 2*s[4, 5, 7] + s[4, 5, 8] + 
  s[4, 5, 9] + 2*s[4, 6, 7] + s[4, 6, 8] + s[4, 6, 9] + s[4, 7, 8] + 
  s[4, 7, 9] + s[4, 8, 9] + 3*s[5, 6, 7] + 2*s[5, 6, 8] + 2*s[5, 6, 9] + 
  2*s[5, 7, 8] + 2*s[5, 7, 9] + 2*s[5, 8, 9] + 2*s[6, 7, 8] + 2*s[6, 7, 9] + 
  2*s[6, 8, 9] + 2*s[7, 8, 9], s[1, 5, 6] + s[1, 5, 7] + s[1, 5, 8] + 
  s[1, 5, 9] + 2*s[1, 6, 7] + 2*s[1, 6, 8] + s[1, 6, 9] + 2*s[1, 7, 8] + 
  s[1, 7, 9] + s[1, 8, 9] + s[2, 5, 6] + s[2, 5, 7] + s[2, 5, 8] + 
  s[2, 6, 7] + s[2, 6, 8] + s[2, 7, 8] + s[3, 5, 6] + s[3, 5, 7] + 
  s[3, 5, 8] + s[3, 6, 7] + s[3, 6, 8] + s[3, 7, 8] + s[4, 5, 6] + 
  s[4, 5, 7] + s[4, 5, 8] + s[4, 6, 7] + s[4, 6, 8] + s[4, 7, 8] + 
  2*s[5, 6, 7] + 2*s[5, 6, 8] + s[5, 6, 9] + 2*s[5, 7, 8] + s[5, 7, 9] + 
  s[5, 8, 9] + 3*s[6, 7, 8] + 2*s[6, 7, 9] + 2*s[6, 8, 9] + 2*s[7, 8, 9], 
 s[1, 5, 6] + s[1, 5, 7] + s[1, 5, 8] + s[1, 5, 9] + 2*s[1, 6, 7] + 
  2*s[1, 6, 8] + s[1, 6, 9] + 2*s[1, 7, 8] + s[1, 7, 9] + s[1, 8, 9] + 
  s[2, 5, 6] + s[2, 5, 7] + s[2, 5, 8] + s[2, 6, 7] + s[2, 6, 8] + 
  s[2, 7, 8] + s[3, 4, 5] + s[3, 4, 6] + s[3, 4, 7] + s[3, 4, 8] + 
  s[3, 5, 6] + s[3, 5, 7] + s[3, 5, 8] + s[3, 6, 7] + s[3, 6, 8] + 
  s[3, 7, 8] + s[4, 5, 6] + s[4, 5, 7] + s[4, 5, 8] + s[4, 6, 7] + 
  s[4, 6, 8] + s[4, 7, 8] + 2*s[5, 6, 7] + 2*s[5, 6, 8] + s[5, 6, 9] + 
  2*s[5, 7, 8] + s[5, 7, 9] + s[5, 8, 9] + 3*s[6, 7, 8] + 2*s[6, 7, 9] + 
  2*s[6, 8, 9] + 2*s[7, 8, 9], s[1, 5, 6] + s[1, 5, 7] + s[1, 5, 8] + 
  s[1, 5, 9] + 2*s[1, 6, 7] + 2*s[1, 6, 8] + s[1, 6, 9] + 2*s[1, 7, 8] + 
  s[1, 7, 9] + s[1, 8, 9] + s[2, 5, 6] + s[2, 5, 7] + s[2, 5, 8] + 
  s[2, 6, 7] + s[2, 6, 8] + s[2, 7, 8] + s[3, 4, 5] + s[3, 4, 6] + 
  s[3, 4, 7] + s[3, 4, 8] + 2*s[3, 5, 6] + s[3, 5, 7] + s[3, 5, 8] + 
  s[3, 6, 7] + s[3, 6, 8] + s[3, 7, 8] + 2*s[4, 5, 6] + s[4, 5, 7] + 
  s[4, 5, 8] + s[4, 6, 7] + s[4, 6, 8] + s[4, 7, 8] + 2*s[5, 6, 7] + 
  2*s[5, 6, 8] + s[5, 6, 9] + 2*s[5, 7, 8] + s[5, 7, 9] + s[5, 8, 9] + 
  3*s[6, 7, 8] + 2*s[6, 7, 9] + 2*s[6, 8, 9] + 2*s[7, 8, 9], 
 s[1, 6, 7] + s[1, 6, 8] + s[1, 6, 9] + s[1, 7, 8] + s[1, 7, 9] + 
  s[1, 8, 9] + s[2, 6, 7] + s[2, 6, 8] + s[2, 6, 9] + s[2, 7, 8] + 
  s[2, 7, 9] + s[2, 8, 9] + s[3, 6, 7] + s[3, 6, 8] + s[3, 6, 9] + 
  s[3, 7, 8] + s[3, 7, 9] + s[3, 8, 9] + s[4, 5, 6] + s[4, 5, 7] + 
  s[4, 5, 8] + s[4, 5, 9] + 2*s[4, 6, 7] + 2*s[4, 6, 8] + s[4, 6, 9] + 
  2*s[4, 7, 8] + s[4, 7, 9] + s[4, 8, 9] + 2*s[5, 6, 7] + 2*s[5, 6, 8] + 
  s[5, 6, 9] + 2*s[5, 7, 8] + s[5, 7, 9] + s[5, 8, 9] + 3*s[6, 7, 8] + 
  2*s[6, 7, 9] + 2*s[6, 8, 9] + 2*s[7, 8, 9], 
 s[1, 6, 7] + s[1, 6, 8] + s[1, 6, 9] + s[1, 7, 8] + s[1, 7, 9] + 
  s[1, 8, 9] + s[2, 6, 7] + s[2, 6, 8] + s[2, 6, 9] + s[2, 7, 8] + 
  s[2, 7, 9] + s[2, 8, 9] + s[3, 4, 5] + s[3, 4, 6] + s[3, 4, 7] + 
  s[3, 4, 8] + s[3, 4, 9] + s[3, 5, 6] + s[3, 5, 7] + s[3, 5, 8] + 
  s[3, 5, 9] + 2*s[3, 6, 7] + 2*s[3, 6, 8] + s[3, 6, 9] + 2*s[3, 7, 8] + 
  s[3, 7, 9] + s[3, 8, 9] + s[4, 5, 6] + s[4, 5, 7] + s[4, 5, 8] + 
  s[4, 5, 9] + 2*s[4, 6, 7] + 2*s[4, 6, 8] + s[4, 6, 9] + 2*s[4, 7, 8] + 
  s[4, 7, 9] + s[4, 8, 9] + 2*s[5, 6, 7] + 2*s[5, 6, 8] + s[5, 6, 9] + 
  2*s[5, 7, 8] + s[5, 7, 9] + s[5, 8, 9] + 3*s[6, 7, 8] + 2*s[6, 7, 9] + 
  2*s[6, 8, 9] + 2*s[7, 8, 9], s[1, 4, 5] + s[1, 4, 6] + s[1, 4, 7] + 
  s[1, 4, 8] + s[1, 4, 9] + s[1, 5, 6] + s[1, 5, 7] + s[1, 5, 8] + 
  s[1, 5, 9] + 2*s[1, 6, 7] + 2*s[1, 6, 8] + s[1, 6, 9] + 2*s[1, 7, 8] + 
  s[1, 7, 9] + s[1, 8, 9] + s[2, 4, 5] + s[2, 4, 6] + s[2, 4, 7] + 
  s[2, 4, 8] + s[2, 5, 6] + s[2, 5, 7] + s[2, 5, 8] + s[2, 6, 7] + 
  s[2, 6, 8] + s[2, 7, 8] + s[3, 4, 5] + s[3, 4, 6] + s[3, 4, 7] + 
  s[3, 4, 8] + s[3, 5, 6] + s[3, 5, 7] + s[3, 5, 8] + s[3, 6, 7] + 
  s[3, 6, 8] + s[3, 7, 8] + 2*s[4, 5, 6] + 2*s[4, 5, 7] + 2*s[4, 5, 8] + 
  s[4, 5, 9] + 2*s[4, 6, 7] + 2*s[4, 6, 8] + s[4, 6, 9] + 2*s[4, 7, 8] + 
  s[4, 7, 9] + s[4, 8, 9] + 2*s[5, 6, 7] + 2*s[5, 6, 8] + s[5, 6, 9] + 
  2*s[5, 7, 8] + s[5, 7, 9] + s[5, 8, 9] + 3*s[6, 7, 8] + 2*s[6, 7, 9] + 
  2*s[6, 8, 9] + 2*s[7, 8, 9], s[1, 6, 7] + s[1, 6, 8] + s[1, 6, 9] + 
  s[1, 7, 8] + s[1, 7, 9] + s[1, 8, 9] + s[2, 6, 7] + s[2, 6, 8] + 
  s[2, 6, 9] + s[2, 7, 8] + s[2, 7, 9] + s[2, 8, 9] + s[3, 4, 5] + 
  s[3, 4, 6] + s[3, 4, 7] + s[3, 4, 8] + s[3, 4, 9] + s[3, 5, 6] + 
  s[3, 5, 7] + s[3, 5, 8] + s[3, 5, 9] + 2*s[3, 6, 7] + 2*s[3, 6, 8] + 
  s[3, 6, 9] + 2*s[3, 7, 8] + s[3, 7, 9] + s[3, 8, 9] + 2*s[4, 5, 6] + 
  2*s[4, 5, 7] + 2*s[4, 5, 8] + s[4, 5, 9] + 2*s[4, 6, 7] + 2*s[4, 6, 8] + 
  s[4, 6, 9] + 2*s[4, 7, 8] + s[4, 7, 9] + s[4, 8, 9] + 2*s[5, 6, 7] + 
  2*s[5, 6, 8] + s[5, 6, 9] + 2*s[5, 7, 8] + s[5, 7, 9] + s[5, 8, 9] + 
  3*s[6, 7, 8] + 2*s[6, 7, 9] + 2*s[6, 8, 9] + 2*s[7, 8, 9], 
 s[1, 5, 6] + s[1, 5, 7] + s[1, 5, 8] + s[1, 5, 9] + 2*s[1, 6, 7] + 
  2*s[1, 6, 8] + s[1, 6, 9] + 2*s[1, 7, 8] + s[1, 7, 9] + s[1, 8, 9] + 
  s[2, 5, 6] + s[2, 5, 7] + s[2, 5, 8] + 2*s[2, 6, 7] + s[2, 6, 8] + 
  s[2, 7, 8] + s[3, 5, 6] + s[3, 5, 7] + s[3, 5, 8] + 2*s[3, 6, 7] + 
  s[3, 6, 8] + s[3, 7, 8] + s[4, 5, 6] + s[4, 5, 7] + s[4, 5, 8] + 
  2*s[4, 6, 7] + s[4, 6, 8] + s[4, 7, 8] + 3*s[5, 6, 7] + 2*s[5, 6, 8] + 
  s[5, 6, 9] + 2*s[5, 7, 8] + s[5, 7, 9] + s[5, 8, 9] + 3*s[6, 7, 8] + 
  2*s[6, 7, 9] + 2*s[6, 8, 9] + 2*s[7, 8, 9], 
 s[1, 5, 6] + s[1, 5, 7] + s[1, 5, 8] + s[1, 5, 9] + 2*s[1, 6, 7] + 
  2*s[1, 6, 8] + s[1, 6, 9] + 2*s[1, 7, 8] + s[1, 7, 9] + s[1, 8, 9] + 
  s[2, 5, 6] + s[2, 5, 7] + s[2, 5, 8] + 2*s[2, 6, 7] + s[2, 6, 8] + 
  s[2, 7, 8] + s[3, 4, 5] + s[3, 4, 6] + s[3, 4, 7] + s[3, 4, 8] + 
  s[3, 5, 6] + s[3, 5, 7] + s[3, 5, 8] + 2*s[3, 6, 7] + s[3, 6, 8] + 
  s[3, 7, 8] + s[4, 5, 6] + s[4, 5, 7] + s[4, 5, 8] + 2*s[4, 6, 7] + 
  s[4, 6, 8] + s[4, 7, 8] + 3*s[5, 6, 7] + 2*s[5, 6, 8] + s[5, 6, 9] + 
  2*s[5, 7, 8] + s[5, 7, 9] + s[5, 8, 9] + 3*s[6, 7, 8] + 2*s[6, 7, 9] + 
  2*s[6, 8, 9] + 2*s[7, 8, 9], s[1, 5, 6] + s[1, 5, 7] + s[1, 5, 8] + 
  s[1, 5, 9] + 2*s[1, 6, 7] + 2*s[1, 6, 8] + s[1, 6, 9] + 2*s[1, 7, 8] + 
  s[1, 7, 9] + s[1, 8, 9] + s[2, 5, 6] + s[2, 5, 7] + s[2, 5, 8] + 
  2*s[2, 6, 7] + s[2, 6, 8] + s[2, 7, 8] + s[3, 5, 6] + s[3, 5, 7] + 
  s[3, 5, 8] + 2*s[3, 6, 7] + s[3, 6, 8] + s[3, 7, 8] + 2*s[4, 5, 6] + 
  2*s[4, 5, 7] + s[4, 5, 8] + 2*s[4, 6, 7] + s[4, 6, 8] + s[4, 7, 8] + 
  3*s[5, 6, 7] + 2*s[5, 6, 8] + s[5, 6, 9] + 2*s[5, 7, 8] + s[5, 7, 9] + 
  s[5, 8, 9] + 3*s[6, 7, 8] + 2*s[6, 7, 9] + 2*s[6, 8, 9] + 2*s[7, 8, 9], 
 s[1, 5, 6] + s[1, 5, 7] + s[1, 5, 8] + 2*s[1, 6, 7] + s[1, 6, 8] + 
  s[1, 7, 8] + s[2, 5, 6] + s[2, 5, 7] + s[2, 5, 8] + 2*s[2, 6, 7] + 
  s[2, 6, 8] + s[2, 7, 8] + s[3, 4, 5] + s[3, 4, 6] + s[3, 4, 7] + 
  s[3, 4, 8] + 2*s[3, 5, 6] + 2*s[3, 5, 7] + s[3, 5, 8] + 2*s[3, 6, 7] + 
  s[3, 6, 8] + s[3, 7, 8] + 2*s[4, 5, 6] + 2*s[4, 5, 7] + s[4, 5, 8] + 
  2*s[4, 6, 7] + s[4, 6, 8] + s[4, 7, 8] + 3*s[5, 6, 7] + 2*s[5, 6, 8] + 
  s[5, 6, 9] + 2*s[5, 7, 8] + s[5, 7, 9] + s[5, 8, 9] + 3*s[6, 7, 8] + 
  2*s[6, 7, 9] + 2*s[6, 8, 9] + 2*s[7, 8, 9], 
 s[1, 5, 6] + s[1, 5, 7] + s[1, 5, 8] + s[1, 5, 9] + 2*s[1, 6, 7] + 
  2*s[1, 6, 8] + s[1, 6, 9] + 2*s[1, 7, 8] + s[1, 7, 9] + s[1, 8, 9] + 
  s[2, 5, 6] + s[2, 5, 7] + s[2, 5, 8] + 2*s[2, 6, 7] + s[2, 6, 8] + 
  s[2, 7, 8] + s[3, 4, 5] + s[3, 4, 6] + s[3, 4, 7] + s[3, 4, 8] + 
  2*s[3, 5, 6] + 2*s[3, 5, 7] + s[3, 5, 8] + 2*s[3, 6, 7] + s[3, 6, 8] + 
  s[3, 7, 8] + 2*s[4, 5, 6] + 2*s[4, 5, 7] + s[4, 5, 8] + 2*s[4, 6, 7] + 
  s[4, 6, 8] + s[4, 7, 8] + 3*s[5, 6, 7] + 2*s[5, 6, 8] + s[5, 6, 9] + 
  2*s[5, 7, 8] + s[5, 7, 9] + s[5, 8, 9] + 3*s[6, 7, 8] + 2*s[6, 7, 9] + 
  2*s[6, 8, 9] + 2*s[7, 8, 9], s[1, 5, 6] + s[1, 5, 7] + s[1, 5, 8] + 
  s[1, 5, 9] + 2*s[1, 6, 7] + 2*s[1, 6, 8] + s[1, 6, 9] + 2*s[1, 7, 8] + 
  s[1, 7, 9] + s[1, 8, 9] + s[2, 5, 6] + s[2, 5, 7] + s[2, 5, 8] + 
  2*s[2, 6, 7] + s[2, 6, 8] + s[2, 7, 8] + 2*s[3, 4, 5] + 2*s[3, 4, 6] + 
  2*s[3, 4, 7] + s[3, 4, 8] + 2*s[3, 5, 6] + 2*s[3, 5, 7] + s[3, 5, 8] + 
  2*s[3, 6, 7] + s[3, 6, 8] + s[3, 7, 8] + 2*s[4, 5, 6] + 2*s[4, 5, 7] + 
  s[4, 5, 8] + 2*s[4, 6, 7] + s[4, 6, 8] + s[4, 7, 8] + 3*s[5, 6, 7] + 
  2*s[5, 6, 8] + s[5, 6, 9] + 2*s[5, 7, 8] + s[5, 7, 9] + s[5, 8, 9] + 
  3*s[6, 7, 8] + 2*s[6, 7, 9] + 2*s[6, 8, 9] + 2*s[7, 8, 9], 
 s[1, 4, 5] + s[1, 4, 6] + s[1, 4, 7] + s[1, 4, 8] + s[1, 4, 9] + 
  s[1, 5, 6] + s[1, 5, 7] + s[1, 5, 8] + s[1, 5, 9] + 2*s[1, 6, 7] + 
  2*s[1, 6, 8] + s[1, 6, 9] + 2*s[1, 7, 8] + s[1, 7, 9] + s[1, 8, 9] + 
  s[2, 4, 5] + s[2, 4, 6] + s[2, 4, 7] + s[2, 4, 8] + s[2, 5, 6] + 
  s[2, 5, 7] + s[2, 5, 8] + 2*s[2, 6, 7] + s[2, 6, 8] + s[2, 7, 8] + 
  s[3, 4, 5] + s[3, 4, 6] + s[3, 4, 7] + s[3, 4, 8] + s[3, 5, 6] + 
  s[3, 5, 7] + s[3, 5, 8] + 2*s[3, 6, 7] + s[3, 6, 8] + s[3, 7, 8] + 
  2*s[4, 5, 6] + 2*s[4, 5, 7] + 2*s[4, 5, 8] + s[4, 5, 9] + 3*s[4, 6, 7] + 
  2*s[4, 6, 8] + s[4, 6, 9] + 2*s[4, 7, 8] + s[4, 7, 9] + s[4, 8, 9] + 
  3*s[5, 6, 7] + 2*s[5, 6, 8] + s[5, 6, 9] + 2*s[5, 7, 8] + s[5, 7, 9] + 
  s[5, 8, 9] + 3*s[6, 7, 8] + 2*s[6, 7, 9] + 2*s[6, 8, 9] + 2*s[7, 8, 9], 
 s[1, 6, 7] + s[1, 6, 8] + s[1, 6, 9] + s[1, 7, 8] + s[1, 7, 9] + 
  s[1, 8, 9] + s[2, 6, 7] + s[2, 6, 8] + s[2, 6, 9] + s[2, 7, 8] + 
  s[2, 7, 9] + s[2, 8, 9] + s[3, 4, 5] + s[3, 4, 6] + s[3, 4, 7] + 
  s[3, 4, 8] + s[3, 4, 9] + s[3, 5, 6] + s[3, 5, 7] + s[3, 5, 8] + 
  s[3, 5, 9] + 2*s[3, 6, 7] + 2*s[3, 6, 8] + s[3, 6, 9] + 2*s[3, 7, 8] + 
  s[3, 7, 9] + s[3, 8, 9] + 2*s[4, 5, 6] + 2*s[4, 5, 7] + 2*s[4, 5, 8] + 
  s[4, 5, 9] + 3*s[4, 6, 7] + 2*s[4, 6, 8] + s[4, 6, 9] + 2*s[4, 7, 8] + 
  s[4, 7, 9] + s[4, 8, 9] + 3*s[5, 6, 7] + 2*s[5, 6, 8] + s[5, 6, 9] + 
  2*s[5, 7, 8] + s[5, 7, 9] + s[5, 8, 9] + 3*s[6, 7, 8] + 2*s[6, 7, 9] + 
  2*s[6, 8, 9] + 2*s[7, 8, 9], s[1, 4, 5] + s[1, 4, 6] + s[1, 4, 7] + 
  s[1, 4, 8] + s[1, 4, 9] + s[1, 5, 6] + s[1, 5, 7] + s[1, 5, 8] + 
  s[1, 5, 9] + 2*s[1, 6, 7] + 2*s[1, 6, 8] + s[1, 6, 9] + 2*s[1, 7, 8] + 
  s[1, 7, 9] + s[1, 8, 9] + s[2, 4, 5] + s[2, 4, 6] + s[2, 4, 7] + 
  s[2, 4, 8] + s[2, 5, 6] + s[2, 5, 7] + s[2, 5, 8] + 2*s[2, 6, 7] + 
  s[2, 6, 8] + s[2, 7, 8] + s[3, 4, 5] + s[3, 4, 6] + s[3, 4, 7] + 
  s[3, 4, 8] + s[3, 5, 6] + s[3, 5, 7] + s[3, 5, 8] + 2*s[3, 6, 7] + 
  s[3, 6, 8] + s[3, 7, 8] + 3*s[4, 5, 6] + 3*s[4, 5, 7] + 2*s[4, 5, 8] + 
  s[4, 5, 9] + 3*s[4, 6, 7] + 2*s[4, 6, 8] + s[4, 6, 9] + 2*s[4, 7, 8] + 
  s[4, 7, 9] + s[4, 8, 9] + 3*s[5, 6, 7] + 2*s[5, 6, 8] + s[5, 6, 9] + 
  2*s[5, 7, 8] + s[5, 7, 9] + s[5, 8, 9] + 3*s[6, 7, 8] + 2*s[6, 7, 9] + 
  2*s[6, 8, 9] + 2*s[7, 8, 9], s[1, 4, 5] + s[1, 4, 6] + s[1, 4, 7] + 
  s[1, 4, 8] + s[1, 4, 9] + s[1, 5, 6] + s[1, 5, 7] + s[1, 5, 8] + 
  s[1, 5, 9] + 2*s[1, 6, 7] + 2*s[1, 6, 8] + s[1, 6, 9] + 2*s[1, 7, 8] + 
  s[1, 7, 9] + s[1, 8, 9] + s[2, 4, 5] + s[2, 4, 6] + s[2, 4, 7] + 
  s[2, 4, 8] + s[2, 5, 6] + s[2, 5, 7] + s[2, 5, 8] + 2*s[2, 6, 7] + 
  s[2, 6, 8] + s[2, 7, 8] + 2*s[3, 4, 5] + 2*s[3, 4, 6] + 2*s[3, 4, 7] + 
  s[3, 4, 8] + 2*s[3, 5, 6] + 2*s[3, 5, 7] + s[3, 5, 8] + 2*s[3, 6, 7] + 
  s[3, 6, 8] + s[3, 7, 8] + 3*s[4, 5, 6] + 3*s[4, 5, 7] + 2*s[4, 5, 8] + 
  s[4, 5, 9] + 3*s[4, 6, 7] + 2*s[4, 6, 8] + s[4, 6, 9] + 2*s[4, 7, 8] + 
  s[4, 7, 9] + s[4, 8, 9] + 3*s[5, 6, 7] + 2*s[5, 6, 8] + s[5, 6, 9] + 
  2*s[5, 7, 8] + s[5, 7, 9] + s[5, 8, 9] + 3*s[6, 7, 8] + 2*s[6, 7, 9] + 
  2*s[6, 8, 9] + 2*s[7, 8, 9], s[1, 5, 6] + s[1, 5, 7] + s[1, 5, 8] + 
  s[1, 5, 9] + 2*s[1, 6, 7] + 2*s[1, 6, 8] + s[1, 6, 9] + 2*s[1, 7, 8] + 
  s[1, 7, 9] + s[1, 8, 9] + s[2, 5, 6] + s[2, 5, 7] + s[2, 5, 8] + 
  2*s[2, 6, 7] + s[2, 6, 8] + s[2, 7, 8] + s[3, 4, 5] + s[3, 4, 6] + 
  s[3, 4, 7] + s[3, 4, 8] + 2*s[3, 5, 6] + 2*s[3, 5, 7] + s[3, 5, 8] + 
  3*s[3, 6, 7] + s[3, 6, 8] + s[3, 7, 8] + 3*s[4, 5, 6] + 3*s[4, 5, 7] + 
  s[4, 5, 8] + 3*s[4, 6, 7] + s[4, 6, 8] + s[4, 7, 8] + 4*s[5, 6, 7] + 
  2*s[5, 6, 8] + s[5, 6, 9] + 2*s[5, 7, 8] + s[5, 7, 9] + s[5, 8, 9] + 
  3*s[6, 7, 8] + 2*s[6, 7, 9] + 2*s[6, 8, 9] + 2*s[7, 8, 9], 
 s[1, 4, 5] + s[1, 4, 6] + s[1, 4, 7] + s[1, 4, 8] + s[1, 4, 9] + 
  2*s[1, 5, 6] + 2*s[1, 5, 7] + 2*s[1, 5, 8] + s[1, 5, 9] + 2*s[1, 6, 7] + 
  2*s[1, 6, 8] + s[1, 6, 9] + 2*s[1, 7, 8] + s[1, 7, 9] + s[1, 8, 9] + 
  s[2, 4, 5] + s[2, 4, 6] + s[2, 4, 7] + s[2, 4, 8] + s[2, 5, 6] + 
  s[2, 5, 7] + s[2, 5, 8] + s[2, 6, 7] + s[2, 6, 8] + s[2, 7, 8] + 
  s[3, 4, 5] + s[3, 4, 6] + s[3, 4, 7] + s[3, 4, 8] + s[3, 5, 6] + 
  s[3, 5, 7] + s[3, 5, 8] + s[3, 6, 7] + s[3, 6, 8] + s[3, 7, 8] + 
  2*s[4, 5, 6] + 2*s[4, 5, 7] + 2*s[4, 5, 8] + s[4, 5, 9] + 2*s[4, 6, 7] + 
  2*s[4, 6, 8] + s[4, 6, 9] + 2*s[4, 7, 8] + s[4, 7, 9] + s[4, 8, 9] + 
  3*s[5, 6, 7] + 3*s[5, 6, 8] + 2*s[5, 6, 9] + 3*s[5, 7, 8] + 2*s[5, 7, 9] + 
  2*s[5, 8, 9] + 3*s[6, 7, 8] + 2*s[6, 7, 9] + 2*s[6, 8, 9] + 2*s[7, 8, 9], 
 s[1, 5, 6] + s[1, 5, 7] + s[1, 5, 8] + s[1, 5, 9] + s[1, 6, 7] + 
  s[1, 6, 8] + s[1, 6, 9] + s[1, 7, 8] + s[1, 7, 9] + s[1, 8, 9] + 
  s[2, 5, 6] + s[2, 5, 7] + s[2, 5, 8] + s[2, 5, 9] + s[2, 6, 7] + 
  s[2, 6, 8] + s[2, 6, 9] + s[2, 7, 8] + s[2, 7, 9] + s[2, 8, 9] + 
  s[3, 4, 5] + s[3, 4, 6] + s[3, 4, 7] + s[3, 4, 8] + s[3, 4, 9] + 
  2*s[3, 5, 6] + 2*s[3, 5, 7] + 2*s[3, 5, 8] + s[3, 5, 9] + 2*s[3, 6, 7] + 
  2*s[3, 6, 8] + s[3, 6, 9] + 2*s[3, 7, 8] + s[3, 7, 9] + s[3, 8, 9] + 
  2*s[4, 5, 6] + 2*s[4, 5, 7] + 2*s[4, 5, 8] + s[4, 5, 9] + 2*s[4, 6, 7] + 
  2*s[4, 6, 8] + s[4, 6, 9] + 2*s[4, 7, 8] + s[4, 7, 9] + s[4, 8, 9] + 
  3*s[5, 6, 7] + 3*s[5, 6, 8] + 2*s[5, 6, 9] + 3*s[5, 7, 8] + 2*s[5, 7, 9] + 
  2*s[5, 8, 9] + 3*s[6, 7, 8] + 2*s[6, 7, 9] + 2*s[6, 8, 9] + 2*s[7, 8, 9], 
 s[1, 4, 5] + s[1, 4, 6] + s[1, 4, 7] + s[1, 4, 8] + s[1, 4, 9] + 
  2*s[1, 5, 6] + 2*s[1, 5, 7] + 2*s[1, 5, 8] + s[1, 5, 9] + 2*s[1, 6, 7] + 
  2*s[1, 6, 8] + s[1, 6, 9] + 2*s[1, 7, 8] + s[1, 7, 9] + s[1, 8, 9] + 
  s[2, 4, 5] + s[2, 4, 6] + s[2, 4, 7] + s[2, 4, 8] + 2*s[2, 5, 6] + 
  s[2, 5, 7] + s[2, 5, 8] + s[2, 6, 7] + s[2, 6, 8] + s[2, 7, 8] + 
  s[3, 4, 5] + s[3, 4, 6] + s[3, 4, 7] + s[3, 4, 8] + 2*s[3, 5, 6] + 
  s[3, 5, 7] + s[3, 5, 8] + s[3, 6, 7] + s[3, 6, 8] + s[3, 7, 8] + 
  3*s[4, 5, 6] + 2*s[4, 5, 7] + 2*s[4, 5, 8] + s[4, 5, 9] + 2*s[4, 6, 7] + 
  2*s[4, 6, 8] + s[4, 6, 9] + 2*s[4, 7, 8] + s[4, 7, 9] + s[4, 8, 9] + 
  3*s[5, 6, 7] + 3*s[5, 6, 8] + 2*s[5, 6, 9] + 3*s[5, 7, 8] + 2*s[5, 7, 9] + 
  2*s[5, 8, 9] + 3*s[6, 7, 8] + 2*s[6, 7, 9] + 2*s[6, 8, 9] + 2*s[7, 8, 9], 
 s[1, 4, 5] + s[1, 4, 6] + s[1, 4, 7] + s[1, 4, 8] + s[1, 4, 9] + 
  2*s[1, 5, 6] + 2*s[1, 5, 7] + 2*s[1, 5, 8] + s[1, 5, 9] + 2*s[1, 6, 7] + 
  2*s[1, 6, 8] + s[1, 6, 9] + 2*s[1, 7, 8] + s[1, 7, 9] + s[1, 8, 9] + 
  s[2, 4, 5] + s[2, 4, 6] + s[2, 4, 7] + s[2, 4, 8] + 2*s[2, 5, 6] + 
  s[2, 5, 7] + s[2, 5, 8] + s[2, 6, 7] + s[2, 6, 8] + s[2, 7, 8] + 
  2*s[3, 4, 5] + 2*s[3, 4, 6] + s[3, 4, 7] + s[3, 4, 8] + 2*s[3, 5, 6] + 
  s[3, 5, 7] + s[3, 5, 8] + s[3, 6, 7] + s[3, 6, 8] + s[3, 7, 8] + 
  3*s[4, 5, 6] + 2*s[4, 5, 7] + 2*s[4, 5, 8] + s[4, 5, 9] + 2*s[4, 6, 7] + 
  2*s[4, 6, 8] + s[4, 6, 9] + 2*s[4, 7, 8] + s[4, 7, 9] + s[4, 8, 9] + 
  3*s[5, 6, 7] + 3*s[5, 6, 8] + 2*s[5, 6, 9] + 3*s[5, 7, 8] + 2*s[5, 7, 9] + 
  2*s[5, 8, 9] + 3*s[6, 7, 8] + 2*s[6, 7, 9] + 2*s[6, 8, 9] + 2*s[7, 8, 9], 
 s[1, 4, 5] + s[1, 4, 6] + s[1, 4, 7] + s[1, 4, 8] + s[1, 4, 9] + 
  2*s[1, 5, 6] + 2*s[1, 5, 7] + 2*s[1, 5, 8] + s[1, 5, 9] + 2*s[1, 6, 7] + 
  2*s[1, 6, 8] + s[1, 6, 9] + 2*s[1, 7, 8] + s[1, 7, 9] + s[1, 8, 9] + 
  s[2, 4, 5] + s[2, 4, 6] + s[2, 4, 7] + s[2, 4, 8] + 2*s[2, 5, 6] + 
  2*s[2, 5, 7] + s[2, 5, 8] + 2*s[2, 6, 7] + s[2, 6, 8] + s[2, 7, 8] + 
  s[3, 4, 5] + s[3, 4, 6] + s[3, 4, 7] + s[3, 4, 8] + 2*s[3, 5, 6] + 
  2*s[3, 5, 7] + s[3, 5, 8] + 2*s[3, 6, 7] + s[3, 6, 8] + s[3, 7, 8] + 
  3*s[4, 5, 6] + 3*s[4, 5, 7] + 2*s[4, 5, 8] + s[4, 5, 9] + 3*s[4, 6, 7] + 
  2*s[4, 6, 8] + s[4, 6, 9] + 2*s[4, 7, 8] + s[4, 7, 9] + s[4, 8, 9] + 
  4*s[5, 6, 7] + 3*s[5, 6, 8] + 2*s[5, 6, 9] + 3*s[5, 7, 8] + 2*s[5, 7, 9] + 
  2*s[5, 8, 9] + 3*s[6, 7, 8] + 2*s[6, 7, 9] + 2*s[6, 8, 9] + 2*s[7, 8, 9], 
 s[1, 4, 5] + s[1, 4, 6] + s[1, 4, 7] + s[1, 4, 8] + s[1, 4, 9] + 
  2*s[1, 5, 6] + 2*s[1, 5, 7] + 2*s[1, 5, 8] + s[1, 5, 9] + 2*s[1, 6, 7] + 
  2*s[1, 6, 8] + s[1, 6, 9] + 2*s[1, 7, 8] + s[1, 7, 9] + s[1, 8, 9] + 
  s[2, 4, 5] + s[2, 4, 6] + s[2, 4, 7] + s[2, 4, 8] + 2*s[2, 5, 6] + 
  2*s[2, 5, 7] + s[2, 5, 8] + 2*s[2, 6, 7] + s[2, 6, 8] + s[2, 7, 8] + 
  2*s[3, 4, 5] + 2*s[3, 4, 6] + 2*s[3, 4, 7] + s[3, 4, 8] + 2*s[3, 5, 6] + 
  2*s[3, 5, 7] + s[3, 5, 8] + 2*s[3, 6, 7] + s[3, 6, 8] + s[3, 7, 8] + 
  3*s[4, 5, 6] + 3*s[4, 5, 7] + 2*s[4, 5, 8] + s[4, 5, 9] + 3*s[4, 6, 7] + 
  2*s[4, 6, 8] + s[4, 6, 9] + 2*s[4, 7, 8] + s[4, 7, 9] + s[4, 8, 9] + 
  4*s[5, 6, 7] + 3*s[5, 6, 8] + 2*s[5, 6, 9] + 3*s[5, 7, 8] + 2*s[5, 7, 9] + 
  2*s[5, 8, 9] + 3*s[6, 7, 8] + 2*s[6, 7, 9] + 2*s[6, 8, 9] + 2*s[7, 8, 9], 
 s[1, 4, 5] + s[1, 4, 6] + s[1, 4, 7] + s[1, 4, 8] + s[1, 4, 9] + 
  2*s[1, 5, 6] + 2*s[1, 5, 7] + 2*s[1, 5, 8] + s[1, 5, 9] + 2*s[1, 6, 7] + 
  2*s[1, 6, 8] + s[1, 6, 9] + 2*s[1, 7, 8] + s[1, 7, 9] + s[1, 8, 9] + 
  s[2, 4, 5] + s[2, 4, 6] + s[2, 4, 7] + s[2, 4, 8] + 2*s[2, 5, 6] + 
  2*s[2, 5, 7] + s[2, 5, 8] + 2*s[2, 6, 7] + s[2, 6, 8] + s[2, 7, 8] + 
  2*s[3, 4, 5] + 2*s[3, 4, 6] + 2*s[3, 4, 7] + s[3, 4, 8] + 3*s[3, 5, 6] + 
  2*s[3, 5, 7] + s[3, 5, 8] + 2*s[3, 6, 7] + s[3, 6, 8] + s[3, 7, 8] + 
  4*s[4, 5, 6] + 3*s[4, 5, 7] + 2*s[4, 5, 8] + s[4, 5, 9] + 3*s[4, 6, 7] + 
  2*s[4, 6, 8] + s[4, 6, 9] + 2*s[4, 7, 8] + s[4, 7, 9] + s[4, 8, 9] + 
  4*s[5, 6, 7] + 3*s[5, 6, 8] + 2*s[5, 6, 9] + 3*s[5, 7, 8] + 2*s[5, 7, 9] + 
  2*s[5, 8, 9] + 3*s[6, 7, 8] + 2*s[6, 7, 9] + 2*s[6, 8, 9] + 2*s[7, 8, 9], 
 s[1, 4, 5] + s[1, 4, 6] + s[1, 4, 7] + s[1, 4, 8] + s[1, 4, 9] + 
  2*s[1, 5, 6] + 2*s[1, 5, 7] + s[1, 5, 8] + s[1, 5, 9] + 2*s[1, 6, 7] + 
  s[1, 6, 8] + s[1, 6, 9] + s[1, 7, 8] + s[1, 7, 9] + s[1, 8, 9] + 
  s[2, 4, 5] + s[2, 4, 6] + s[2, 4, 7] + s[2, 5, 6] + s[2, 5, 7] + 
  s[2, 6, 7] + s[3, 4, 5] + s[3, 4, 6] + s[3, 4, 7] + s[3, 5, 6] + 
  s[3, 5, 7] + s[3, 6, 7] + 2*s[4, 5, 6] + 2*s[4, 5, 7] + s[4, 5, 8] + 
  s[4, 5, 9] + 2*s[4, 6, 7] + s[4, 6, 8] + s[4, 6, 9] + s[4, 7, 8] + 
  s[4, 7, 9] + s[4, 8, 9] + 3*s[5, 6, 7] + 2*s[5, 6, 8] + 2*s[5, 6, 9] + 
  2*s[5, 7, 8] + 2*s[5, 7, 9] + 2*s[5, 8, 9] + 3*s[6, 7, 8] + 3*s[6, 7, 9] + 
  2*s[6, 8, 9] + 2*s[7, 8, 9], s[1, 5, 6] + s[1, 5, 7] + s[1, 5, 8] + 
  s[1, 5, 9] + 2*s[1, 6, 7] + s[1, 6, 8] + s[1, 6, 9] + s[1, 7, 8] + 
  s[1, 7, 9] + s[1, 8, 9] + s[2, 5, 6] + s[2, 5, 7] + s[2, 5, 8] + 
  s[2, 5, 9] + 2*s[2, 6, 7] + s[2, 6, 8] + s[2, 6, 9] + s[2, 7, 8] + 
  s[2, 7, 9] + s[2, 8, 9] + s[3, 4, 5] + s[3, 4, 6] + s[3, 4, 7] + 
  s[3, 4, 8] + s[3, 4, 9] + 2*s[3, 5, 6] + 2*s[3, 5, 7] + s[3, 5, 8] + 
  s[3, 5, 9] + 2*s[3, 6, 7] + s[3, 6, 8] + s[3, 6, 9] + s[3, 7, 8] + 
  s[3, 7, 9] + s[3, 8, 9] + 2*s[4, 5, 6] + 2*s[4, 5, 7] + s[4, 5, 8] + 
  s[4, 5, 9] + 2*s[4, 6, 7] + s[4, 6, 8] + s[4, 6, 9] + s[4, 7, 8] + 
  s[4, 7, 9] + s[4, 8, 9] + 3*s[5, 6, 7] + 2*s[5, 6, 8] + 2*s[5, 6, 9] + 
  2*s[5, 7, 8] + 2*s[5, 7, 9] + 2*s[5, 8, 9] + 3*s[6, 7, 8] + 3*s[6, 7, 9] + 
  2*s[6, 8, 9] + 2*s[7, 8, 9], s[1, 4, 5] + s[1, 4, 6] + s[1, 4, 7] + 
  s[1, 4, 8] + s[1, 4, 9] + 2*s[1, 5, 6] + 2*s[1, 5, 7] + s[1, 5, 8] + 
  s[1, 5, 9] + 2*s[1, 6, 7] + s[1, 6, 8] + s[1, 6, 9] + s[1, 7, 8] + 
  s[1, 7, 9] + s[1, 8, 9] + s[2, 4, 5] + s[2, 4, 6] + s[2, 4, 7] + 
  2*s[2, 5, 6] + s[2, 5, 7] + s[2, 6, 7] + s[3, 4, 5] + s[3, 4, 6] + 
  s[3, 4, 7] + 2*s[3, 5, 6] + s[3, 5, 7] + s[3, 6, 7] + 3*s[4, 5, 6] + 
  2*s[4, 5, 7] + s[4, 5, 8] + s[4, 5, 9] + 2*s[4, 6, 7] + s[4, 6, 8] + 
  s[4, 6, 9] + s[4, 7, 8] + s[4, 7, 9] + s[4, 8, 9] + 3*s[5, 6, 7] + 
  2*s[5, 6, 8] + 2*s[5, 6, 9] + 2*s[5, 7, 8] + 2*s[5, 7, 9] + 2*s[5, 8, 9] + 
  3*s[6, 7, 8] + 3*s[6, 7, 9] + 2*s[6, 8, 9] + 2*s[7, 8, 9], 
 s[1, 4, 5] + s[1, 4, 6] + s[1, 4, 7] + s[1, 4, 8] + s[1, 4, 9] + 
  2*s[1, 5, 6] + 2*s[1, 5, 7] + s[1, 5, 8] + s[1, 5, 9] + 2*s[1, 6, 7] + 
  s[1, 6, 8] + s[1, 6, 9] + s[1, 7, 8] + s[1, 7, 9] + s[1, 8, 9] + 
  s[2, 4, 5] + s[2, 4, 6] + s[2, 4, 7] + 2*s[2, 5, 6] + s[2, 5, 7] + 
  s[2, 6, 7] + 2*s[3, 4, 5] + 2*s[3, 4, 6] + s[3, 4, 7] + 2*s[3, 5, 6] + 
  s[3, 5, 7] + s[3, 6, 7] + 3*s[4, 5, 6] + 2*s[4, 5, 7] + s[4, 5, 8] + 
  s[4, 5, 9] + 2*s[4, 6, 7] + s[4, 6, 8] + s[4, 6, 9] + s[4, 7, 8] + 
  s[4, 7, 9] + s[4, 8, 9] + 3*s[5, 6, 7] + 2*s[5, 6, 8] + 2*s[5, 6, 9] + 
  2*s[5, 7, 8] + 2*s[5, 7, 9] + 2*s[5, 8, 9] + 3*s[6, 7, 8] + 3*s[6, 7, 9] + 
  2*s[6, 8, 9] + 2*s[7, 8, 9], s[1, 5, 6] + s[1, 5, 7] + s[1, 5, 8] + 
  s[1, 5, 9] + 3*s[1, 6, 7] + 2*s[1, 6, 8] + s[1, 6, 9] + 2*s[1, 7, 8] + 
  s[1, 7, 9] + s[1, 8, 9] + s[2, 5, 6] + s[2, 5, 7] + s[2, 5, 8] + 
  2*s[2, 6, 7] + s[2, 6, 8] + s[2, 7, 8] + s[3, 4, 5] + s[3, 4, 6] + 
  s[3, 4, 7] + s[3, 4, 8] + 2*s[3, 5, 6] + 2*s[3, 5, 7] + s[3, 5, 8] + 
  2*s[3, 6, 7] + s[3, 6, 8] + s[3, 7, 8] + 2*s[4, 5, 6] + 2*s[4, 5, 7] + 
  s[4, 5, 8] + 2*s[4, 6, 7] + s[4, 6, 8] + s[4, 7, 8] + 3*s[5, 6, 7] + 
  2*s[5, 6, 8] + s[5, 6, 9] + 2*s[5, 7, 8] + s[5, 7, 9] + s[5, 8, 9] + 
  4*s[6, 7, 8] + 3*s[6, 7, 9] + 2*s[6, 8, 9] + 2*s[7, 8, 9], 
 s[1, 4, 5] + s[1, 4, 6] + s[1, 4, 7] + s[1, 4, 8] + s[1, 4, 9] + 
  2*s[1, 5, 6] + 2*s[1, 5, 7] + 2*s[1, 5, 8] + s[1, 5, 9] + 3*s[1, 6, 7] + 
  2*s[1, 6, 8] + s[1, 6, 9] + 2*s[1, 7, 8] + s[1, 7, 9] + s[1, 8, 9] + 
  s[2, 4, 5] + s[2, 4, 6] + s[2, 4, 7] + s[2, 4, 8] + 2*s[2, 5, 6] + 
  2*s[2, 5, 7] + s[2, 5, 8] + 2*s[2, 6, 7] + s[2, 6, 8] + s[2, 7, 8] + 
  s[3, 4, 5] + s[3, 4, 6] + s[3, 4, 7] + s[3, 4, 8] + 2*s[3, 5, 6] + 
  2*s[3, 5, 7] + s[3, 5, 8] + 2*s[3, 6, 7] + s[3, 6, 8] + s[3, 7, 8] + 
  3*s[4, 5, 6] + 3*s[4, 5, 7] + 2*s[4, 5, 8] + s[4, 5, 9] + 3*s[4, 6, 7] + 
  2*s[4, 6, 8] + s[4, 6, 9] + 2*s[4, 7, 8] + s[4, 7, 9] + s[4, 8, 9] + 
  4*s[5, 6, 7] + 3*s[5, 6, 8] + 2*s[5, 6, 9] + 3*s[5, 7, 8] + 2*s[5, 7, 9] + 
  2*s[5, 8, 9] + 4*s[6, 7, 8] + 3*s[6, 7, 9] + 2*s[6, 8, 9] + 2*s[7, 8, 9], 
 s[1, 4, 5] + s[1, 4, 6] + s[1, 4, 7] + s[1, 4, 8] + s[1, 4, 9] + 
  2*s[1, 5, 6] + 2*s[1, 5, 7] + 2*s[1, 5, 8] + s[1, 5, 9] + 3*s[1, 6, 7] + 
  2*s[1, 6, 8] + s[1, 6, 9] + 2*s[1, 7, 8] + s[1, 7, 9] + s[1, 8, 9] + 
  s[2, 4, 5] + s[2, 4, 6] + s[2, 4, 7] + s[2, 4, 8] + 2*s[2, 5, 6] + 
  2*s[2, 5, 7] + s[2, 5, 8] + 2*s[2, 6, 7] + s[2, 6, 8] + s[2, 7, 8] + 
  2*s[3, 4, 5] + 2*s[3, 4, 6] + 2*s[3, 4, 7] + s[3, 4, 8] + 2*s[3, 5, 6] + 
  2*s[3, 5, 7] + s[3, 5, 8] + 2*s[3, 6, 7] + s[3, 6, 8] + s[3, 7, 8] + 
  3*s[4, 5, 6] + 3*s[4, 5, 7] + 2*s[4, 5, 8] + s[4, 5, 9] + 3*s[4, 6, 7] + 
  2*s[4, 6, 8] + s[4, 6, 9] + 2*s[4, 7, 8] + s[4, 7, 9] + s[4, 8, 9] + 
  4*s[5, 6, 7] + 3*s[5, 6, 8] + 2*s[5, 6, 9] + 3*s[5, 7, 8] + 2*s[5, 7, 9] + 
  2*s[5, 8, 9] + 4*s[6, 7, 8] + 3*s[6, 7, 9] + 2*s[6, 8, 9] + 2*s[7, 8, 9], 
 s[1, 4, 5] + s[1, 4, 6] + s[1, 4, 7] + s[1, 4, 8] + s[1, 4, 9] + 
  2*s[1, 5, 6] + 2*s[1, 5, 7] + 2*s[1, 5, 8] + s[1, 5, 9] + 3*s[1, 6, 7] + 
  2*s[1, 6, 8] + s[1, 6, 9] + 2*s[1, 7, 8] + s[1, 7, 9] + s[1, 8, 9] + 
  s[2, 4, 5] + s[2, 4, 6] + s[2, 4, 7] + s[2, 4, 8] + 2*s[2, 5, 6] + 
  2*s[2, 5, 7] + s[2, 5, 8] + 2*s[2, 6, 7] + s[2, 6, 8] + s[2, 7, 8] + 
  2*s[3, 4, 5] + 2*s[3, 4, 6] + 2*s[3, 4, 7] + s[3, 4, 8] + 3*s[3, 5, 6] + 
  2*s[3, 5, 7] + s[3, 5, 8] + 2*s[3, 6, 7] + s[3, 6, 8] + s[3, 7, 8] + 
  4*s[4, 5, 6] + 3*s[4, 5, 7] + 2*s[4, 5, 8] + s[4, 5, 9] + 3*s[4, 6, 7] + 
  2*s[4, 6, 8] + s[4, 6, 9] + 2*s[4, 7, 8] + s[4, 7, 9] + s[4, 8, 9] + 
  4*s[5, 6, 7] + 3*s[5, 6, 8] + 2*s[5, 6, 9] + 3*s[5, 7, 8] + 2*s[5, 7, 9] + 
  2*s[5, 8, 9] + 4*s[6, 7, 8] + 3*s[6, 7, 9] + 2*s[6, 8, 9] + 2*s[7, 8, 9], 
 s[1, 6, 7] + s[1, 6, 8] + s[1, 6, 9] + 2*s[1, 7, 8] + s[1, 7, 9] + 
  s[1, 8, 9] + s[2, 6, 7] + s[2, 6, 8] + s[2, 6, 9] + 2*s[2, 7, 8] + 
  s[2, 7, 9] + s[2, 8, 9] + s[3, 6, 7] + s[3, 6, 8] + s[3, 6, 9] + 
  2*s[3, 7, 8] + s[3, 7, 9] + s[3, 8, 9] + s[4, 5, 6] + s[4, 5, 7] + 
  s[4, 5, 8] + s[4, 5, 9] + 2*s[4, 6, 7] + 2*s[4, 6, 8] + s[4, 6, 9] + 
  2*s[4, 7, 8] + s[4, 7, 9] + s[4, 8, 9] + 2*s[5, 6, 7] + 2*s[5, 6, 8] + 
  s[5, 6, 9] + 2*s[5, 7, 8] + s[5, 7, 9] + s[5, 8, 9] + 3*s[6, 7, 8] + 
  2*s[6, 7, 9] + 2*s[6, 8, 9] + 3*s[7, 8, 9], 
 s[1, 6, 7] + s[1, 6, 8] + s[1, 6, 9] + 2*s[1, 7, 8] + 2*s[1, 7, 9] + 
  2*s[1, 8, 9] + s[2, 6, 7] + s[2, 6, 8] + s[2, 6, 9] + 2*s[2, 7, 8] + 
  s[2, 7, 9] + s[2, 8, 9] + s[3, 6, 7] + s[3, 6, 8] + s[3, 6, 9] + 
  2*s[3, 7, 8] + s[3, 7, 9] + s[3, 8, 9] + s[4, 5, 6] + s[4, 5, 7] + 
  s[4, 5, 8] + s[4, 5, 9] + 2*s[4, 6, 7] + 2*s[4, 6, 8] + s[4, 6, 9] + 
  2*s[4, 7, 8] + s[4, 7, 9] + s[4, 8, 9] + 2*s[5, 6, 7] + 2*s[5, 6, 8] + 
  s[5, 6, 9] + 2*s[5, 7, 8] + s[5, 7, 9] + s[5, 8, 9] + 3*s[6, 7, 8] + 
  2*s[6, 7, 9] + 2*s[6, 8, 9] + 3*s[7, 8, 9], 
 s[1, 6, 7] + s[1, 6, 8] + s[1, 6, 9] + 2*s[1, 7, 8] + s[1, 7, 9] + 
  s[1, 8, 9] + s[2, 6, 7] + s[2, 6, 8] + s[2, 6, 9] + 2*s[2, 7, 8] + 
  s[2, 7, 9] + s[2, 8, 9] + s[3, 4, 5] + s[3, 4, 6] + s[3, 4, 7] + 
  s[3, 4, 8] + s[3, 4, 9] + s[3, 5, 6] + s[3, 5, 7] + s[3, 5, 8] + 
  s[3, 5, 9] + 2*s[3, 6, 7] + 2*s[3, 6, 8] + s[3, 6, 9] + 2*s[3, 7, 8] + 
  s[3, 7, 9] + s[3, 8, 9] + s[4, 5, 6] + s[4, 5, 7] + s[4, 5, 8] + 
  s[4, 5, 9] + 2*s[4, 6, 7] + 2*s[4, 6, 8] + s[4, 6, 9] + 2*s[4, 7, 8] + 
  s[4, 7, 9] + s[4, 8, 9] + 2*s[5, 6, 7] + 2*s[5, 6, 8] + s[5, 6, 9] + 
  2*s[5, 7, 8] + s[5, 7, 9] + s[5, 8, 9] + 3*s[6, 7, 8] + 2*s[6, 7, 9] + 
  2*s[6, 8, 9] + 3*s[7, 8, 9], s[1, 6, 7] + s[1, 6, 8] + s[1, 6, 9] + 
  2*s[1, 7, 8] + 2*s[1, 7, 9] + 2*s[1, 8, 9] + s[2, 6, 7] + s[2, 6, 8] + 
  s[2, 6, 9] + 2*s[2, 7, 8] + s[2, 7, 9] + s[2, 8, 9] + s[3, 4, 5] + 
  s[3, 4, 6] + s[3, 4, 7] + s[3, 4, 8] + s[3, 4, 9] + s[3, 5, 6] + 
  s[3, 5, 7] + s[3, 5, 8] + s[3, 5, 9] + 2*s[3, 6, 7] + 2*s[3, 6, 8] + 
  s[3, 6, 9] + 2*s[3, 7, 8] + s[3, 7, 9] + s[3, 8, 9] + s[4, 5, 6] + 
  s[4, 5, 7] + s[4, 5, 8] + s[4, 5, 9] + 2*s[4, 6, 7] + 2*s[4, 6, 8] + 
  s[4, 6, 9] + 2*s[4, 7, 8] + s[4, 7, 9] + s[4, 8, 9] + 2*s[5, 6, 7] + 
  2*s[5, 6, 8] + s[5, 6, 9] + 2*s[5, 7, 8] + s[5, 7, 9] + s[5, 8, 9] + 
  3*s[6, 7, 8] + 2*s[6, 7, 9] + 2*s[6, 8, 9] + 3*s[7, 8, 9], 
 s[1, 6, 7] + s[1, 6, 8] + s[1, 6, 9] + 2*s[1, 7, 8] + s[1, 7, 9] + 
  s[1, 8, 9] + s[2, 6, 7] + s[2, 6, 8] + s[2, 6, 9] + 2*s[2, 7, 8] + 
  s[2, 7, 9] + s[2, 8, 9] + s[3, 4, 5] + s[3, 4, 6] + s[3, 4, 7] + 
  s[3, 4, 8] + s[3, 4, 9] + s[3, 5, 6] + s[3, 5, 7] + s[3, 5, 8] + 
  s[3, 5, 9] + 2*s[3, 6, 7] + 2*s[3, 6, 8] + s[3, 6, 9] + 2*s[3, 7, 8] + 
  s[3, 7, 9] + s[3, 8, 9] + 2*s[4, 5, 6] + 2*s[4, 5, 7] + 2*s[4, 5, 8] + 
  s[4, 5, 9] + 2*s[4, 6, 7] + 2*s[4, 6, 8] + s[4, 6, 9] + 2*s[4, 7, 8] + 
  s[4, 7, 9] + s[4, 8, 9] + 2*s[5, 6, 7] + 2*s[5, 6, 8] + s[5, 6, 9] + 
  2*s[5, 7, 8] + s[5, 7, 9] + s[5, 8, 9] + 3*s[6, 7, 8] + 2*s[6, 7, 9] + 
  2*s[6, 8, 9] + 3*s[7, 8, 9], s[1, 6, 7] + s[1, 6, 8] + s[1, 6, 9] + 
  2*s[1, 7, 8] + 2*s[1, 7, 9] + 2*s[1, 8, 9] + s[2, 6, 7] + s[2, 6, 8] + 
  s[2, 6, 9] + 2*s[2, 7, 8] + s[2, 7, 9] + s[2, 8, 9] + s[3, 4, 5] + 
  s[3, 4, 6] + s[3, 4, 7] + s[3, 4, 8] + s[3, 4, 9] + s[3, 5, 6] + 
  s[3, 5, 7] + s[3, 5, 8] + s[3, 5, 9] + 2*s[3, 6, 7] + 2*s[3, 6, 8] + 
  s[3, 6, 9] + 2*s[3, 7, 8] + s[3, 7, 9] + s[3, 8, 9] + 2*s[4, 5, 6] + 
  2*s[4, 5, 7] + 2*s[4, 5, 8] + s[4, 5, 9] + 2*s[4, 6, 7] + 2*s[4, 6, 8] + 
  s[4, 6, 9] + 2*s[4, 7, 8] + s[4, 7, 9] + s[4, 8, 9] + 2*s[5, 6, 7] + 
  2*s[5, 6, 8] + s[5, 6, 9] + 2*s[5, 7, 8] + s[5, 7, 9] + s[5, 8, 9] + 
  3*s[6, 7, 8] + 2*s[6, 7, 9] + 2*s[6, 8, 9] + 3*s[7, 8, 9], 
 s[1, 5, 6] + s[1, 5, 7] + s[1, 5, 8] + s[1, 5, 9] + 2*s[1, 6, 7] + 
  2*s[1, 6, 8] + 2*s[1, 6, 9] + 3*s[1, 7, 8] + 2*s[1, 7, 9] + 2*s[1, 8, 9] + 
  s[2, 5, 6] + s[2, 5, 7] + s[2, 5, 8] + 2*s[2, 6, 7] + s[2, 6, 8] + 
  s[2, 7, 8] + s[3, 4, 5] + s[3, 4, 6] + s[3, 4, 7] + s[3, 4, 8] + 
  2*s[3, 5, 6] + 2*s[3, 5, 7] + s[3, 5, 8] + 2*s[3, 6, 7] + s[3, 6, 8] + 
  s[3, 7, 8] + 2*s[4, 5, 6] + 2*s[4, 5, 7] + s[4, 5, 8] + 2*s[4, 6, 7] + 
  s[4, 6, 8] + s[4, 7, 8] + 3*s[5, 6, 7] + 2*s[5, 6, 8] + s[5, 6, 9] + 
  2*s[5, 7, 8] + s[5, 7, 9] + s[5, 8, 9] + 3*s[6, 7, 8] + 2*s[6, 7, 9] + 
  2*s[6, 8, 9] + 3*s[7, 8, 9], s[1, 6, 7] + s[1, 6, 8] + s[1, 6, 9] + 
  2*s[1, 7, 8] + s[1, 7, 9] + s[1, 8, 9] + s[2, 6, 7] + s[2, 6, 8] + 
  s[2, 6, 9] + 2*s[2, 7, 8] + s[2, 7, 9] + s[2, 8, 9] + s[3, 4, 5] + 
  s[3, 4, 6] + s[3, 4, 7] + s[3, 4, 8] + s[3, 4, 9] + s[3, 5, 6] + 
  s[3, 5, 7] + s[3, 5, 8] + s[3, 5, 9] + 2*s[3, 6, 7] + 2*s[3, 6, 8] + 
  s[3, 6, 9] + 2*s[3, 7, 8] + s[3, 7, 9] + s[3, 8, 9] + 2*s[4, 5, 6] + 
  2*s[4, 5, 7] + 2*s[4, 5, 8] + s[4, 5, 9] + 3*s[4, 6, 7] + 2*s[4, 6, 8] + 
  s[4, 6, 9] + 2*s[4, 7, 8] + s[4, 7, 9] + s[4, 8, 9] + 3*s[5, 6, 7] + 
  2*s[5, 6, 8] + s[5, 6, 9] + 2*s[5, 7, 8] + s[5, 7, 9] + s[5, 8, 9] + 
  3*s[6, 7, 8] + 2*s[6, 7, 9] + 2*s[6, 8, 9] + 3*s[7, 8, 9], 
 s[1, 6, 7] + s[1, 6, 8] + s[1, 6, 9] + 2*s[1, 7, 8] + 2*s[1, 7, 9] + 
  2*s[1, 8, 9] + s[2, 6, 7] + s[2, 6, 8] + s[2, 6, 9] + 2*s[2, 7, 8] + 
  s[2, 7, 9] + s[2, 8, 9] + s[3, 4, 5] + s[3, 4, 6] + s[3, 4, 7] + 
  s[3, 4, 8] + s[3, 4, 9] + s[3, 5, 6] + s[3, 5, 7] + s[3, 5, 8] + 
  s[3, 5, 9] + 2*s[3, 6, 7] + 2*s[3, 6, 8] + s[3, 6, 9] + 2*s[3, 7, 8] + 
  s[3, 7, 9] + s[3, 8, 9] + 2*s[4, 5, 6] + 2*s[4, 5, 7] + 2*s[4, 5, 8] + 
  s[4, 5, 9] + 3*s[4, 6, 7] + 2*s[4, 6, 8] + s[4, 6, 9] + 2*s[4, 7, 8] + 
  s[4, 7, 9] + s[4, 8, 9] + 3*s[5, 6, 7] + 2*s[5, 6, 8] + s[5, 6, 9] + 
  2*s[5, 7, 8] + s[5, 7, 9] + s[5, 8, 9] + 3*s[6, 7, 8] + 2*s[6, 7, 9] + 
  2*s[6, 8, 9] + 3*s[7, 8, 9], s[1, 5, 6] + s[1, 5, 7] + s[1, 5, 8] + 
  s[1, 5, 9] + s[1, 6, 7] + s[1, 6, 8] + s[1, 6, 9] + 2*s[1, 7, 8] + 
  s[1, 7, 9] + s[1, 8, 9] + s[2, 5, 6] + s[2, 5, 7] + s[2, 5, 8] + 
  s[2, 5, 9] + s[2, 6, 7] + s[2, 6, 8] + s[2, 6, 9] + 2*s[2, 7, 8] + 
  s[2, 7, 9] + s[2, 8, 9] + s[3, 4, 5] + s[3, 4, 6] + s[3, 4, 7] + 
  s[3, 4, 8] + s[3, 4, 9] + 2*s[3, 5, 6] + 2*s[3, 5, 7] + 2*s[3, 5, 8] + 
  s[3, 5, 9] + 2*s[3, 6, 7] + 2*s[3, 6, 8] + s[3, 6, 9] + 2*s[3, 7, 8] + 
  s[3, 7, 9] + s[3, 8, 9] + 2*s[4, 5, 6] + 2*s[4, 5, 7] + 2*s[4, 5, 8] + 
  s[4, 5, 9] + 2*s[4, 6, 7] + 2*s[4, 6, 8] + s[4, 6, 9] + 2*s[4, 7, 8] + 
  s[4, 7, 9] + s[4, 8, 9] + 3*s[5, 6, 7] + 3*s[5, 6, 8] + 2*s[5, 6, 9] + 
  3*s[5, 7, 8] + 2*s[5, 7, 9] + 2*s[5, 8, 9] + 3*s[6, 7, 8] + 2*s[6, 7, 9] + 
  2*s[6, 8, 9] + 3*s[7, 8, 9], s[1, 5, 6] + s[1, 5, 7] + s[1, 5, 8] + 
  s[1, 5, 9] + s[1, 6, 7] + s[1, 6, 8] + s[1, 6, 9] + 2*s[1, 7, 8] + 
  2*s[1, 7, 9] + 2*s[1, 8, 9] + s[2, 5, 6] + s[2, 5, 7] + s[2, 5, 8] + 
  s[2, 5, 9] + s[2, 6, 7] + s[2, 6, 8] + s[2, 6, 9] + 2*s[2, 7, 8] + 
  s[2, 7, 9] + s[2, 8, 9] + s[3, 4, 5] + s[3, 4, 6] + s[3, 4, 7] + 
  s[3, 4, 8] + s[3, 4, 9] + 2*s[3, 5, 6] + 2*s[3, 5, 7] + 2*s[3, 5, 8] + 
  s[3, 5, 9] + 2*s[3, 6, 7] + 2*s[3, 6, 8] + s[3, 6, 9] + 2*s[3, 7, 8] + 
  s[3, 7, 9] + s[3, 8, 9] + 2*s[4, 5, 6] + 2*s[4, 5, 7] + 2*s[4, 5, 8] + 
  s[4, 5, 9] + 2*s[4, 6, 7] + 2*s[4, 6, 8] + s[4, 6, 9] + 2*s[4, 7, 8] + 
  s[4, 7, 9] + s[4, 8, 9] + 3*s[5, 6, 7] + 3*s[5, 6, 8] + 2*s[5, 6, 9] + 
  3*s[5, 7, 8] + 2*s[5, 7, 9] + 2*s[5, 8, 9] + 3*s[6, 7, 8] + 2*s[6, 7, 9] + 
  2*s[6, 8, 9] + 3*s[7, 8, 9], s[1, 5, 6] + s[1, 5, 7] + s[1, 5, 8] + 
  s[1, 5, 9] + 2*s[1, 6, 7] + s[1, 6, 8] + s[1, 6, 9] + s[1, 7, 8] + 
  s[1, 7, 9] + s[1, 8, 9] + s[2, 5, 6] + s[2, 5, 7] + s[2, 5, 8] + 
  s[2, 5, 9] + 2*s[2, 6, 7] + s[2, 6, 8] + s[2, 6, 9] + s[2, 7, 8] + 
  s[2, 7, 9] + s[2, 8, 9] + s[3, 4, 5] + s[3, 4, 6] + s[3, 4, 7] + 
  s[3, 4, 8] + s[3, 4, 9] + 2*s[3, 5, 6] + 2*s[3, 5, 7] + s[3, 5, 8] + 
  s[3, 5, 9] + 2*s[3, 6, 7] + s[3, 6, 8] + s[3, 6, 9] + s[3, 7, 8] + 
  s[3, 7, 9] + s[3, 8, 9] + 2*s[4, 5, 6] + 2*s[4, 5, 7] + s[4, 5, 8] + 
  s[4, 5, 9] + 2*s[4, 6, 7] + s[4, 6, 8] + s[4, 6, 9] + s[4, 7, 8] + 
  s[4, 7, 9] + s[4, 8, 9] + 3*s[5, 6, 7] + 2*s[5, 6, 8] + 2*s[5, 6, 9] + 
  2*s[5, 7, 8] + 2*s[5, 7, 9] + 2*s[5, 8, 9] + 3*s[6, 7, 8] + 3*s[6, 7, 9] + 
  3*s[6, 8, 9] + 3*s[7, 8, 9], s[1, 5, 6] + s[1, 5, 7] + s[1, 5, 8] + 
  s[1, 5, 9] + 2*s[1, 6, 7] + 2*s[1, 6, 8] + 2*s[1, 6, 9] + 2*s[1, 7, 8] + 
  2*s[1, 7, 9] + 2*s[1, 8, 9] + s[2, 5, 6] + s[2, 5, 7] + s[2, 5, 8] + 
  s[2, 5, 9] + 2*s[2, 6, 7] + s[2, 6, 8] + s[2, 6, 9] + s[2, 7, 8] + 
  s[2, 7, 9] + s[2, 8, 9] + s[3, 4, 5] + s[3, 4, 6] + s[3, 4, 7] + 
  s[3, 4, 8] + s[3, 4, 9] + 2*s[3, 5, 6] + 2*s[3, 5, 7] + s[3, 5, 8] + 
  s[3, 5, 9] + 2*s[3, 6, 7] + s[3, 6, 8] + s[3, 6, 9] + s[3, 7, 8] + 
  s[3, 7, 9] + s[3, 8, 9] + 2*s[4, 5, 6] + 2*s[4, 5, 7] + s[4, 5, 8] + 
  s[4, 5, 9] + 2*s[4, 6, 7] + s[4, 6, 8] + s[4, 6, 9] + s[4, 7, 8] + 
  s[4, 7, 9] + s[4, 8, 9] + 3*s[5, 6, 7] + 2*s[5, 6, 8] + 2*s[5, 6, 9] + 
  2*s[5, 7, 8] + 2*s[5, 7, 9] + 2*s[5, 8, 9] + 3*s[6, 7, 8] + 3*s[6, 7, 9] + 
  3*s[6, 8, 9] + 3*s[7, 8, 9], s[1, 5, 6] + s[1, 5, 7] + s[1, 5, 8] + 
  s[1, 5, 9] + 2*s[1, 6, 7] + 2*s[1, 6, 8] + s[1, 6, 9] + 2*s[1, 7, 8] + 
  s[1, 7, 9] + s[1, 8, 9] + s[2, 5, 6] + s[2, 5, 7] + s[2, 5, 8] + 
  s[2, 5, 9] + 2*s[2, 6, 7] + 2*s[2, 6, 8] + s[2, 6, 9] + 2*s[2, 7, 8] + 
  s[2, 7, 9] + s[2, 8, 9] + s[3, 4, 5] + s[3, 4, 6] + s[3, 4, 7] + 
  s[3, 4, 8] + s[3, 4, 9] + 2*s[3, 5, 6] + 2*s[3, 5, 7] + 2*s[3, 5, 8] + 
  s[3, 5, 9] + 2*s[3, 6, 7] + 2*s[3, 6, 8] + s[3, 6, 9] + 2*s[3, 7, 8] + 
  s[3, 7, 9] + s[3, 8, 9] + 2*s[4, 5, 6] + 2*s[4, 5, 7] + 2*s[4, 5, 8] + 
  s[4, 5, 9] + 2*s[4, 6, 7] + 2*s[4, 6, 8] + s[4, 6, 9] + 2*s[4, 7, 8] + 
  s[4, 7, 9] + s[4, 8, 9] + 3*s[5, 6, 7] + 3*s[5, 6, 8] + 2*s[5, 6, 9] + 
  3*s[5, 7, 8] + 2*s[5, 7, 9] + 2*s[5, 8, 9] + 4*s[6, 7, 8] + 3*s[6, 7, 9] + 
  3*s[6, 8, 9] + 3*s[7, 8, 9], s[1, 5, 6] + s[1, 5, 7] + s[1, 5, 8] + 
  s[1, 5, 9] + 2*s[1, 6, 7] + 2*s[1, 6, 8] + 2*s[1, 6, 9] + 2*s[1, 7, 8] + 
  2*s[1, 7, 9] + 2*s[1, 8, 9] + s[2, 5, 6] + s[2, 5, 7] + s[2, 5, 8] + 
  s[2, 5, 9] + 2*s[2, 6, 7] + 2*s[2, 6, 8] + s[2, 6, 9] + 2*s[2, 7, 8] + 
  s[2, 7, 9] + s[2, 8, 9] + s[3, 4, 5] + s[3, 4, 6] + s[3, 4, 7] + 
  s[3, 4, 8] + s[3, 4, 9] + 2*s[3, 5, 6] + 2*s[3, 5, 7] + 2*s[3, 5, 8] + 
  s[3, 5, 9] + 2*s[3, 6, 7] + 2*s[3, 6, 8] + s[3, 6, 9] + 2*s[3, 7, 8] + 
  s[3, 7, 9] + s[3, 8, 9] + 2*s[4, 5, 6] + 2*s[4, 5, 7] + 2*s[4, 5, 8] + 
  s[4, 5, 9] + 2*s[4, 6, 7] + 2*s[4, 6, 8] + s[4, 6, 9] + 2*s[4, 7, 8] + 
  s[4, 7, 9] + s[4, 8, 9] + 3*s[5, 6, 7] + 3*s[5, 6, 8] + 2*s[5, 6, 9] + 
  3*s[5, 7, 8] + 2*s[5, 7, 9] + 2*s[5, 8, 9] + 4*s[6, 7, 8] + 3*s[6, 7, 9] + 
  3*s[6, 8, 9] + 3*s[7, 8, 9], s[1, 5, 6] + s[1, 5, 7] + s[1, 5, 8] + 
  s[1, 5, 9] + 2*s[1, 6, 7] + 2*s[1, 6, 8] + s[1, 6, 9] + 2*s[1, 7, 8] + 
  s[1, 7, 9] + s[1, 8, 9] + s[2, 5, 6] + s[2, 5, 7] + s[2, 5, 8] + 
  s[2, 5, 9] + 2*s[2, 6, 7] + 2*s[2, 6, 8] + s[2, 6, 9] + 2*s[2, 7, 8] + 
  s[2, 7, 9] + s[2, 8, 9] + s[3, 4, 5] + s[3, 4, 6] + s[3, 4, 7] + 
  s[3, 4, 8] + s[3, 4, 9] + 2*s[3, 5, 6] + 2*s[3, 5, 7] + 2*s[3, 5, 8] + 
  s[3, 5, 9] + 3*s[3, 6, 7] + 2*s[3, 6, 8] + s[3, 6, 9] + 2*s[3, 7, 8] + 
  s[3, 7, 9] + s[3, 8, 9] + 2*s[4, 5, 6] + 2*s[4, 5, 7] + 2*s[4, 5, 8] + 
  s[4, 5, 9] + 3*s[4, 6, 7] + 2*s[4, 6, 8] + s[4, 6, 9] + 2*s[4, 7, 8] + 
  s[4, 7, 9] + s[4, 8, 9] + 4*s[5, 6, 7] + 3*s[5, 6, 8] + 2*s[5, 6, 9] + 
  3*s[5, 7, 8] + 2*s[5, 7, 9] + 2*s[5, 8, 9] + 4*s[6, 7, 8] + 3*s[6, 7, 9] + 
  3*s[6, 8, 9] + 3*s[7, 8, 9], s[1, 5, 6] + s[1, 5, 7] + s[1, 5, 8] + 
  s[1, 5, 9] + 2*s[1, 6, 7] + 2*s[1, 6, 8] + 2*s[1, 6, 9] + 2*s[1, 7, 8] + 
  2*s[1, 7, 9] + 2*s[1, 8, 9] + s[2, 5, 6] + s[2, 5, 7] + s[2, 5, 8] + 
  s[2, 5, 9] + 2*s[2, 6, 7] + 2*s[2, 6, 8] + s[2, 6, 9] + 2*s[2, 7, 8] + 
  s[2, 7, 9] + s[2, 8, 9] + s[3, 4, 5] + s[3, 4, 6] + s[3, 4, 7] + 
  s[3, 4, 8] + s[3, 4, 9] + 2*s[3, 5, 6] + 2*s[3, 5, 7] + 2*s[3, 5, 8] + 
  s[3, 5, 9] + 3*s[3, 6, 7] + 2*s[3, 6, 8] + s[3, 6, 9] + 2*s[3, 7, 8] + 
  s[3, 7, 9] + s[3, 8, 9] + 2*s[4, 5, 6] + 2*s[4, 5, 7] + 2*s[4, 5, 8] + 
  s[4, 5, 9] + 3*s[4, 6, 7] + 2*s[4, 6, 8] + s[4, 6, 9] + 2*s[4, 7, 8] + 
  s[4, 7, 9] + s[4, 8, 9] + 4*s[5, 6, 7] + 3*s[5, 6, 8] + 2*s[5, 6, 9] + 
  3*s[5, 7, 8] + 2*s[5, 7, 9] + 2*s[5, 8, 9] + 4*s[6, 7, 8] + 3*s[6, 7, 9] + 
  3*s[6, 8, 9] + 3*s[7, 8, 9], s[1, 4, 5] + s[1, 4, 6] + s[1, 4, 7] + 
  s[1, 4, 8] + s[1, 4, 9] + 2*s[1, 5, 6] + 2*s[1, 5, 7] + 2*s[1, 5, 8] + 
  s[1, 5, 9] + 3*s[1, 6, 7] + 2*s[1, 6, 8] + s[1, 6, 9] + 2*s[1, 7, 8] + 
  s[1, 7, 9] + s[1, 8, 9] + s[2, 4, 5] + s[2, 4, 6] + s[2, 4, 7] + 
  s[2, 4, 8] + 2*s[2, 5, 6] + 2*s[2, 5, 7] + s[2, 5, 8] + 2*s[2, 6, 7] + 
  s[2, 6, 8] + s[2, 7, 8] + s[3, 4, 5] + s[3, 4, 6] + s[3, 4, 7] + 
  s[3, 4, 8] + 2*s[3, 5, 6] + 2*s[3, 5, 7] + s[3, 5, 8] + 2*s[3, 6, 7] + 
  s[3, 6, 8] + s[3, 7, 8] + 3*s[4, 5, 6] + 3*s[4, 5, 7] + 2*s[4, 5, 8] + 
  s[4, 5, 9] + 3*s[4, 6, 7] + 2*s[4, 6, 8] + s[4, 6, 9] + 2*s[4, 7, 8] + 
  s[4, 7, 9] + s[4, 8, 9] + 4*s[5, 6, 7] + 3*s[5, 6, 8] + 2*s[5, 6, 9] + 
  3*s[5, 7, 8] + 2*s[5, 7, 9] + 2*s[5, 8, 9] + 4*s[6, 7, 8] + 3*s[6, 7, 9] + 
  3*s[6, 8, 9] + 3*s[7, 8, 9], s[1, 4, 5] + s[1, 4, 6] + s[1, 4, 7] + 
  s[1, 4, 8] + s[1, 4, 9] + 2*s[1, 5, 6] + 2*s[1, 5, 7] + 2*s[1, 5, 8] + 
  s[1, 5, 9] + 3*s[1, 6, 7] + 2*s[1, 6, 8] + s[1, 6, 9] + 2*s[1, 7, 8] + 
  s[1, 7, 9] + s[1, 8, 9] + s[2, 4, 5] + s[2, 4, 6] + s[2, 4, 7] + 
  s[2, 4, 8] + 2*s[2, 5, 6] + 2*s[2, 5, 7] + s[2, 5, 8] + 2*s[2, 6, 7] + 
  s[2, 6, 8] + s[2, 7, 8] + 2*s[3, 4, 5] + 2*s[3, 4, 6] + 2*s[3, 4, 7] + 
  s[3, 4, 8] + 2*s[3, 5, 6] + 2*s[3, 5, 7] + s[3, 5, 8] + 2*s[3, 6, 7] + 
  s[3, 6, 8] + s[3, 7, 8] + 3*s[4, 5, 6] + 3*s[4, 5, 7] + 2*s[4, 5, 8] + 
  s[4, 5, 9] + 3*s[4, 6, 7] + 2*s[4, 6, 8] + s[4, 6, 9] + 2*s[4, 7, 8] + 
  s[4, 7, 9] + s[4, 8, 9] + 4*s[5, 6, 7] + 3*s[5, 6, 8] + 2*s[5, 6, 9] + 
  3*s[5, 7, 8] + 2*s[5, 7, 9] + 2*s[5, 8, 9] + 4*s[6, 7, 8] + 3*s[6, 7, 9] + 
  3*s[6, 8, 9] + 3*s[7, 8, 9], s[1, 5, 6] + s[1, 5, 7] + s[1, 5, 8] + 
  s[1, 5, 9] + 2*s[1, 6, 7] + 2*s[1, 6, 8] + s[1, 6, 9] + 2*s[1, 7, 8] + 
  s[1, 7, 9] + s[1, 8, 9] + s[2, 5, 6] + s[2, 5, 7] + s[2, 5, 8] + 
  s[2, 5, 9] + 2*s[2, 6, 7] + 2*s[2, 6, 8] + s[2, 6, 9] + 2*s[2, 7, 8] + 
  s[2, 7, 9] + s[2, 8, 9] + s[3, 4, 5] + s[3, 4, 6] + s[3, 4, 7] + 
  s[3, 4, 8] + s[3, 4, 9] + 2*s[3, 5, 6] + 2*s[3, 5, 7] + 2*s[3, 5, 8] + 
  s[3, 5, 9] + 3*s[3, 6, 7] + 2*s[3, 6, 8] + s[3, 6, 9] + 2*s[3, 7, 8] + 
  s[3, 7, 9] + s[3, 8, 9] + 3*s[4, 5, 6] + 3*s[4, 5, 7] + 2*s[4, 5, 8] + 
  s[4, 5, 9] + 3*s[4, 6, 7] + 2*s[4, 6, 8] + s[4, 6, 9] + 2*s[4, 7, 8] + 
  s[4, 7, 9] + s[4, 8, 9] + 4*s[5, 6, 7] + 3*s[5, 6, 8] + 2*s[5, 6, 9] + 
  3*s[5, 7, 8] + 2*s[5, 7, 9] + 2*s[5, 8, 9] + 4*s[6, 7, 8] + 3*s[6, 7, 9] + 
  3*s[6, 8, 9] + 3*s[7, 8, 9], s[1, 5, 6] + s[1, 5, 7] + s[1, 5, 8] + 
  s[1, 5, 9] + 2*s[1, 6, 7] + 2*s[1, 6, 8] + 2*s[1, 6, 9] + 2*s[1, 7, 8] + 
  2*s[1, 7, 9] + 2*s[1, 8, 9] + s[2, 5, 6] + s[2, 5, 7] + s[2, 5, 8] + 
  s[2, 5, 9] + 2*s[2, 6, 7] + 2*s[2, 6, 8] + s[2, 6, 9] + 2*s[2, 7, 8] + 
  s[2, 7, 9] + s[2, 8, 9] + s[3, 4, 5] + s[3, 4, 6] + s[3, 4, 7] + 
  s[3, 4, 8] + s[3, 4, 9] + 2*s[3, 5, 6] + 2*s[3, 5, 7] + 2*s[3, 5, 8] + 
  s[3, 5, 9] + 3*s[3, 6, 7] + 2*s[3, 6, 8] + s[3, 6, 9] + 2*s[3, 7, 8] + 
  s[3, 7, 9] + s[3, 8, 9] + 3*s[4, 5, 6] + 3*s[4, 5, 7] + 2*s[4, 5, 8] + 
  s[4, 5, 9] + 3*s[4, 6, 7] + 2*s[4, 6, 8] + s[4, 6, 9] + 2*s[4, 7, 8] + 
  s[4, 7, 9] + s[4, 8, 9] + 4*s[5, 6, 7] + 3*s[5, 6, 8] + 2*s[5, 6, 9] + 
  3*s[5, 7, 8] + 2*s[5, 7, 9] + 2*s[5, 8, 9] + 4*s[6, 7, 8] + 3*s[6, 7, 9] + 
  3*s[6, 8, 9] + 3*s[7, 8, 9], s[1, 4, 5] + s[1, 4, 6] + s[1, 4, 7] + 
  s[1, 4, 8] + s[1, 4, 9] + 2*s[1, 5, 6] + 2*s[1, 5, 7] + 2*s[1, 5, 8] + 
  s[1, 5, 9] + 3*s[1, 6, 7] + 2*s[1, 6, 8] + s[1, 6, 9] + 2*s[1, 7, 8] + 
  s[1, 7, 9] + s[1, 8, 9] + s[2, 4, 5] + s[2, 4, 6] + s[2, 4, 7] + 
  s[2, 4, 8] + 2*s[2, 5, 6] + 2*s[2, 5, 7] + s[2, 5, 8] + 2*s[2, 6, 7] + 
  s[2, 6, 8] + s[2, 7, 8] + 2*s[3, 4, 5] + 2*s[3, 4, 6] + 2*s[3, 4, 7] + 
  s[3, 4, 8] + 3*s[3, 5, 6] + 2*s[3, 5, 7] + s[3, 5, 8] + 2*s[3, 6, 7] + 
  s[3, 6, 8] + s[3, 7, 8] + 4*s[4, 5, 6] + 3*s[4, 5, 7] + 2*s[4, 5, 8] + 
  s[4, 5, 9] + 3*s[4, 6, 7] + 2*s[4, 6, 8] + s[4, 6, 9] + 2*s[4, 7, 8] + 
  s[4, 7, 9] + s[4, 8, 9] + 4*s[5, 6, 7] + 3*s[5, 6, 8] + 2*s[5, 6, 9] + 
  3*s[5, 7, 8] + 2*s[5, 7, 9] + 2*s[5, 8, 9] + 4*s[6, 7, 8] + 3*s[6, 7, 9] + 
  3*s[6, 8, 9] + 3*s[7, 8, 9], s[1, 5, 6] + s[1, 5, 7] + s[1, 5, 8] + 
  s[1, 5, 9] + 2*s[1, 6, 7] + 2*s[1, 6, 8] + 2*s[1, 6, 9] + 3*s[1, 7, 8] + 
  2*s[1, 7, 9] + 2*s[1, 8, 9] + s[2, 5, 6] + s[2, 5, 7] + s[2, 5, 8] + 
  s[2, 5, 9] + 2*s[2, 6, 7] + 2*s[2, 6, 8] + s[2, 6, 9] + 2*s[2, 7, 8] + 
  s[2, 7, 9] + s[2, 8, 9] + s[3, 4, 5] + s[3, 4, 6] + s[3, 4, 7] + 
  s[3, 4, 8] + s[3, 4, 9] + 2*s[3, 5, 6] + 2*s[3, 5, 7] + 2*s[3, 5, 8] + 
  s[3, 5, 9] + 2*s[3, 6, 7] + 2*s[3, 6, 8] + s[3, 6, 9] + 2*s[3, 7, 8] + 
  s[3, 7, 9] + s[3, 8, 9] + 2*s[4, 5, 6] + 2*s[4, 5, 7] + 2*s[4, 5, 8] + 
  s[4, 5, 9] + 2*s[4, 6, 7] + 2*s[4, 6, 8] + s[4, 6, 9] + 2*s[4, 7, 8] + 
  s[4, 7, 9] + s[4, 8, 9] + 3*s[5, 6, 7] + 3*s[5, 6, 8] + 2*s[5, 6, 9] + 
  3*s[5, 7, 8] + 2*s[5, 7, 9] + 2*s[5, 8, 9] + 4*s[6, 7, 8] + 3*s[6, 7, 9] + 
  3*s[6, 8, 9] + 4*s[7, 8, 9], s[1, 6, 7] + s[1, 6, 8] + s[1, 6, 9] + 
  2*s[1, 7, 8] + 2*s[1, 7, 9] + 2*s[1, 8, 9] + s[2, 6, 7] + s[2, 6, 8] + 
  s[2, 6, 9] + 2*s[2, 7, 8] + 2*s[2, 7, 9] + 2*s[2, 8, 9] + s[3, 4, 5] + 
  s[3, 4, 6] + s[3, 4, 7] + s[3, 4, 8] + s[3, 4, 9] + s[3, 5, 6] + 
  s[3, 5, 7] + s[3, 5, 8] + s[3, 5, 9] + 2*s[3, 6, 7] + 2*s[3, 6, 8] + 
  2*s[3, 6, 9] + 3*s[3, 7, 8] + 2*s[3, 7, 9] + 2*s[3, 8, 9] + 2*s[4, 5, 6] + 
  2*s[4, 5, 7] + 2*s[4, 5, 8] + 2*s[4, 5, 9] + 3*s[4, 6, 7] + 3*s[4, 6, 8] + 
  2*s[4, 6, 9] + 3*s[4, 7, 8] + 2*s[4, 7, 9] + 2*s[4, 8, 9] + 3*s[5, 6, 7] + 
  3*s[5, 6, 8] + 2*s[5, 6, 9] + 3*s[5, 7, 8] + 2*s[5, 7, 9] + 2*s[5, 8, 9] + 
  4*s[6, 7, 8] + 3*s[6, 7, 9] + 3*s[6, 8, 9] + 4*s[7, 8, 9], 
 s[1, 5, 6] + s[1, 5, 7] + s[1, 5, 8] + s[1, 5, 9] + 2*s[1, 6, 7] + 
  2*s[1, 6, 8] + 2*s[1, 6, 9] + 3*s[1, 7, 8] + 2*s[1, 7, 9] + 2*s[1, 8, 9] + 
  s[2, 5, 6] + s[2, 5, 7] + s[2, 5, 8] + s[2, 5, 9] + 2*s[2, 6, 7] + 
  2*s[2, 6, 8] + s[2, 6, 9] + 2*s[2, 7, 8] + s[2, 7, 9] + s[2, 8, 9] + 
  s[3, 4, 5] + s[3, 4, 6] + s[3, 4, 7] + s[3, 4, 8] + s[3, 4, 9] + 
  2*s[3, 5, 6] + 2*s[3, 5, 7] + 2*s[3, 5, 8] + s[3, 5, 9] + 3*s[3, 6, 7] + 
  2*s[3, 6, 8] + s[3, 6, 9] + 2*s[3, 7, 8] + s[3, 7, 9] + s[3, 8, 9] + 
  2*s[4, 5, 6] + 2*s[4, 5, 7] + 2*s[4, 5, 8] + s[4, 5, 9] + 3*s[4, 6, 7] + 
  2*s[4, 6, 8] + s[4, 6, 9] + 2*s[4, 7, 8] + s[4, 7, 9] + s[4, 8, 9] + 
  4*s[5, 6, 7] + 3*s[5, 6, 8] + 2*s[5, 6, 9] + 3*s[5, 7, 8] + 2*s[5, 7, 9] + 
  2*s[5, 8, 9] + 4*s[6, 7, 8] + 3*s[6, 7, 9] + 3*s[6, 8, 9] + 4*s[7, 8, 9], 
 s[1, 5, 6] + s[1, 5, 7] + s[1, 5, 8] + s[1, 5, 9] + 2*s[1, 6, 7] + 
  2*s[1, 6, 8] + 2*s[1, 6, 9] + 3*s[1, 7, 8] + 2*s[1, 7, 9] + 2*s[1, 8, 9] + 
  s[2, 5, 6] + s[2, 5, 7] + s[2, 5, 8] + s[2, 5, 9] + 2*s[2, 6, 7] + 
  2*s[2, 6, 8] + s[2, 6, 9] + 2*s[2, 7, 8] + s[2, 7, 9] + s[2, 8, 9] + 
  s[3, 4, 5] + s[3, 4, 6] + s[3, 4, 7] + s[3, 4, 8] + s[3, 4, 9] + 
  2*s[3, 5, 6] + 2*s[3, 5, 7] + 2*s[3, 5, 8] + s[3, 5, 9] + 3*s[3, 6, 7] + 
  2*s[3, 6, 8] + s[3, 6, 9] + 2*s[3, 7, 8] + s[3, 7, 9] + s[3, 8, 9] + 
  3*s[4, 5, 6] + 3*s[4, 5, 7] + 2*s[4, 5, 8] + s[4, 5, 9] + 3*s[4, 6, 7] + 
  2*s[4, 6, 8] + s[4, 6, 9] + 2*s[4, 7, 8] + s[4, 7, 9] + s[4, 8, 9] + 
  4*s[5, 6, 7] + 3*s[5, 6, 8] + 2*s[5, 6, 9] + 3*s[5, 7, 8] + 2*s[5, 7, 9] + 
  2*s[5, 8, 9] + 4*s[6, 7, 8] + 3*s[6, 7, 9] + 3*s[6, 8, 9] + 4*s[7, 8, 9], 
 2*s[1, 5, 6] + 2*s[1, 5, 7] + 2*s[1, 5, 8] + 2*s[1, 5, 9] + 3*s[1, 6, 7] + 
  3*s[1, 6, 8] + 2*s[1, 6, 9] + 3*s[1, 7, 8] + 2*s[1, 7, 9] + 2*s[1, 8, 9] + 
  2*s[2, 5, 6] + 2*s[2, 5, 7] + 2*s[2, 5, 8] + s[2, 5, 9] + 3*s[2, 6, 7] + 
  2*s[2, 6, 8] + s[2, 6, 9] + 2*s[2, 7, 8] + s[2, 7, 9] + s[2, 8, 9] + 
  s[3, 4, 5] + s[3, 4, 6] + s[3, 4, 7] + s[3, 4, 8] + s[3, 4, 9] + 
  3*s[3, 5, 6] + 3*s[3, 5, 7] + 2*s[3, 5, 8] + s[3, 5, 9] + 3*s[3, 6, 7] + 
  2*s[3, 6, 8] + s[3, 6, 9] + 2*s[3, 7, 8] + s[3, 7, 9] + s[3, 8, 9] + 
  3*s[4, 5, 6] + 3*s[4, 5, 7] + 2*s[4, 5, 8] + s[4, 5, 9] + 3*s[4, 6, 7] + 
  2*s[4, 6, 8] + s[4, 6, 9] + 2*s[4, 7, 8] + s[4, 7, 9] + s[4, 8, 9] + 
  5*s[5, 6, 7] + 4*s[5, 6, 8] + 3*s[5, 6, 9] + 4*s[5, 7, 8] + 3*s[5, 7, 9] + 
  3*s[5, 8, 9] + 5*s[6, 7, 8] + 4*s[6, 7, 9] + 4*s[6, 8, 9] + 4*s[7, 8, 9], 
 -s[1, 3, 5] - s[1, 3, 6] - s[1, 3, 7] - s[1, 3, 8] - s[1, 3, 9] - 
  s[1, 4, 5] - s[1, 4, 6] - s[1, 4, 7] - s[1, 4, 8] - s[1, 4, 9] + 
  s[1, 6, 7] + s[1, 6, 8] + s[1, 7, 8] - s[2, 3, 5] - s[2, 3, 6] - 
  s[2, 3, 7] - s[2, 3, 8] - s[2, 3, 9] - s[2, 4, 5] - s[2, 4, 6] - 
  s[2, 4, 7] - s[2, 4, 8] - s[2, 4, 9] - s[2, 5, 9] + s[2, 6, 7] - 
  s[2, 6, 9] - s[2, 7, 9] - s[2, 8, 9] - s[3, 4, 5] - s[3, 4, 6] - 
  s[3, 4, 7] - s[3, 4, 8] - s[3, 4, 9] - s[3, 5, 8] - 2*s[3, 5, 9] - 
  s[3, 6, 8] - 2*s[3, 6, 9] - s[3, 7, 8] - 2*s[3, 7, 9] - 2*s[3, 8, 9] - 
  s[4, 5, 8] - 2*s[4, 5, 9] - s[4, 6, 8] - 2*s[4, 6, 9] - s[4, 7, 8] - 
  2*s[4, 7, 9] - 2*s[4, 8, 9] + s[5, 6, 7] - s[5, 6, 9] - s[5, 7, 9] - 
  s[5, 8, 9] + s[6, 7, 8], s[1, 4, 5] + s[1, 4, 6] + s[1, 4, 7] + 
  2*s[1, 5, 6] + s[1, 5, 7] + s[1, 6, 7] - s[2, 3, 8] - s[2, 3, 9] + 
  s[2, 4, 5] + s[2, 4, 6] - s[2, 4, 8] - s[2, 4, 9] + 2*s[2, 5, 6] - 
  s[2, 5, 8] - s[2, 5, 9] - s[2, 6, 8] - s[2, 6, 9] - s[2, 7, 8] - 
  s[2, 7, 9] - s[2, 8, 9] + s[3, 4, 5] + s[3, 4, 6] - s[3, 4, 8] - 
  s[3, 4, 9] + 2*s[3, 5, 6] - s[3, 5, 8] - s[3, 5, 9] - s[3, 6, 8] - 
  s[3, 6, 9] - s[3, 7, 8] - s[3, 7, 9] - s[3, 8, 9] + 3*s[4, 5, 6] + 
  s[4, 5, 7] + s[4, 6, 7] + 2*s[5, 6, 7] + s[5, 6, 8] + s[5, 6, 9] + 
  s[5, 7, 8] + s[5, 7, 9] + s[6, 7, 8] + s[6, 7, 9], 
 s[1, 4, 5] + s[1, 4, 6] + s[1, 4, 7] + 2*s[1, 5, 6] + s[1, 5, 7] + 
  s[1, 6, 7] - s[2, 3, 8] - s[2, 3, 9] + s[2, 4, 5] + s[2, 4, 6] - 
  s[2, 4, 8] - s[2, 4, 9] + s[2, 5, 6] - s[2, 5, 8] - s[2, 5, 9] - 
  s[2, 6, 8] - s[2, 6, 9] - s[2, 7, 8] - s[2, 7, 9] - s[2, 8, 9] + 
  s[3, 4, 5] + s[3, 4, 6] - s[3, 4, 8] - s[3, 4, 9] + s[3, 5, 6] - 
  s[3, 5, 8] - s[3, 5, 9] - s[3, 6, 8] - s[3, 6, 9] - s[3, 7, 8] - 
  s[3, 7, 9] - s[3, 8, 9] + 2*s[4, 5, 6] + s[4, 5, 7] + s[4, 6, 7] + 
  3*s[5, 6, 7] + 2*s[5, 6, 8] + 2*s[5, 6, 9] + 2*s[5, 7, 8] + s[5, 7, 9] + 
  2*s[6, 7, 8] + s[6, 7, 9], -s[1, 3, 6] - s[1, 3, 7] - s[1, 3, 8] - 
  s[1, 3, 9] + s[1, 4, 5] - s[1, 4, 6] - s[1, 4, 7] - s[1, 4, 8] - 
  s[1, 4, 9] - s[1, 5, 6] - s[1, 5, 7] - s[1, 5, 8] - s[1, 5, 9] - 
  s[1, 6, 7] - s[1, 6, 8] - s[1, 6, 9] - s[2, 3, 6] - s[2, 3, 7] - 
  s[2, 3, 8] - s[2, 3, 9] + s[2, 4, 5] - s[2, 4, 6] - s[2, 4, 7] - 
  s[2, 4, 8] - s[2, 4, 9] - s[2, 5, 6] - s[2, 5, 7] - s[2, 5, 8] - 
  s[2, 5, 9] - s[2, 6, 7] - s[2, 6, 8] - s[2, 6, 9] + s[3, 4, 5] - 
  s[3, 4, 6] - s[3, 4, 7] - s[3, 4, 8] - s[3, 4, 9] - s[3, 5, 6] - 
  s[3, 5, 7] - s[3, 5, 8] - s[3, 5, 9] - s[3, 6, 7] - s[3, 6, 8] - 
  s[3, 6, 9] - s[3, 7, 9] - s[3, 8, 9] - s[4, 6, 9] - s[4, 7, 9] - 
  s[4, 8, 9] - s[5, 6, 9] - s[5, 7, 9] - s[5, 8, 9] - s[6, 7, 9] - 
  s[6, 8, 9], -s[1, 3, 6] - s[1, 3, 7] - s[1, 3, 8] - s[1, 3, 9] - 
  s[1, 4, 6] - s[1, 4, 7] - s[1, 4, 8] - s[1, 4, 9] - s[1, 5, 6] - 
  s[1, 5, 7] - s[1, 5, 8] - s[1, 5, 9] - s[1, 6, 7] - s[1, 6, 8] - 
  s[1, 6, 9] - s[2, 3, 6] - s[2, 3, 7] - s[2, 3, 8] - s[2, 3, 9] - 
  s[2, 4, 6] - s[2, 4, 7] - s[2, 4, 8] - s[2, 4, 9] - s[2, 5, 6] - 
  s[2, 5, 7] - s[2, 5, 8] - s[2, 5, 9] - s[2, 6, 7] - s[2, 6, 8] - 
  s[2, 6, 9] - s[3, 4, 6] - s[3, 4, 7] - s[3, 4, 8] - s[3, 4, 9] - 
  s[3, 5, 6] - s[3, 5, 7] - s[3, 5, 8] - s[3, 5, 9] - s[3, 6, 7] - 
  s[3, 6, 8] - s[3, 6, 9] - s[3, 7, 9] - s[3, 8, 9] + s[4, 5, 6] + 
  s[4, 5, 7] + s[4, 5, 8] + s[4, 6, 7] - s[4, 6, 9] - s[4, 7, 9] - 
  s[4, 8, 9] + s[5, 6, 7] - s[5, 6, 9] - s[5, 7, 9] - s[5, 8, 9] - 
  s[6, 7, 9] - s[6, 8, 9], -s[1, 3, 6] - s[1, 3, 7] - s[1, 3, 8] - 
  s[1, 3, 9] - s[1, 4, 6] - s[1, 4, 7] - s[1, 4, 8] - s[1, 4, 9] - 
  s[1, 5, 6] - s[1, 5, 7] - s[1, 5, 8] - s[1, 5, 9] - s[1, 6, 7] - 
  s[1, 6, 8] - s[1, 6, 9] - s[2, 3, 6] - s[2, 3, 7] - s[2, 3, 8] - 
  s[2, 3, 9] - s[2, 4, 6] - s[2, 4, 7] - s[2, 4, 8] - s[2, 4, 9] - 
  s[2, 5, 6] - s[2, 5, 7] - s[2, 5, 8] - s[2, 5, 9] - s[2, 6, 7] - 
  s[2, 6, 8] - s[2, 6, 9] - s[3, 4, 6] - s[3, 4, 7] - s[3, 4, 8] - 
  s[3, 4, 9] - s[3, 5, 6] - s[3, 5, 7] - s[3, 5, 8] - s[3, 5, 9] - 
  s[3, 6, 7] - s[3, 6, 8] - s[3, 6, 9] - s[3, 7, 9] - s[3, 8, 9] - 
  s[4, 6, 9] + s[4, 7, 8] - s[4, 7, 9] - s[4, 8, 9] - s[5, 6, 9] + 
  s[5, 7, 8] - s[5, 7, 9] - s[5, 8, 9] + s[6, 7, 8] - s[6, 7, 9] - 
  s[6, 8, 9], -s[1, 3, 6] - 2*s[1, 3, 7] - 2*s[1, 3, 8] - 2*s[1, 3, 9] - 
  s[1, 4, 6] - 2*s[1, 4, 7] - 2*s[1, 4, 8] - 2*s[1, 4, 9] - s[1, 5, 6] - 
  2*s[1, 5, 7] - 2*s[1, 5, 8] - 2*s[1, 5, 9] - 2*s[1, 6, 7] - 2*s[1, 6, 8] - 
  2*s[1, 6, 9] - 2*s[1, 7, 8] - 2*s[1, 7, 9] - 2*s[1, 8, 9] - s[2, 3, 6] - 
  2*s[2, 3, 7] - 2*s[2, 3, 8] - 2*s[2, 3, 9] - s[2, 4, 6] - 2*s[2, 4, 7] - 
  2*s[2, 4, 8] - 2*s[2, 4, 9] - s[2, 5, 6] - 2*s[2, 5, 7] - 2*s[2, 5, 8] - 
  2*s[2, 5, 9] - 2*s[2, 6, 7] - 2*s[2, 6, 8] - 2*s[2, 6, 9] - 2*s[2, 7, 8] - 
  2*s[2, 7, 9] - 2*s[2, 8, 9] - s[3, 4, 6] - 2*s[3, 4, 7] - 2*s[3, 4, 8] - 
  2*s[3, 4, 9] - s[3, 5, 6] - 2*s[3, 5, 7] - 2*s[3, 5, 8] - 2*s[3, 5, 9] - 
  2*s[3, 6, 7] - 2*s[3, 6, 8] - 2*s[3, 6, 9] - 2*s[3, 7, 8] - 3*s[3, 7, 9] - 
  3*s[3, 8, 9] - s[4, 5, 7] - s[4, 5, 8] - s[4, 5, 9] - s[4, 6, 7] - 
  s[4, 6, 8] - 2*s[4, 6, 9] - 2*s[4, 7, 8] - 3*s[4, 7, 9] - 3*s[4, 8, 9] - 
  s[5, 6, 7] - s[5, 6, 8] - 2*s[5, 6, 9] - 2*s[5, 7, 8] - 3*s[5, 7, 9] - 
  3*s[5, 8, 9] - 2*s[6, 7, 8] - 3*s[6, 7, 9] - 3*s[6, 8, 9] - 3*s[7, 8, 9], 
 -s[1, 3, 8] - s[1, 3, 9] + s[1, 4, 5] + s[1, 4, 6] + s[1, 4, 7] - 
  s[1, 4, 8] - s[1, 4, 9] + 2*s[1, 5, 6] + s[1, 5, 7] - s[1, 5, 8] - 
  s[1, 5, 9] + s[1, 6, 7] - s[1, 6, 8] - s[1, 6, 9] - s[1, 7, 8] - 
  s[1, 7, 9] - s[1, 8, 9] - 2*s[2, 3, 8] - 2*s[2, 3, 9] + s[2, 4, 5] + 
  s[2, 4, 6] - 2*s[2, 4, 8] - 2*s[2, 4, 9] + s[2, 5, 6] - 2*s[2, 5, 8] - 
  2*s[2, 5, 9] - 2*s[2, 6, 8] - 2*s[2, 6, 9] - 2*s[2, 7, 8] - 2*s[2, 7, 9] - 
  2*s[2, 8, 9] + s[3, 4, 5] + s[3, 4, 6] - 2*s[3, 4, 8] - 2*s[3, 4, 9] + 
  s[3, 5, 6] - 2*s[3, 5, 8] - 2*s[3, 5, 9] - 2*s[3, 6, 8] - 2*s[3, 6, 9] - 
  2*s[3, 7, 8] - 2*s[3, 7, 9] - 2*s[3, 8, 9] + 2*s[4, 5, 6] + s[4, 5, 7] - 
  s[4, 5, 8] - s[4, 5, 9] + s[4, 6, 7] - s[4, 6, 8] - s[4, 6, 9] - 
  s[4, 7, 8] - s[4, 7, 9] - 2*s[4, 8, 9] + 2*s[5, 6, 7] - 2*s[5, 8, 9] - 
  2*s[6, 8, 9] - 2*s[7, 8, 9], s[1, 4, 5] + s[1, 4, 6] + s[1, 4, 7] + 
  2*s[1, 5, 6] + s[1, 5, 7] + s[1, 6, 7] - s[2, 3, 7] - 2*s[2, 3, 8] - 
  2*s[2, 3, 9] + s[2, 4, 5] - s[2, 4, 7] - 2*s[2, 4, 8] - 2*s[2, 4, 9] - 
  s[2, 5, 7] - 2*s[2, 5, 8] - 2*s[2, 5, 9] - s[2, 6, 7] - 2*s[2, 6, 8] - 
  2*s[2, 6, 9] - 2*s[2, 7, 8] - 2*s[2, 7, 9] - 2*s[2, 8, 9] + s[3, 4, 5] - 
  s[3, 4, 7] - 2*s[3, 4, 8] - 2*s[3, 4, 9] - s[3, 5, 7] - 2*s[3, 5, 8] - 
  2*s[3, 5, 9] - s[3, 6, 7] - 2*s[3, 6, 8] - 2*s[3, 6, 9] - 2*s[3, 7, 8] - 
  2*s[3, 7, 9] - 2*s[3, 8, 9] + s[4, 5, 6] - s[4, 5, 8] - s[4, 5, 9] - 
  s[4, 6, 8] - s[4, 6, 9] - s[4, 7, 8] - s[4, 7, 9] - s[4, 8, 9] + 
  s[5, 6, 7] - s[5, 8, 9] - s[6, 8, 9] - s[7, 8, 9], 
 -s[1, 3, 6] - s[1, 3, 7] - s[1, 3, 8] - s[1, 3, 9] - s[1, 4, 6] - 
  s[1, 4, 7] - s[1, 4, 8] - s[1, 4, 9] - s[1, 5, 6] - s[1, 5, 7] - 
  s[1, 5, 8] - s[1, 5, 9] - s[1, 6, 7] - s[1, 6, 8] - s[1, 6, 9] + 
  s[1, 7, 8] + s[1, 7, 9] + s[1, 8, 9] - s[2, 3, 6] - s[2, 3, 7] - 
  s[2, 3, 8] - s[2, 3, 9] - s[2, 4, 6] - s[2, 4, 7] - s[2, 4, 8] - 
  s[2, 4, 9] - s[2, 5, 6] - s[2, 5, 7] - s[2, 5, 8] - s[2, 5, 9] - 
  s[2, 6, 7] - s[2, 6, 8] - s[2, 6, 9] + s[2, 7, 8] - s[3, 4, 6] - 
  s[3, 4, 7] - s[3, 4, 8] - s[3, 4, 9] - s[3, 5, 6] - s[3, 5, 7] - 
  s[3, 5, 8] - s[3, 5, 9] - s[3, 6, 7] - s[3, 6, 8] - s[3, 6, 9] - 
  s[3, 7, 9] - s[3, 8, 9] - s[4, 6, 9] - s[4, 7, 9] - s[4, 8, 9] - 
  s[5, 6, 9] - s[5, 7, 9] - s[5, 8, 9] - s[6, 7, 9] - s[6, 8, 9] + 
  s[7, 8, 9], s[1, 4, 5] + s[1, 4, 6] + s[1, 4, 7] + 2*s[1, 5, 6] + 
  s[1, 5, 7] + s[1, 6, 7] - s[2, 3, 8] - s[2, 3, 9] + s[2, 4, 5] + 
  s[2, 4, 6] - s[2, 4, 8] - s[2, 4, 9] + s[2, 5, 6] - s[2, 5, 8] - 
  s[2, 5, 9] - s[2, 6, 8] - s[2, 6, 9] - s[2, 7, 8] - s[2, 7, 9] - 
  s[2, 8, 9] + s[3, 4, 5] + s[3, 4, 6] - s[3, 4, 8] - s[3, 4, 9] + 
  s[3, 5, 6] - s[3, 5, 8] - s[3, 5, 9] - s[3, 6, 8] - s[3, 6, 9] - 
  s[3, 7, 8] - s[3, 7, 9] - s[3, 8, 9] + 2*s[4, 5, 6] + s[4, 5, 7] + 
  s[4, 6, 7] + 2*s[5, 6, 7] + s[5, 6, 8] + s[5, 6, 9] + s[5, 7, 8] + 
  s[5, 7, 9] + s[5, 8, 9] + s[6, 7, 8] + s[6, 7, 9] + s[6, 8, 9] + 
  s[7, 8, 9], -s[1, 3, 5] - s[1, 3, 6] - s[1, 3, 7] - s[1, 3, 8] - 
  s[1, 3, 9] - s[1, 4, 5] - s[1, 4, 6] - s[1, 4, 7] - s[1, 4, 8] - 
  s[1, 4, 9] - s[1, 5, 6] - s[1, 5, 7] - s[1, 5, 8] - s[1, 5, 9] + 
  s[1, 7, 8] + s[1, 7, 9] + s[1, 8, 9] - s[2, 3, 5] - s[2, 3, 6] - 
  s[2, 3, 7] - s[2, 3, 8] - s[2, 3, 9] - s[2, 4, 5] - s[2, 4, 6] - 
  s[2, 4, 7] - s[2, 4, 8] - s[2, 4, 9] - s[2, 5, 6] - s[2, 5, 7] - 
  s[2, 5, 8] - s[2, 5, 9] + s[2, 7, 8] + s[2, 7, 9] + s[2, 8, 9] - 
  s[3, 4, 5] - s[3, 4, 6] - s[3, 4, 7] - s[3, 4, 8] - s[3, 4, 9] - 
  s[3, 5, 6] - s[3, 5, 7] - s[3, 5, 8] - s[3, 5, 9] + s[3, 7, 8] + 
  s[4, 6, 7] + s[4, 6, 8] + s[4, 7, 8] + s[5, 6, 7] + s[5, 6, 8] + 
  s[5, 7, 8] + 2*s[6, 7, 8] + s[6, 7, 9] + s[6, 8, 9] + 2*s[7, 8, 9], 
 s[1, 5, 6] + s[1, 5, 7] + s[1, 5, 8] + s[1, 5, 9] + 2*s[1, 6, 7] + 
  2*s[1, 6, 8] + 2*s[1, 6, 9] + 2*s[1, 7, 8] + 2*s[1, 7, 9] + 2*s[1, 8, 9] + 
  s[2, 5, 6] + s[2, 5, 7] + s[2, 5, 8] + 2*s[2, 6, 7] + s[2, 6, 8] + 
  s[2, 7, 8] + s[3, 4, 5] + s[3, 4, 6] + s[3, 4, 7] + s[3, 4, 8] + 
  2*s[3, 5, 6] + 2*s[3, 5, 7] + s[3, 5, 8] + 2*s[3, 6, 7] + s[3, 6, 8] + 
  s[3, 7, 8] + 2*s[4, 5, 6] + 2*s[4, 5, 7] + s[4, 5, 8] + 2*s[4, 6, 7] + 
  s[4, 6, 8] + s[4, 7, 8] + 3*s[5, 6, 7] + 2*s[5, 6, 8] + s[5, 6, 9] + 
  2*s[5, 7, 8] + s[5, 7, 9] + s[5, 8, 9] + 3*s[6, 7, 8] + 2*s[6, 7, 9] + 
  2*s[6, 8, 9] + 2*s[7, 8, 9], s[1, 5, 6] + s[1, 5, 7] + s[1, 5, 8] + 
  s[1, 5, 9] + 2*s[1, 6, 7] + 2*s[1, 6, 8] + s[1, 6, 9] + 2*s[1, 7, 8] + 
  s[1, 7, 9] + s[1, 8, 9] + s[2, 5, 6] + s[2, 5, 7] + s[2, 5, 8] + 
  2*s[2, 6, 7] + s[2, 6, 8] + s[2, 7, 8] + 2*s[3, 4, 5] + 2*s[3, 4, 6] + 
  2*s[3, 4, 7] + s[3, 4, 8] + 3*s[3, 5, 6] + 2*s[3, 5, 7] + s[3, 5, 8] + 
  2*s[3, 6, 7] + s[3, 6, 8] + s[3, 7, 8] + 3*s[4, 5, 6] + 2*s[4, 5, 7] + 
  s[4, 5, 8] + 2*s[4, 6, 7] + s[4, 6, 8] + s[4, 7, 8] + 3*s[5, 6, 7] + 
  2*s[5, 6, 8] + s[5, 6, 9] + 2*s[5, 7, 8] + s[5, 7, 9] + s[5, 8, 9] + 
  3*s[6, 7, 8] + 2*s[6, 7, 9] + 2*s[6, 8, 9] + 2*s[7, 8, 9], 
 s[1, 5, 6] + s[1, 5, 7] + s[1, 5, 8] + s[1, 5, 9] + 2*s[1, 6, 7] + 
  2*s[1, 6, 8] + s[1, 6, 9] + 2*s[1, 7, 8] + s[1, 7, 9] + s[1, 8, 9] + 
  s[2, 5, 6] + s[2, 5, 7] + s[2, 5, 8] + 2*s[2, 6, 7] + s[2, 6, 8] + 
  s[2, 7, 8] + s[3, 4, 5] + s[3, 4, 6] + s[3, 4, 7] + s[3, 4, 8] + 
  2*s[3, 5, 6] + 2*s[3, 5, 7] + s[3, 5, 8] + 3*s[3, 6, 7] + s[3, 6, 8] + 
  s[3, 7, 8] + 2*s[4, 5, 6] + 2*s[4, 5, 7] + s[4, 5, 8] + 3*s[4, 6, 7] + 
  s[4, 6, 8] + s[4, 7, 8] + 4*s[5, 6, 7] + 2*s[5, 6, 8] + s[5, 6, 9] + 
  2*s[5, 7, 8] + s[5, 7, 9] + s[5, 8, 9] + 3*s[6, 7, 8] + 2*s[6, 7, 9] + 
  2*s[6, 8, 9] + 2*s[7, 8, 9], 2*s[1, 4, 5] + 2*s[1, 4, 6] + 2*s[1, 4, 7] + 
  s[1, 4, 8] + s[1, 4, 9] + 3*s[1, 5, 6] + 2*s[1, 5, 7] + s[1, 5, 8] + 
  s[1, 5, 9] + 2*s[1, 6, 7] + s[1, 6, 8] + s[1, 6, 9] + s[1, 7, 8] + 
  s[1, 7, 9] + s[1, 8, 9] + 2*s[2, 4, 5] + 2*s[2, 4, 6] + s[2, 4, 7] + 
  2*s[2, 5, 6] + s[2, 5, 7] + s[2, 6, 7] + 2*s[3, 4, 5] + 2*s[3, 4, 6] + 
  s[3, 4, 7] + 2*s[3, 5, 6] + s[3, 5, 7] + s[3, 6, 7] + 4*s[4, 5, 6] + 
  3*s[4, 5, 7] + 2*s[4, 5, 8] + 2*s[4, 5, 9] + 3*s[4, 6, 7] + 2*s[4, 6, 8] + 
  2*s[4, 6, 9] + 2*s[4, 7, 8] + 2*s[4, 7, 9] + 2*s[4, 8, 9] + 4*s[5, 6, 7] + 
  3*s[5, 6, 8] + 3*s[5, 6, 9] + 3*s[5, 7, 8] + 3*s[5, 7, 9] + 2*s[5, 8, 9] + 
  3*s[6, 7, 8] + 3*s[6, 7, 9] + 2*s[6, 8, 9] + 2*s[7, 8, 9], 
 s[1, 5, 6] + s[1, 5, 7] + s[1, 5, 8] + s[1, 5, 9] + 3*s[1, 6, 7] + 
  2*s[1, 6, 8] + s[1, 6, 9] + 2*s[1, 7, 8] + s[1, 7, 9] + s[1, 8, 9] + 
  s[2, 5, 6] + s[2, 5, 7] + s[2, 5, 8] + 2*s[2, 6, 7] + s[2, 6, 8] + 
  s[2, 7, 8] + s[3, 4, 5] + s[3, 4, 6] + s[3, 4, 7] + s[3, 4, 8] + 
  2*s[3, 5, 6] + 2*s[3, 5, 7] + s[3, 5, 8] + 2*s[3, 6, 7] + s[3, 6, 8] + 
  s[3, 7, 8] + 2*s[4, 5, 6] + 2*s[4, 5, 7] + s[4, 5, 8] + 2*s[4, 6, 7] + 
  s[4, 6, 8] + s[4, 7, 8] + 3*s[5, 6, 7] + 2*s[5, 6, 8] + s[5, 6, 9] + 
  2*s[5, 7, 8] + s[5, 7, 9] + s[5, 8, 9] + 4*s[6, 7, 8] + 3*s[6, 7, 9] + 
  3*s[6, 8, 9] + 3*s[7, 8, 9], s[1, 4, 5] + s[1, 4, 6] + s[1, 4, 7] + 
  s[1, 4, 8] + s[1, 4, 9] + 2*s[1, 5, 6] + 2*s[1, 5, 7] + 2*s[1, 5, 8] + 
  s[1, 5, 9] + 3*s[1, 6, 7] + 3*s[1, 6, 8] + s[1, 6, 9] + 3*s[1, 7, 8] + 
  s[1, 7, 9] + s[1, 8, 9] + s[2, 4, 5] + s[2, 4, 6] + s[2, 4, 7] + 
  s[2, 4, 8] + 2*s[2, 5, 6] + 2*s[2, 5, 7] + 2*s[2, 5, 8] + 3*s[2, 6, 7] + 
  2*s[2, 6, 8] + 2*s[2, 7, 8] + 2*s[3, 4, 5] + 2*s[3, 4, 6] + 2*s[3, 4, 7] + 
  2*s[3, 4, 8] + 3*s[3, 5, 6] + 3*s[3, 5, 7] + 2*s[3, 5, 8] + 3*s[3, 6, 7] + 
  2*s[3, 6, 8] + 2*s[3, 7, 8] + 4*s[4, 5, 6] + 4*s[4, 5, 7] + 3*s[4, 5, 8] + 
  s[4, 5, 9] + 4*s[4, 6, 7] + 3*s[4, 6, 8] + s[4, 6, 9] + 3*s[4, 7, 8] + 
  s[4, 7, 9] + s[4, 8, 9] + 5*s[5, 6, 7] + 4*s[5, 6, 8] + 2*s[5, 6, 9] + 
  4*s[5, 7, 8] + 2*s[5, 7, 9] + 2*s[5, 8, 9] + 5*s[6, 7, 8] + 3*s[6, 7, 9] + 
  3*s[6, 8, 9] + 3*s[7, 8, 9]}


==> anc/poles47.m <==
{s[3, 4, 5, 6], s[2, 3, 4, 5] + s[2, 3, 4, 6] + s[2, 3, 5, 6] + 
  s[2, 4, 5, 6] + s[3, 4, 5, 6], s[1, 5, 6, 7], 
 s[1, 3, 4, 5] + s[2, 3, 4, 5] + s[3, 4, 5, 6] + s[3, 4, 5, 7], 
 s[1, 2, 6, 7] + s[1, 3, 6, 7] + s[1, 4, 6, 7] + s[1, 5, 6, 7], 
 s[1, 2, 5, 6] + s[1, 2, 5, 7] + s[1, 2, 6, 7] + s[1, 5, 6, 7] + 
  s[2, 5, 6, 7], s[2, 3, 4, 5], s[1, 2, 6, 7], 
 s[3, 4, 5, 6] + s[3, 4, 5, 7] + s[3, 4, 6, 7] + s[3, 5, 6, 7] + 
  s[4, 5, 6, 7], s[1, 2, 3, 7] + s[1, 2, 4, 7] + s[1, 2, 5, 7] + 
  s[1, 2, 6, 7], s[1, 3, 4, 5] + s[2, 3, 4, 5] + s[3, 4, 5, 6] + 
  s[3, 4, 5, 7] + s[3, 4, 6, 7] + s[3, 5, 6, 7] + s[4, 5, 6, 7], 
 s[4, 5, 6, 7], s[1, 2, 5, 6] + s[1, 2, 5, 7] + s[1, 2, 6, 7] + 
  s[1, 5, 6, 7] + s[2, 5, 6, 7] + s[3, 5, 6, 7] + s[4, 5, 6, 7], 
 s[1, 2, 3, 7] + s[1, 2, 4, 7] + s[1, 2, 5, 6] + s[1, 2, 5, 7] + 
  s[1, 2, 6, 7] + s[1, 5, 6, 7] + s[2, 5, 6, 7], 
 s[1, 5, 6, 7] + s[2, 5, 6, 7] + s[3, 4, 5, 6] + s[3, 4, 5, 7] + 
  s[3, 4, 6, 7] + s[3, 5, 6, 7] + s[4, 5, 6, 7], 
 s[1, 5, 6, 7] + s[2, 5, 6, 7] + s[3, 5, 6, 7] + s[4, 5, 6, 7], 
 s[1, 3, 4, 5] + s[1, 5, 6, 7] + s[2, 3, 4, 5] + s[2, 5, 6, 7] + 
  s[3, 4, 5, 6] + s[3, 4, 5, 7] + s[3, 4, 6, 7] + s[3, 5, 6, 7] + 
  s[4, 5, 6, 7], s[1, 2, 3, 7], s[1, 2, 3, 7] + s[1, 2, 4, 7] + 
  s[1, 2, 5, 6] + s[1, 2, 5, 7] + s[1, 2, 6, 7] + s[1, 5, 6, 7] + 
  s[2, 5, 6, 7] + s[3, 5, 6, 7] + s[4, 5, 6, 7], 
 s[1, 2, 3, 6] + s[1, 2, 3, 7] + s[1, 2, 6, 7] + s[1, 3, 6, 7] + 
  s[2, 3, 6, 7], s[1, 4, 5, 6] + s[2, 3, 4, 5] + s[2, 3, 4, 6] + 
  s[2, 3, 5, 6] + s[2, 4, 5, 6] + s[3, 4, 5, 6] + s[4, 5, 6, 7], 
 s[1, 4, 5, 6] + s[1, 4, 5, 7] + s[1, 4, 6, 7] + s[1, 5, 6, 7] + 
  s[4, 5, 6, 7], s[1, 2, 6, 7] + s[1, 3, 6, 7] + s[1, 4, 5, 6] + 
  s[1, 4, 5, 7] + s[1, 4, 6, 7] + s[1, 5, 6, 7] + s[4, 5, 6, 7], 
 s[1, 4, 5, 6] + s[2, 4, 5, 6] + s[3, 4, 5, 6] + s[4, 5, 6, 7], 
 s[1, 4, 5, 6] + s[1, 4, 5, 7] + s[1, 4, 6, 7] + s[1, 5, 6, 7] + 
  s[2, 4, 5, 6] + s[3, 4, 5, 6] + s[4, 5, 6, 7], 
 s[1, 2, 6, 7] + s[1, 3, 6, 7] + s[1, 4, 5, 6] + s[1, 4, 5, 7] + 
  s[1, 4, 6, 7] + s[1, 5, 6, 7] + s[2, 4, 5, 6] + s[3, 4, 5, 6] + 
  s[4, 5, 6, 7], s[1, 2, 3, 6] + s[1, 2, 3, 7] + s[1, 2, 6, 7] + 
  s[1, 3, 6, 7] + s[1, 4, 6, 7] + s[1, 5, 6, 7] + s[2, 3, 6, 7], 
 s[1, 2, 3, 4] + s[2, 3, 4, 5] + s[2, 3, 4, 6] + s[2, 3, 4, 7], 
 s[1, 2, 3, 4] + s[2, 3, 4, 5] + s[2, 3, 4, 6] + s[2, 3, 4, 7] + 
  s[2, 3, 5, 6] + s[2, 4, 5, 6] + s[3, 4, 5, 6], s[1, 2, 3, 4], 
 s[1, 2, 3, 4] + s[1, 4, 5, 6] + s[2, 3, 4, 5] + s[2, 3, 4, 6] + 
  s[2, 3, 4, 7] + s[2, 3, 5, 6] + s[2, 4, 5, 6] + s[3, 4, 5, 6] + 
  s[4, 5, 6, 7], s[1, 2, 3, 4] + s[1, 2, 3, 7] + s[1, 2, 4, 7] + 
  s[1, 3, 4, 7] + s[2, 3, 4, 7], s[1, 2, 3, 4] + s[1, 2, 3, 7] + 
  s[1, 2, 4, 7] + s[1, 3, 4, 7] + s[2, 3, 4, 5] + s[2, 3, 4, 6] + 
  s[2, 3, 4, 7], s[1, 2, 3, 4] + s[1, 2, 3, 7] + s[1, 2, 4, 7] + 
  s[1, 2, 5, 7] + s[1, 2, 6, 7] + s[1, 3, 4, 7] + s[2, 3, 4, 7], 
 s[1, 2, 3, 4] + s[1, 2, 3, 7] + s[1, 2, 4, 7] + s[1, 2, 5, 7] + 
  s[1, 2, 6, 7] + s[1, 3, 4, 7] + s[2, 3, 4, 5] + s[2, 3, 4, 6] + 
  s[2, 3, 4, 7], s[1, 2, 3, 4] + s[1, 2, 3, 5] + s[1, 2, 4, 5] + 
  s[1, 3, 4, 5] + s[2, 3, 4, 5], s[1, 2, 3, 4] + s[1, 2, 3, 5] + 
  s[1, 2, 4, 5] + s[1, 3, 4, 5] + s[2, 3, 4, 5] + s[3, 4, 5, 6] + 
  s[3, 4, 5, 7], s[1, 2, 3, 4] + s[1, 2, 3, 5] + s[1, 2, 3, 6] + 
  s[1, 2, 3, 7], s[1, 2, 3, 4] + s[1, 2, 3, 5] + s[1, 2, 3, 6] + 
  s[1, 2, 3, 7] + s[1, 2, 6, 7] + s[1, 3, 6, 7] + s[2, 3, 6, 7], 
 s[1, 2, 3, 4] + s[1, 2, 3, 5] + s[1, 2, 3, 6] + s[1, 2, 3, 7] + 
  s[1, 2, 6, 7] + s[1, 3, 6, 7] + s[1, 4, 6, 7] + s[1, 5, 6, 7] + 
  s[2, 3, 6, 7], s[1, 2, 3, 4] + s[1, 2, 3, 5] + s[1, 2, 3, 6] + 
  s[1, 2, 3, 7] + s[1, 2, 4, 5] + s[1, 3, 4, 5] + s[2, 3, 4, 5], 
 s[1, 2, 3, 4] + s[1, 2, 3, 5] + s[1, 2, 3, 6] + s[1, 2, 3, 7] + 
  s[1, 2, 4, 5] + s[1, 3, 4, 5] + s[2, 3, 4, 5] + s[3, 4, 5, 6] + 
  s[3, 4, 5, 7]}


==> anc/poles48.m <==
{s[1, 2, 3, 4] + s[1, 2, 3, 5] + s[1, 2, 3, 6] + s[1, 2, 3, 7] + 
  s[1, 2, 3, 8] + s[1, 2, 4, 5] + s[1, 2, 4, 6] + s[1, 2, 4, 7] + 
  s[1, 2, 4, 8] + s[1, 2, 5, 6] + s[1, 2, 5, 7] + s[1, 2, 5, 8] + 
  s[1, 2, 6, 7] + s[1, 2, 6, 8] + s[1, 2, 7, 8], 
 2*s[1, 2, 3, 4] + 2*s[1, 2, 3, 5] + 2*s[1, 2, 3, 6] + 2*s[1, 2, 3, 7] + 
  2*s[1, 2, 3, 8] + s[1, 2, 4, 5] + s[1, 2, 4, 6] + s[1, 2, 4, 7] + 
  s[1, 2, 4, 8] + s[1, 2, 5, 6] + s[1, 2, 5, 7] + s[1, 2, 5, 8] + 
  s[1, 2, 6, 7] + s[1, 2, 6, 8] + s[1, 2, 7, 8] + s[1, 3, 4, 5] + 
  s[1, 3, 4, 6] + s[1, 3, 4, 7] + s[1, 3, 4, 8] + s[1, 3, 5, 6] + 
  s[1, 3, 5, 7] + s[1, 3, 5, 8] + s[1, 3, 6, 7] + s[1, 3, 6, 8] + 
  s[1, 3, 7, 8] + s[2, 3, 4, 5] + s[2, 3, 4, 6] + s[2, 3, 4, 7] + 
  s[2, 3, 4, 8] + s[2, 3, 5, 6] + s[2, 3, 5, 7] + s[2, 3, 5, 8] + 
  s[2, 3, 6, 7] + s[2, 3, 6, 8] + s[2, 3, 7, 8], 
 3*s[1, 2, 3, 4] + 2*s[1, 2, 3, 5] + 2*s[1, 2, 3, 6] + 2*s[1, 2, 3, 7] + 
  2*s[1, 2, 3, 8] + 2*s[1, 2, 4, 5] + 2*s[1, 2, 4, 6] + 2*s[1, 2, 4, 7] + 
  2*s[1, 2, 4, 8] + s[1, 2, 5, 6] + s[1, 2, 5, 7] + s[1, 2, 5, 8] + 
  s[1, 2, 6, 7] + s[1, 2, 6, 8] + s[1, 2, 7, 8] + 2*s[1, 3, 4, 5] + 
  2*s[1, 3, 4, 6] + 2*s[1, 3, 4, 7] + 2*s[1, 3, 4, 8] + s[1, 3, 5, 6] + 
  s[1, 3, 5, 7] + s[1, 3, 5, 8] + s[1, 3, 6, 7] + s[1, 3, 6, 8] + 
  s[1, 3, 7, 8] + s[1, 4, 5, 6] + s[1, 4, 5, 7] + s[1, 4, 5, 8] + 
  s[1, 4, 6, 7] + s[1, 4, 6, 8] + s[1, 4, 7, 8] + 2*s[2, 3, 4, 5] + 
  2*s[2, 3, 4, 6] + 2*s[2, 3, 4, 7] + 2*s[2, 3, 4, 8] + s[2, 3, 5, 6] + 
  s[2, 3, 5, 7] + s[2, 3, 5, 8] + s[2, 3, 6, 7] + s[2, 3, 6, 8] + 
  s[2, 3, 7, 8] + s[2, 4, 5, 6] + s[2, 4, 5, 7] + s[2, 4, 5, 8] + 
  s[2, 4, 6, 7] + s[2, 4, 6, 8] + s[2, 4, 7, 8] + s[3, 4, 5, 6] + 
  s[3, 4, 5, 7] + s[3, 4, 5, 8] + s[3, 4, 6, 7] + s[3, 4, 6, 8] + 
  s[3, 4, 7, 8], s[1, 2, 3, 4] + s[1, 2, 3, 5] + s[1, 2, 3, 6] + 
  s[1, 2, 3, 7] + s[1, 2, 3, 8], 2*s[1, 2, 3, 4] + s[1, 2, 3, 5] + 
  s[1, 2, 3, 6] + s[1, 2, 3, 7] + s[1, 2, 3, 8] + s[1, 2, 4, 5] + 
  s[1, 2, 4, 6] + s[1, 2, 4, 7] + s[1, 2, 4, 8] + s[1, 3, 4, 5] + 
  s[1, 3, 4, 6] + s[1, 3, 4, 7] + s[1, 3, 4, 8] + s[2, 3, 4, 5] + 
  s[2, 3, 4, 6] + s[2, 3, 4, 7] + s[2, 3, 4, 8], 
 2*s[1, 2, 3, 4] + 2*s[1, 2, 3, 5] + s[1, 2, 3, 6] + s[1, 2, 3, 7] + 
  s[1, 2, 3, 8] + 2*s[1, 2, 4, 5] + s[1, 2, 4, 6] + s[1, 2, 4, 7] + 
  s[1, 2, 4, 8] + s[1, 2, 5, 6] + s[1, 2, 5, 7] + s[1, 2, 5, 8] + 
  2*s[1, 3, 4, 5] + s[1, 3, 4, 6] + s[1, 3, 4, 7] + s[1, 3, 4, 8] + 
  s[1, 3, 5, 6] + s[1, 3, 5, 7] + s[1, 3, 5, 8] + s[1, 4, 5, 6] + 
  s[1, 4, 5, 7] + s[1, 4, 5, 8] + 2*s[2, 3, 4, 5] + s[2, 3, 4, 6] + 
  s[2, 3, 4, 7] + s[2, 3, 4, 8] + s[2, 3, 5, 6] + s[2, 3, 5, 7] + 
  s[2, 3, 5, 8] + s[2, 4, 5, 6] + s[2, 4, 5, 7] + s[2, 4, 5, 8] + 
  s[3, 4, 5, 6] + s[3, 4, 5, 7] + s[3, 4, 5, 8], s[1, 2, 3, 4], 
 s[1, 2, 3, 4] + s[1, 2, 3, 5] + s[1, 2, 4, 5] + s[1, 3, 4, 5] + 
  s[2, 3, 4, 5], s[1, 2, 3, 4] + s[1, 2, 3, 5] + s[1, 2, 3, 6] + 
  s[1, 2, 4, 5] + s[1, 2, 4, 6] + s[1, 2, 5, 6] + s[1, 3, 4, 5] + 
  s[1, 3, 4, 6] + s[1, 3, 5, 6] + s[1, 4, 5, 6] + s[2, 3, 4, 5] + 
  s[2, 3, 4, 6] + s[2, 3, 5, 6] + s[2, 4, 5, 6] + s[3, 4, 5, 6], 
 s[2, 3, 4, 5], s[2, 3, 4, 5] + s[2, 3, 4, 6] + s[2, 3, 5, 6] + 
  s[2, 4, 5, 6] + s[3, 4, 5, 6], -s[1, 2, 3, 4] - s[1, 2, 3, 5] - 
  s[1, 2, 3, 6] - s[1, 2, 3, 7] - s[1, 2, 4, 5] - s[1, 2, 4, 6] - 
  s[1, 2, 4, 7] - s[1, 2, 5, 6] - s[1, 2, 5, 7] - s[1, 2, 6, 7] - 
  s[1, 3, 4, 5] - s[1, 3, 4, 6] - s[1, 3, 4, 7] - s[1, 3, 5, 6] - 
  s[1, 3, 5, 7] - s[1, 3, 6, 7] - s[1, 4, 5, 6] - s[1, 4, 5, 7] - 
  s[1, 4, 6, 7] - s[1, 5, 6, 7], s[1, 3, 4, 5] + s[2, 3, 4, 5] + 
  s[3, 4, 5, 6] + s[3, 4, 5, 7] + s[3, 4, 5, 8], 
 -2*s[1, 2, 3, 4] - 2*s[1, 2, 3, 5] - 2*s[1, 2, 3, 6] - s[1, 2, 3, 7] - 
  s[1, 2, 3, 8] - 2*s[1, 2, 4, 5] - 2*s[1, 2, 4, 6] - s[1, 2, 4, 7] - 
  s[1, 2, 4, 8] - 2*s[1, 2, 5, 6] - s[1, 2, 5, 7] - s[1, 2, 5, 8] - 
  s[1, 2, 6, 7] - s[1, 2, 6, 8] - s[1, 3, 4, 5] - s[1, 3, 4, 6] - 
  s[1, 3, 4, 7] - s[1, 3, 4, 8] - s[1, 3, 5, 6] - s[1, 3, 5, 7] - 
  s[1, 3, 5, 8] - s[1, 3, 6, 7] - s[1, 3, 6, 8] - s[1, 4, 5, 6] - 
  s[1, 4, 5, 7] - s[1, 4, 5, 8] - s[1, 4, 6, 7] - s[1, 4, 6, 8] - 
  s[1, 5, 6, 7] - s[1, 5, 6, 8] - s[2, 3, 4, 5] - s[2, 3, 4, 6] - 
  s[2, 3, 4, 7] - s[2, 3, 4, 8] - s[2, 3, 5, 6] - s[2, 3, 5, 7] - 
  s[2, 3, 5, 8] - s[2, 3, 6, 7] - s[2, 3, 6, 8] - s[2, 4, 5, 6] - 
  s[2, 4, 5, 7] - s[2, 4, 5, 8] - s[2, 4, 6, 7] - s[2, 4, 6, 8] - 
  s[2, 5, 6, 7] - s[2, 5, 6, 8], s[1, 2, 3, 8] + s[1, 2, 4, 8] + 
  s[1, 2, 5, 8] + s[1, 2, 6, 8] + s[1, 2, 7, 8], 
 -3*s[1, 2, 3, 4] - 3*s[1, 2, 3, 5] - 2*s[1, 2, 3, 6] - 2*s[1, 2, 3, 7] - 
  2*s[1, 2, 3, 8] - 2*s[1, 2, 4, 5] - 2*s[1, 2, 4, 6] - 2*s[1, 2, 4, 7] - 
  2*s[1, 2, 4, 8] - 2*s[1, 2, 5, 6] - 2*s[1, 2, 5, 7] - 2*s[1, 2, 5, 8] - 
  s[1, 2, 6, 7] - s[1, 2, 6, 8] - s[1, 2, 7, 8] - 2*s[1, 3, 4, 5] - 
  2*s[1, 3, 4, 6] - 2*s[1, 3, 4, 7] - 2*s[1, 3, 4, 8] - 2*s[1, 3, 5, 6] - 
  2*s[1, 3, 5, 7] - 2*s[1, 3, 5, 8] - s[1, 3, 6, 7] - s[1, 3, 6, 8] - 
  s[1, 3, 7, 8] - s[1, 4, 5, 6] - s[1, 4, 5, 7] - s[1, 4, 5, 8] - 
  s[1, 4, 6, 7] - s[1, 4, 6, 8] - s[1, 4, 7, 8] - s[1, 5, 6, 7] - 
  s[1, 5, 6, 8] - s[1, 5, 7, 8] - 2*s[2, 3, 4, 5] - 2*s[2, 3, 4, 6] - 
  2*s[2, 3, 4, 7] - 2*s[2, 3, 4, 8] - 2*s[2, 3, 5, 6] - 2*s[2, 3, 5, 7] - 
  2*s[2, 3, 5, 8] - s[2, 3, 6, 7] - s[2, 3, 6, 8] - s[2, 3, 7, 8] - 
  s[2, 4, 5, 6] - s[2, 4, 5, 7] - s[2, 4, 5, 8] - s[2, 4, 6, 7] - 
  s[2, 4, 6, 8] - s[2, 4, 7, 8] - s[2, 5, 6, 7] - s[2, 5, 6, 8] - 
  s[2, 5, 7, 8] - s[3, 4, 5, 6] - s[3, 4, 5, 7] - s[3, 4, 5, 8] - 
  s[3, 4, 6, 7] - s[3, 4, 6, 8] - s[3, 4, 7, 8] - s[3, 5, 6, 7] - 
  s[3, 5, 6, 8] - s[3, 5, 7, 8], s[1, 2, 3, 7] + s[1, 2, 3, 8] + 
  s[1, 2, 7, 8] + s[1, 3, 7, 8] + s[2, 3, 7, 8], s[1, 2, 3, 8], 
 s[3, 4, 5, 6], -s[1, 2, 3, 4] - s[1, 2, 3, 5] - s[1, 2, 3, 6] - 
  s[1, 2, 3, 7] - s[1, 2, 4, 5] - s[1, 2, 4, 6] - s[1, 2, 4, 7] - 
  s[1, 2, 5, 6] - s[1, 2, 5, 7] - s[1, 2, 6, 7] - s[1, 3, 4, 5] - 
  s[1, 3, 4, 6] - s[1, 3, 4, 7] - s[1, 3, 5, 6] - s[1, 3, 5, 7] - 
  s[1, 3, 6, 7] - s[1, 4, 5, 6] - s[1, 4, 5, 7] - s[1, 4, 6, 7] - 
  s[1, 5, 6, 7] - s[2, 3, 4, 5] - s[2, 3, 4, 6] - s[2, 3, 4, 7] - 
  s[2, 3, 5, 6] - s[2, 3, 5, 7] - s[2, 3, 6, 7] - s[2, 4, 5, 6] - 
  s[2, 4, 5, 7] - s[2, 4, 6, 7] - s[2, 5, 6, 7], 
 -s[1, 2, 3, 4] - s[1, 2, 3, 5] - s[1, 2, 3, 6] - s[1, 2, 3, 7] - 
  s[1, 2, 4, 5] - s[1, 2, 4, 6] - s[1, 2, 4, 7] - s[1, 2, 5, 6] - 
  s[1, 2, 5, 7] - s[1, 2, 6, 7] - s[1, 3, 4, 5] - s[1, 3, 4, 6] - 
  s[1, 3, 4, 7] - s[1, 3, 5, 6] - s[1, 3, 5, 7] - s[1, 3, 6, 7] - 
  s[1, 4, 5, 6] - s[1, 4, 5, 7] - s[1, 4, 6, 7] - s[1, 5, 6, 7] - 
  s[2, 3, 4, 5] - s[2, 3, 4, 6] - s[2, 3, 4, 7] - s[2, 3, 5, 6] - 
  s[2, 3, 5, 7] - s[2, 3, 6, 7] - s[2, 4, 5, 6] - s[2, 4, 5, 7] - 
  s[2, 4, 6, 7] - s[2, 5, 6, 7] - s[3, 4, 5, 6] - s[3, 4, 5, 7] - 
  s[3, 4, 6, 7] - s[3, 5, 6, 7], s[1, 2, 3, 4] + s[1, 2, 3, 5] + 
  s[1, 2, 3, 6] + s[1, 2, 3, 7] + s[1, 2, 3, 8] + s[1, 2, 4, 5] + 
  s[1, 2, 4, 6] + s[1, 2, 4, 7] + s[1, 2, 4, 8] + s[1, 2, 5, 6] + 
  s[1, 2, 5, 7] + s[1, 2, 5, 8] + s[1, 2, 6, 7] + s[1, 2, 6, 8] + 
  s[1, 2, 7, 8] + s[1, 3, 4, 5] + s[2, 3, 4, 5], 
 -s[1, 2, 3, 4] - s[1, 2, 3, 5] - s[1, 2, 3, 6] - s[1, 2, 4, 5] - 
  s[1, 2, 4, 6] - s[1, 2, 5, 6] + s[1, 2, 7, 8] - s[1, 3, 4, 5] - 
  s[1, 3, 4, 6] - s[1, 3, 4, 7] - s[1, 3, 4, 8] - s[1, 3, 5, 6] - 
  s[1, 3, 5, 7] - s[1, 3, 5, 8] - s[1, 3, 6, 7] - s[1, 3, 6, 8] - 
  s[1, 4, 5, 6] - s[1, 4, 5, 7] - s[1, 4, 5, 8] - s[1, 4, 6, 7] - 
  s[1, 4, 6, 8] - s[1, 5, 6, 7] - s[1, 5, 6, 8] - s[2, 3, 4, 5] - 
  s[2, 3, 4, 6] - s[2, 3, 4, 7] - s[2, 3, 4, 8] - s[2, 3, 5, 6] - 
  s[2, 3, 5, 7] - s[2, 3, 5, 8] - s[2, 3, 6, 7] - s[2, 3, 6, 8] - 
  s[2, 4, 5, 6] - s[2, 4, 5, 7] - s[2, 4, 5, 8] - s[2, 4, 6, 7] - 
  s[2, 4, 6, 8] - s[2, 5, 6, 7] - s[2, 5, 6, 8] - s[3, 4, 5, 6] - 
  s[3, 4, 5, 7] - s[3, 4, 5, 8] - s[3, 4, 6, 7] - s[3, 4, 6, 8] - 
  s[3, 5, 6, 7] - s[3, 5, 6, 8], s[1, 2, 3, 4] + s[1, 2, 3, 5] + 
  s[1, 2, 3, 6] + s[1, 2, 3, 7] + s[1, 2, 3, 8] + s[1, 2, 4, 5] + 
  s[1, 2, 4, 6] + s[1, 2, 4, 7] + s[1, 2, 4, 8] + s[1, 2, 5, 6] + 
  s[1, 2, 5, 7] + s[1, 2, 5, 8] + s[1, 2, 6, 7] + s[1, 2, 6, 8] + 
  s[1, 2, 7, 8] + s[1, 3, 4, 5] + s[1, 3, 4, 6] + s[1, 3, 5, 6] + 
  s[1, 4, 5, 6] + s[2, 3, 4, 5] + s[2, 3, 4, 6] + s[2, 3, 5, 6] + 
  s[2, 4, 5, 6] + s[3, 4, 5, 6], 2*s[1, 2, 3, 4] + 2*s[1, 2, 3, 5] + 
  2*s[1, 2, 3, 6] + 2*s[1, 2, 3, 7] + 2*s[1, 2, 3, 8] + 2*s[1, 2, 4, 5] + 
  s[1, 2, 4, 6] + s[1, 2, 4, 7] + s[1, 2, 4, 8] + s[1, 2, 5, 6] + 
  s[1, 2, 5, 7] + s[1, 2, 5, 8] + s[1, 2, 6, 7] + s[1, 2, 6, 8] + 
  s[1, 2, 7, 8] + 2*s[1, 3, 4, 5] + s[1, 3, 4, 6] + s[1, 3, 4, 7] + 
  s[1, 3, 4, 8] + s[1, 3, 5, 6] + s[1, 3, 5, 7] + s[1, 3, 5, 8] + 
  s[1, 3, 6, 7] + s[1, 3, 6, 8] + s[1, 3, 7, 8] + s[1, 4, 5, 6] + 
  s[1, 4, 5, 7] + s[1, 4, 5, 8] + 2*s[2, 3, 4, 5] + s[2, 3, 4, 6] + 
  s[2, 3, 4, 7] + s[2, 3, 4, 8] + s[2, 3, 5, 6] + s[2, 3, 5, 7] + 
  s[2, 3, 5, 8] + s[2, 3, 6, 7] + s[2, 3, 6, 8] + s[2, 3, 7, 8] + 
  s[2, 4, 5, 6] + s[2, 4, 5, 7] + s[2, 4, 5, 8] + s[3, 4, 5, 6] + 
  s[3, 4, 5, 7] + s[3, 4, 5, 8], s[1, 2, 3, 4] + s[1, 2, 3, 5] + 
  s[1, 2, 3, 6] + s[1, 2, 3, 7] + s[1, 2, 3, 8] + s[2, 3, 4, 5] + 
  s[2, 3, 4, 6] + s[2, 3, 4, 7] + s[2, 3, 4, 8] + s[2, 3, 5, 6] + 
  s[2, 3, 5, 7] + s[2, 3, 5, 8] + s[2, 3, 6, 7] + s[2, 3, 6, 8] + 
  s[2, 3, 7, 8], s[1, 2, 3, 4] + s[1, 2, 3, 5] + s[1, 2, 3, 6] + 
  s[1, 2, 3, 7] + s[1, 2, 3, 8] + s[2, 3, 4, 5] + s[2, 3, 4, 6] + 
  s[2, 3, 4, 7] + s[2, 3, 4, 8] + s[2, 3, 5, 6] + s[2, 3, 5, 7] + 
  s[2, 3, 5, 8] + s[2, 3, 6, 7] + s[2, 3, 6, 8] + s[2, 3, 7, 8] + 
  s[2, 4, 5, 6] + s[3, 4, 5, 6], s[1, 2, 3, 8] - s[1, 2, 4, 5] - 
  s[1, 2, 4, 6] - s[1, 2, 4, 7] - s[1, 2, 5, 6] - s[1, 2, 5, 7] - 
  s[1, 2, 6, 7] - s[1, 3, 4, 5] - s[1, 3, 4, 6] - s[1, 3, 4, 7] - 
  s[1, 3, 5, 6] - s[1, 3, 5, 7] - s[1, 3, 6, 7] - s[1, 4, 5, 6] - 
  s[1, 4, 5, 7] - s[1, 4, 6, 7] - s[1, 5, 6, 7] + s[2, 3, 4, 8] + 
  s[2, 3, 5, 8] + s[2, 3, 6, 8] + s[2, 3, 7, 8], 
 -2*s[1, 2, 3, 4] - 2*s[1, 2, 3, 5] - 2*s[1, 2, 3, 6] - s[1, 2, 3, 7] - 
  s[1, 2, 3, 8] - 2*s[1, 2, 4, 5] - 2*s[1, 2, 4, 6] - s[1, 2, 4, 7] - 
  s[1, 2, 4, 8] - 2*s[1, 2, 5, 6] - s[1, 2, 5, 7] - s[1, 2, 5, 8] - 
  s[1, 2, 6, 7] - s[1, 2, 6, 8] - 2*s[1, 3, 4, 5] - 2*s[1, 3, 4, 6] - 
  s[1, 3, 4, 7] - s[1, 3, 4, 8] - 2*s[1, 3, 5, 6] - s[1, 3, 5, 7] - 
  s[1, 3, 5, 8] - s[1, 3, 6, 7] - s[1, 3, 6, 8] - s[1, 4, 5, 6] - 
  s[1, 4, 5, 7] - s[1, 4, 5, 8] - s[1, 4, 6, 7] - s[1, 4, 6, 8] - 
  s[1, 5, 6, 7] - s[1, 5, 6, 8] - 2*s[2, 3, 4, 5] - 2*s[2, 3, 4, 6] - 
  s[2, 3, 4, 7] - s[2, 3, 4, 8] - 2*s[2, 3, 5, 6] - s[2, 3, 5, 7] - 
  s[2, 3, 5, 8] - s[2, 3, 6, 7] - s[2, 3, 6, 8] - s[2, 4, 5, 6] - 
  s[2, 4, 5, 7] - s[2, 4, 5, 8] - s[2, 4, 6, 7] - s[2, 4, 6, 8] - 
  s[2, 5, 6, 7] - s[2, 5, 6, 8] - s[3, 4, 5, 6] - s[3, 4, 5, 7] - 
  s[3, 4, 5, 8] - s[3, 4, 6, 7] - s[3, 4, 6, 8] - s[3, 5, 6, 7] - 
  s[3, 5, 6, 8], s[1, 2, 3, 4] + s[1, 2, 3, 5] + s[1, 2, 3, 6] + 
  s[1, 2, 3, 7] + 2*s[1, 2, 3, 8] + s[1, 2, 4, 8] + s[1, 2, 5, 8] + 
  s[1, 2, 6, 8] + s[1, 2, 7, 8] + s[1, 3, 4, 8] + s[1, 3, 5, 8] + 
  s[1, 3, 6, 8] + s[1, 3, 7, 8] + s[2, 3, 4, 8] + s[2, 3, 5, 8] + 
  s[2, 3, 6, 8] + s[2, 3, 7, 8], 2*s[1, 2, 3, 4] + s[1, 2, 3, 5] + 
  s[1, 2, 3, 6] + s[1, 2, 3, 7] + s[1, 2, 3, 8] + s[1, 2, 4, 5] + 
  s[1, 2, 4, 6] + s[1, 2, 4, 7] + s[1, 2, 4, 8] + s[1, 3, 4, 5] + 
  s[1, 3, 4, 6] + s[1, 3, 4, 7] + s[1, 3, 4, 8] + 2*s[2, 3, 4, 5] + 
  2*s[2, 3, 4, 6] + 2*s[2, 3, 4, 7] + 2*s[2, 3, 4, 8] + s[2, 3, 5, 6] + 
  s[2, 3, 5, 7] + s[2, 3, 5, 8] + s[2, 3, 6, 7] + s[2, 3, 6, 8] + 
  s[2, 3, 7, 8] + s[2, 4, 5, 6] + s[2, 4, 5, 7] + s[2, 4, 5, 8] + 
  s[2, 4, 6, 7] + s[2, 4, 6, 8] + s[2, 4, 7, 8] + s[3, 4, 5, 6] + 
  s[3, 4, 5, 7] + s[3, 4, 5, 8] + s[3, 4, 6, 7] + s[3, 4, 6, 8] + 
  s[3, 4, 7, 8], s[1, 2, 3, 4] + s[1, 2, 3, 8] + s[1, 2, 4, 8] - 
  s[1, 2, 5, 6] - s[1, 2, 5, 7] - s[1, 2, 6, 7] + s[1, 3, 4, 8] - 
  s[1, 3, 5, 6] - s[1, 3, 5, 7] - s[1, 3, 6, 7] - s[1, 4, 5, 6] - 
  s[1, 4, 5, 7] - s[1, 4, 6, 7] - s[1, 5, 6, 7] + s[2, 3, 4, 5] + 
  s[2, 3, 4, 6] + s[2, 3, 4, 7] + 2*s[2, 3, 4, 8] + s[2, 3, 5, 8] + 
  s[2, 3, 6, 8] + s[2, 3, 7, 8] + s[2, 4, 5, 8] + s[2, 4, 6, 8] + 
  s[2, 4, 7, 8] + s[3, 4, 5, 8] + s[3, 4, 6, 8] + s[3, 4, 7, 8], 
 2*s[1, 2, 3, 4] + s[1, 2, 3, 5] + s[1, 2, 3, 6] + s[1, 2, 3, 7] + 
  s[1, 2, 3, 8] + s[1, 2, 4, 5] + s[1, 2, 4, 6] + s[1, 2, 4, 7] + 
  s[1, 2, 4, 8] + 2*s[1, 3, 4, 5] + s[1, 3, 4, 6] + s[1, 3, 4, 7] + 
  s[1, 3, 4, 8] + 2*s[2, 3, 4, 5] + s[2, 3, 4, 6] + s[2, 3, 4, 7] + 
  s[2, 3, 4, 8] + s[3, 4, 5, 6] + s[3, 4, 5, 7] + s[3, 4, 5, 8] + 
  s[3, 4, 6, 7] + s[3, 4, 6, 8] + s[3, 4, 7, 8], 
 2*s[1, 2, 3, 4] + s[1, 2, 3, 5] + s[1, 2, 3, 6] + s[1, 2, 3, 7] + 
  2*s[1, 2, 3, 8] + s[1, 2, 4, 5] + s[1, 2, 4, 6] + s[1, 2, 4, 7] + 
  2*s[1, 2, 4, 8] + s[1, 2, 5, 8] + s[1, 2, 6, 8] + s[1, 2, 7, 8] + 
  s[1, 3, 4, 5] + s[1, 3, 4, 6] + s[1, 3, 4, 7] + 2*s[1, 3, 4, 8] + 
  s[1, 3, 5, 8] + s[1, 3, 6, 8] + s[1, 3, 7, 8] + s[1, 4, 5, 8] + 
  s[1, 4, 6, 8] + s[1, 4, 7, 8] + s[2, 3, 4, 5] + s[2, 3, 4, 6] + 
  s[2, 3, 4, 7] + 2*s[2, 3, 4, 8] + s[2, 3, 5, 8] + s[2, 3, 6, 8] + 
  s[2, 3, 7, 8] + s[2, 4, 5, 8] + s[2, 4, 6, 8] + s[2, 4, 7, 8] + 
  s[3, 4, 5, 8] + s[3, 4, 6, 8] + s[3, 4, 7, 8], 
 s[1, 2, 3, 4] + s[1, 2, 3, 5] + s[1, 2, 3, 6] + s[1, 2, 3, 7] + 
  s[1, 2, 3, 8] + s[1, 2, 4, 5] + s[1, 3, 4, 5] + s[2, 3, 4, 5], 
 2*s[1, 2, 3, 4] + s[1, 2, 3, 5] + s[1, 2, 3, 6] + 2*s[1, 2, 3, 7] + 
  2*s[1, 2, 3, 8] + s[1, 2, 4, 5] + s[1, 2, 4, 6] + s[1, 2, 4, 7] + 
  s[1, 2, 4, 8] + s[1, 2, 7, 8] + s[1, 3, 4, 5] + s[1, 3, 4, 6] + 
  s[1, 3, 4, 7] + s[1, 3, 4, 8] + s[1, 3, 7, 8] + s[1, 4, 7, 8] + 
  s[2, 3, 4, 5] + s[2, 3, 4, 6] + s[2, 3, 4, 7] + s[2, 3, 4, 8] + 
  s[2, 3, 7, 8] + s[2, 4, 7, 8] + s[3, 4, 7, 8], 
 -s[1, 2, 3, 4] - s[1, 2, 3, 5] - s[1, 2, 3, 6] - s[1, 2, 3, 7] - 
  s[1, 2, 3, 8] - s[1, 2, 4, 5] - s[1, 2, 4, 6] - s[1, 2, 4, 7] - 
  s[1, 2, 4, 8] - s[1, 2, 5, 6] - s[1, 2, 5, 7] - s[1, 2, 5, 8] - 
  s[1, 2, 6, 7] - s[1, 2, 6, 8] - s[1, 2, 7, 8] - s[1, 3, 4, 5] - 
  s[1, 3, 4, 6] - s[1, 3, 4, 7] - s[1, 3, 4, 8] - s[1, 3, 5, 6] - 
  s[1, 3, 5, 7] - s[1, 3, 5, 8] - s[1, 3, 6, 7] - s[1, 3, 6, 8] - 
  s[1, 3, 7, 8] - s[1, 4, 5, 6] - s[1, 4, 5, 7] - s[1, 4, 5, 8] - 
  s[1, 4, 6, 7] - s[1, 4, 6, 8] - s[1, 4, 7, 8] - s[1, 5, 6, 7] - 
  s[1, 5, 6, 8] - s[1, 5, 7, 8], -s[1, 2, 3, 4] - s[1, 2, 3, 5] - 
  s[1, 2, 3, 6] - s[1, 2, 3, 7] - s[1, 2, 3, 8] - s[1, 2, 4, 5] - 
  s[1, 2, 4, 6] - s[1, 2, 4, 7] - s[1, 2, 4, 8] - s[1, 2, 5, 6] - 
  s[1, 2, 5, 7] - s[1, 2, 5, 8] - s[1, 2, 6, 7] - s[1, 2, 6, 8] - 
  s[1, 2, 7, 8] - s[1, 3, 4, 7] - s[1, 3, 4, 8] - s[1, 3, 5, 7] - 
  s[1, 3, 5, 8] - s[1, 3, 6, 7] - s[1, 3, 6, 8] - s[1, 3, 7, 8] - 
  s[1, 4, 5, 7] - s[1, 4, 5, 8] - s[1, 4, 6, 7] - s[1, 4, 6, 8] - 
  s[1, 4, 7, 8] - s[1, 5, 6, 7] - s[1, 5, 6, 8] - s[1, 5, 7, 8] - 
  s[2, 3, 4, 7] - s[2, 3, 4, 8] - s[2, 3, 5, 7] - s[2, 3, 5, 8] - 
  s[2, 3, 6, 7] - s[2, 3, 6, 8] - s[2, 3, 7, 8] - s[2, 4, 5, 7] - 
  s[2, 4, 5, 8] - s[2, 4, 6, 7] - s[2, 4, 6, 8] - s[2, 4, 7, 8] - 
  s[2, 5, 6, 7] - s[2, 5, 6, 8] - s[2, 5, 7, 8] + s[3, 4, 5, 6], 
 s[1, 2, 3, 4] + s[1, 2, 3, 5] + s[1, 2, 3, 6] + s[1, 2, 3, 7] + 
  s[1, 2, 3, 8] + s[1, 2, 4, 5] + s[1, 2, 4, 6] + s[1, 2, 5, 6] + 
  s[1, 3, 4, 5] + s[1, 3, 4, 6] + s[1, 3, 5, 6] + s[1, 4, 5, 6] + 
  s[2, 3, 4, 5] + s[2, 3, 4, 6] + s[2, 3, 5, 6] + s[2, 4, 5, 6] + 
  s[3, 4, 5, 6], s[1, 2, 3, 4] + s[2, 3, 4, 5] + s[2, 3, 4, 6] + 
  s[2, 3, 4, 7] + s[2, 3, 4, 8], s[1, 2, 3, 4] + s[2, 3, 4, 5] + 
  s[2, 3, 4, 6] + s[2, 3, 4, 7] + s[2, 3, 4, 8] + s[2, 3, 5, 6] + 
  s[2, 4, 5, 6] + s[3, 4, 5, 6], -s[1, 2, 3, 5] - s[1, 2, 3, 6] - 
  s[1, 2, 3, 7] - s[1, 2, 4, 5] - s[1, 2, 4, 6] - s[1, 2, 4, 7] - 
  s[1, 2, 5, 6] - s[1, 2, 5, 7] - s[1, 2, 6, 7] - s[1, 3, 4, 5] - 
  s[1, 3, 4, 6] - s[1, 3, 4, 7] - s[1, 3, 5, 6] - s[1, 3, 5, 7] - 
  s[1, 3, 6, 7] - s[1, 4, 5, 6] - s[1, 4, 5, 7] - s[1, 4, 6, 7] - 
  s[1, 5, 6, 7] + s[2, 3, 4, 8], s[1, 2, 3, 4] + s[1, 3, 4, 5] + 
  s[1, 3, 4, 6] + s[1, 3, 4, 7] + s[1, 3, 4, 8] + s[2, 3, 4, 5] + 
  s[2, 3, 4, 6] + s[2, 3, 4, 7] + s[2, 3, 4, 8] + s[3, 4, 5, 6] + 
  s[3, 4, 5, 7] + s[3, 4, 5, 8] + s[3, 4, 6, 7] + s[3, 4, 6, 8] + 
  s[3, 4, 7, 8], -s[1, 2, 3, 4] - 2*s[1, 2, 3, 5] - 2*s[1, 2, 3, 6] - 
  s[1, 2, 3, 7] - s[1, 2, 3, 8] - 2*s[1, 2, 4, 5] - 2*s[1, 2, 4, 6] - 
  s[1, 2, 4, 7] - s[1, 2, 4, 8] - 2*s[1, 2, 5, 6] - s[1, 2, 5, 7] - 
  s[1, 2, 5, 8] - s[1, 2, 6, 7] - s[1, 2, 6, 8] - s[1, 3, 4, 5] - 
  s[1, 3, 4, 6] - s[1, 3, 5, 6] - s[1, 3, 5, 7] - s[1, 3, 5, 8] - 
  s[1, 3, 6, 7] - s[1, 3, 6, 8] - s[1, 4, 5, 6] - s[1, 4, 5, 7] - 
  s[1, 4, 5, 8] - s[1, 4, 6, 7] - s[1, 4, 6, 8] - s[1, 5, 6, 7] - 
  s[1, 5, 6, 8] - s[2, 3, 4, 5] - s[2, 3, 4, 6] - s[2, 3, 5, 6] - 
  s[2, 3, 5, 7] - s[2, 3, 5, 8] - s[2, 3, 6, 7] - s[2, 3, 6, 8] - 
  s[2, 4, 5, 6] - s[2, 4, 5, 7] - s[2, 4, 5, 8] - s[2, 4, 6, 7] - 
  s[2, 4, 6, 8] - s[2, 5, 6, 7] - s[2, 5, 6, 8] + s[3, 4, 7, 8], 
 s[1, 2, 3, 4] + s[1, 2, 3, 8] + s[1, 2, 4, 8] + s[1, 2, 5, 8] + 
  s[1, 2, 6, 8] + s[1, 2, 7, 8] + s[1, 3, 4, 8] + s[2, 3, 4, 8], 
 s[1, 2, 3, 4] + s[1, 2, 3, 7] + s[1, 2, 3, 8] + s[1, 2, 4, 7] + 
  s[1, 2, 4, 8] + s[1, 2, 7, 8] + s[1, 3, 4, 7] + s[1, 3, 4, 8] + 
  s[1, 3, 7, 8] + s[1, 4, 7, 8] + s[2, 3, 4, 7] + s[2, 3, 4, 8] + 
  s[2, 3, 7, 8] + s[2, 4, 7, 8] + s[3, 4, 7, 8], 
 s[1, 2, 3, 4] + s[1, 2, 3, 8] + s[1, 2, 4, 8] + s[1, 3, 4, 8] + 
  s[2, 3, 4, 8], s[1, 2, 3, 4] + s[1, 2, 3, 5] + s[1, 2, 4, 5] + 
  s[1, 3, 4, 5] + 2*s[2, 3, 4, 5] + s[2, 3, 4, 6] + s[2, 3, 4, 7] + 
  s[2, 3, 4, 8] + s[2, 3, 5, 6] + s[2, 3, 5, 7] + s[2, 3, 5, 8] + 
  s[2, 4, 5, 6] + s[2, 4, 5, 7] + s[2, 4, 5, 8] + s[3, 4, 5, 6] + 
  s[3, 4, 5, 7] + s[3, 4, 5, 8], -s[1, 2, 3, 6] - s[1, 2, 3, 7] - 
  s[1, 2, 4, 6] - s[1, 2, 4, 7] - s[1, 2, 5, 6] - s[1, 2, 5, 7] - 
  s[1, 2, 6, 7] - s[1, 3, 4, 6] - s[1, 3, 4, 7] - s[1, 3, 5, 6] - 
  s[1, 3, 5, 7] - s[1, 3, 6, 7] - s[1, 4, 5, 6] - s[1, 4, 5, 7] - 
  s[1, 4, 6, 7] - s[1, 5, 6, 7] + s[2, 3, 4, 5] + s[2, 3, 4, 8] + 
  s[2, 3, 5, 8] + s[2, 4, 5, 8] + s[3, 4, 5, 8], 
 -2*s[1, 2, 3, 4] - 2*s[1, 2, 3, 5] - 2*s[1, 2, 3, 6] - 2*s[1, 2, 3, 7] - 
  2*s[1, 2, 3, 8] - 2*s[1, 2, 4, 5] - 2*s[1, 2, 4, 6] - 2*s[1, 2, 4, 7] - 
  2*s[1, 2, 4, 8] - 2*s[1, 2, 5, 6] - 2*s[1, 2, 5, 7] - 2*s[1, 2, 5, 8] - 
  s[1, 2, 6, 7] - s[1, 2, 6, 8] - s[1, 2, 7, 8] - s[1, 3, 4, 5] - 
  s[1, 3, 4, 6] - s[1, 3, 4, 7] - s[1, 3, 4, 8] - s[1, 3, 5, 6] - 
  s[1, 3, 5, 7] - s[1, 3, 5, 8] - s[1, 3, 6, 7] - s[1, 3, 6, 8] - 
  s[1, 3, 7, 8] - s[1, 4, 5, 6] - s[1, 4, 5, 7] - s[1, 4, 5, 8] - 
  s[1, 4, 6, 7] - s[1, 4, 6, 8] - s[1, 4, 7, 8] - s[1, 5, 6, 7] - 
  s[1, 5, 6, 8] - s[1, 5, 7, 8] - s[2, 3, 4, 5] - s[2, 3, 4, 6] - 
  s[2, 3, 4, 7] - s[2, 3, 4, 8] - s[2, 3, 5, 6] - s[2, 3, 5, 7] - 
  s[2, 3, 5, 8] - s[2, 3, 6, 7] - s[2, 3, 6, 8] - s[2, 3, 7, 8] - 
  s[2, 4, 5, 6] - s[2, 4, 5, 7] - s[2, 4, 5, 8] - s[2, 4, 6, 7] - 
  s[2, 4, 6, 8] - s[2, 4, 7, 8] - s[2, 5, 6, 7] - s[2, 5, 6, 8] - 
  s[2, 5, 7, 8], s[1, 2, 3, 4] + s[1, 2, 3, 5] + s[1, 2, 3, 8] + 
  s[1, 2, 4, 5] + s[1, 2, 4, 8] + s[1, 2, 5, 8] + s[1, 2, 6, 8] + 
  s[1, 2, 7, 8] + s[1, 3, 4, 5] + s[1, 3, 4, 8] + s[1, 3, 5, 8] + 
  s[1, 4, 5, 8] + s[2, 3, 4, 5] + s[2, 3, 4, 8] + s[2, 3, 5, 8] + 
  s[2, 4, 5, 8] + s[3, 4, 5, 8], s[1, 2, 3, 4] + s[1, 2, 3, 5] + 
  s[1, 2, 3, 8] + s[1, 2, 4, 5] + s[1, 2, 4, 8] + s[1, 2, 5, 8] + 
  s[1, 3, 4, 5] + s[1, 3, 4, 8] + s[1, 3, 5, 8] + s[1, 4, 5, 8] + 
  s[2, 3, 4, 5] + s[2, 3, 4, 8] + s[2, 3, 5, 8] + s[2, 4, 5, 8] + 
  s[3, 4, 5, 8], -s[1, 2, 3, 4] - s[1, 2, 3, 5] - s[1, 2, 3, 6] - 
  s[1, 2, 3, 7] - s[1, 2, 3, 8] - s[1, 2, 4, 5] - s[1, 2, 4, 6] - 
  s[1, 2, 4, 7] - s[1, 2, 4, 8] - s[1, 2, 5, 6] - s[1, 2, 5, 7] - 
  s[1, 2, 5, 8] - s[1, 2, 6, 7] - s[1, 2, 6, 8] - s[1, 3, 4, 5] - 
  s[1, 3, 4, 6] - s[1, 3, 4, 7] - s[1, 3, 4, 8] - s[1, 3, 5, 6] - 
  s[1, 3, 5, 7] - s[1, 3, 5, 8] - s[1, 3, 6, 7] - s[1, 3, 6, 8] - 
  s[1, 4, 5, 6] - s[1, 4, 5, 7] - s[1, 4, 5, 8] - s[1, 4, 6, 7] - 
  s[1, 4, 6, 8] - s[1, 5, 6, 7] - s[1, 5, 6, 8], s[1, 2, 7, 8], 
 -s[1, 2, 3, 4] - s[1, 2, 3, 5] - s[1, 2, 3, 6] - s[1, 2, 3, 7] - 
  s[1, 2, 4, 5] - s[1, 2, 4, 6] - s[1, 2, 4, 7] - s[1, 2, 5, 6] - 
  s[1, 2, 5, 7] - s[1, 2, 6, 7] - s[1, 3, 4, 6] - s[1, 3, 4, 7] - 
  s[1, 3, 5, 6] - s[1, 3, 5, 7] - s[1, 3, 6, 7] - s[1, 4, 5, 6] - 
  s[1, 4, 5, 7] - s[1, 4, 6, 7] - s[1, 5, 6, 7] - s[2, 3, 4, 6] - 
  s[2, 3, 4, 7] - s[2, 3, 5, 6] - s[2, 3, 5, 7] - s[2, 3, 6, 7] - 
  s[2, 4, 5, 6] - s[2, 4, 5, 7] - s[2, 4, 6, 7] - s[2, 5, 6, 7] + 
  s[3, 4, 5, 8], -2*s[1, 2, 3, 4] - 2*s[1, 2, 3, 5] - 2*s[1, 2, 3, 6] - 
  s[1, 2, 3, 7] - s[1, 2, 3, 8] - 2*s[1, 2, 4, 5] - 2*s[1, 2, 4, 6] - 
  s[1, 2, 4, 7] - s[1, 2, 4, 8] - 2*s[1, 2, 5, 6] - s[1, 2, 5, 7] - 
  s[1, 2, 5, 8] - s[1, 2, 6, 7] - s[1, 2, 6, 8] - 2*s[1, 3, 4, 5] - 
  2*s[1, 3, 4, 6] - s[1, 3, 4, 7] - s[1, 3, 4, 8] - 2*s[1, 3, 5, 6] - 
  s[1, 3, 5, 7] - s[1, 3, 5, 8] - s[1, 3, 6, 7] - s[1, 3, 6, 8] - 
  s[1, 4, 5, 6] - s[1, 4, 5, 7] - s[1, 4, 5, 8] - s[1, 4, 6, 7] - 
  s[1, 4, 6, 8] - s[1, 5, 6, 7] - s[1, 5, 6, 8] - s[2, 3, 4, 5] - 
  s[2, 3, 4, 6] - s[2, 3, 4, 7] - s[2, 3, 4, 8] - s[2, 3, 5, 6] - 
  s[2, 3, 5, 7] - s[2, 3, 5, 8] - s[2, 3, 6, 7] - s[2, 3, 6, 8] - 
  s[2, 4, 5, 6] - s[2, 4, 5, 7] - s[2, 4, 5, 8] - s[2, 4, 6, 7] - 
  s[2, 4, 6, 8] - s[2, 5, 6, 7] - s[2, 5, 6, 8] - s[3, 4, 5, 6] - 
  s[3, 4, 5, 7] - s[3, 4, 5, 8] - s[3, 4, 6, 7] - s[3, 4, 6, 8] - 
  s[3, 5, 6, 7] - s[3, 5, 6, 8], s[1, 2, 3, 4] + s[1, 2, 3, 5] + 
  s[1, 2, 3, 6] + s[1, 2, 3, 7] + 2*s[1, 2, 3, 8] + s[1, 2, 4, 8] + 
  s[1, 2, 5, 8] + s[1, 2, 6, 8] + s[1, 2, 7, 8] + s[1, 3, 4, 8] + 
  s[1, 3, 5, 8] + s[1, 3, 6, 8] + s[1, 3, 7, 8] + s[2, 3, 4, 5] + 
  s[2, 3, 4, 6] + s[2, 3, 4, 7] + s[2, 3, 4, 8] + s[2, 3, 5, 6] + 
  s[2, 3, 5, 7] + s[2, 3, 5, 8] + s[2, 3, 6, 7] + s[2, 3, 6, 8] + 
  s[2, 3, 7, 8], s[1, 2, 3, 4] + s[1, 2, 3, 5] + s[1, 2, 3, 6] + 
  s[1, 2, 3, 7] + 2*s[1, 2, 3, 8] + s[1, 2, 4, 8] + s[1, 2, 5, 8] + 
  s[1, 2, 6, 8] + s[1, 2, 7, 8] + s[1, 3, 4, 8] + s[1, 3, 5, 8] + 
  s[1, 3, 6, 8] + s[1, 3, 7, 8] + s[2, 3, 4, 5] + s[2, 3, 4, 6] + 
  s[2, 3, 4, 7] + s[2, 3, 4, 8] + s[2, 3, 5, 6] + s[2, 3, 5, 7] + 
  s[2, 3, 5, 8] + s[2, 3, 6, 7] + s[2, 3, 6, 8] + s[2, 3, 7, 8] + 
  s[2, 4, 5, 6] + s[3, 4, 5, 6], 2*s[1, 2, 3, 4] + s[1, 2, 3, 5] + 
  s[1, 2, 3, 6] + s[1, 2, 3, 7] + 2*s[1, 2, 3, 8] + s[1, 2, 4, 5] + 
  s[1, 2, 4, 6] + s[1, 2, 4, 7] + 2*s[1, 2, 4, 8] + s[1, 2, 5, 8] + 
  s[1, 2, 6, 8] + s[1, 2, 7, 8] + s[1, 3, 4, 5] + s[1, 3, 4, 6] + 
  s[1, 3, 4, 7] + 2*s[1, 3, 4, 8] + s[1, 3, 5, 8] + s[1, 3, 6, 8] + 
  s[1, 3, 7, 8] + s[1, 4, 5, 8] + s[1, 4, 6, 8] + s[1, 4, 7, 8] + 
  2*s[2, 3, 4, 5] + 2*s[2, 3, 4, 6] + 2*s[2, 3, 4, 7] + 2*s[2, 3, 4, 8] + 
  s[2, 3, 5, 6] + s[2, 3, 5, 7] + s[2, 3, 5, 8] + s[2, 3, 6, 7] + 
  s[2, 3, 6, 8] + s[2, 3, 7, 8] + s[2, 4, 5, 6] + s[2, 4, 5, 7] + 
  s[2, 4, 5, 8] + s[2, 4, 6, 7] + s[2, 4, 6, 8] + s[2, 4, 7, 8] + 
  s[3, 4, 5, 6] + s[3, 4, 5, 7] + s[3, 4, 5, 8] + s[3, 4, 6, 7] + 
  s[3, 4, 6, 8] + s[3, 4, 7, 8], s[1, 2, 3, 4] + s[1, 2, 3, 5] + 
  s[1, 2, 3, 6] + s[1, 2, 3, 7] + s[1, 2, 3, 8] + s[1, 2, 4, 5] + 
  s[1, 3, 4, 5] + 2*s[2, 3, 4, 5] + s[2, 3, 4, 6] + s[2, 3, 4, 7] + 
  s[2, 3, 4, 8] + s[2, 3, 5, 6] + s[2, 3, 5, 7] + s[2, 3, 5, 8] + 
  s[2, 3, 6, 7] + s[2, 3, 6, 8] + s[2, 3, 7, 8] + s[2, 4, 5, 6] + 
  s[2, 4, 5, 7] + s[2, 4, 5, 8] + s[3, 4, 5, 6] + s[3, 4, 5, 7] + 
  s[3, 4, 5, 8], 2*s[1, 2, 3, 4] + s[1, 2, 3, 5] + s[1, 2, 3, 6] + 
  2*s[1, 2, 3, 7] + 2*s[1, 2, 3, 8] + s[1, 2, 4, 5] + s[1, 2, 4, 6] + 
  s[1, 2, 4, 7] + s[1, 2, 4, 8] + s[1, 2, 7, 8] + s[1, 3, 4, 5] + 
  s[1, 3, 4, 6] + s[1, 3, 4, 7] + s[1, 3, 4, 8] + s[1, 3, 7, 8] + 
  s[1, 4, 7, 8] + 2*s[2, 3, 4, 5] + 2*s[2, 3, 4, 6] + 2*s[2, 3, 4, 7] + 
  2*s[2, 3, 4, 8] + s[2, 3, 5, 6] + s[2, 3, 5, 7] + s[2, 3, 5, 8] + 
  s[2, 3, 6, 7] + s[2, 3, 6, 8] + 2*s[2, 3, 7, 8] + s[2, 4, 5, 6] + 
  s[2, 4, 5, 7] + s[2, 4, 5, 8] + s[2, 4, 6, 7] + s[2, 4, 6, 8] + 
  s[2, 4, 7, 8] + s[3, 4, 5, 6] + s[3, 4, 5, 7] + s[3, 4, 5, 8] + 
  s[3, 4, 6, 7] + s[3, 4, 6, 8] + s[3, 4, 7, 8], 
 s[1, 2, 3, 4] + s[1, 2, 3, 8] + s[1, 2, 4, 8] - s[1, 2, 5, 6] - 
  s[1, 2, 5, 7] - s[1, 2, 6, 7] + s[1, 3, 4, 5] + s[1, 3, 4, 8] - 
  s[1, 3, 5, 6] - s[1, 3, 5, 7] - s[1, 3, 6, 7] - s[1, 4, 5, 6] - 
  s[1, 4, 5, 7] - s[1, 4, 6, 7] - s[1, 5, 6, 7] + 2*s[2, 3, 4, 5] + 
  s[2, 3, 4, 6] + s[2, 3, 4, 7] + 2*s[2, 3, 4, 8] + s[2, 3, 5, 8] + 
  s[2, 3, 6, 8] + s[2, 3, 7, 8] + s[2, 4, 5, 8] + s[2, 4, 6, 8] + 
  s[2, 4, 7, 8] + s[3, 4, 5, 6] + s[3, 4, 5, 7] + 2*s[3, 4, 5, 8] + 
  s[3, 4, 6, 7] + s[3, 4, 6, 8] + s[3, 4, 7, 8], 
 s[1, 2, 3, 8] - s[1, 2, 4, 6] - s[1, 2, 4, 7] - s[1, 2, 5, 6] - 
  s[1, 2, 5, 7] - s[1, 2, 6, 7] - s[1, 3, 4, 6] - s[1, 3, 4, 7] - 
  s[1, 3, 5, 6] - s[1, 3, 5, 7] - s[1, 3, 6, 7] - s[1, 4, 5, 6] - 
  s[1, 4, 5, 7] - s[1, 4, 6, 7] - s[1, 5, 6, 7] + s[2, 3, 4, 5] + 
  s[2, 3, 4, 8] + s[2, 3, 5, 8] + s[2, 3, 6, 8] + s[2, 3, 7, 8] + 
  s[2, 4, 5, 8] + s[3, 4, 5, 8], s[1, 2, 3, 4] + s[1, 2, 3, 7] + 
  2*s[1, 2, 3, 8] + s[1, 2, 4, 8] - s[1, 2, 5, 6] - s[1, 2, 5, 7] - 
  s[1, 2, 6, 7] + s[1, 2, 7, 8] + s[1, 3, 4, 8] - s[1, 3, 5, 6] - 
  s[1, 3, 5, 7] - s[1, 3, 6, 7] + s[1, 3, 7, 8] - s[1, 4, 5, 6] - 
  s[1, 4, 5, 7] - s[1, 4, 6, 7] + s[1, 4, 7, 8] - s[1, 5, 6, 7] + 
  s[2, 3, 4, 5] + s[2, 3, 4, 6] + s[2, 3, 4, 7] + 2*s[2, 3, 4, 8] + 
  s[2, 3, 5, 8] + s[2, 3, 6, 8] + 2*s[2, 3, 7, 8] + s[2, 4, 5, 8] + 
  s[2, 4, 6, 8] + s[2, 4, 7, 8] + s[3, 4, 5, 8] + s[3, 4, 6, 8] + 
  s[3, 4, 7, 8], 2*s[1, 2, 3, 4] + s[1, 2, 3, 5] + s[1, 2, 3, 6] + 
  s[1, 2, 3, 7] + 2*s[1, 2, 3, 8] + s[1, 2, 4, 5] + s[1, 2, 4, 6] + 
  s[1, 2, 4, 7] + 2*s[1, 2, 4, 8] + s[1, 2, 5, 8] + s[1, 2, 6, 8] + 
  s[1, 2, 7, 8] + 2*s[1, 3, 4, 5] + s[1, 3, 4, 6] + s[1, 3, 4, 7] + 
  2*s[1, 3, 4, 8] + s[1, 3, 5, 8] + s[1, 3, 6, 8] + s[1, 3, 7, 8] + 
  s[1, 4, 5, 8] + s[1, 4, 6, 8] + s[1, 4, 7, 8] + 2*s[2, 3, 4, 5] + 
  s[2, 3, 4, 6] + s[2, 3, 4, 7] + 2*s[2, 3, 4, 8] + s[2, 3, 5, 8] + 
  s[2, 3, 6, 8] + s[2, 3, 7, 8] + s[2, 4, 5, 8] + s[2, 4, 6, 8] + 
  s[2, 4, 7, 8] + s[3, 4, 5, 6] + s[3, 4, 5, 7] + 2*s[3, 4, 5, 8] + 
  s[3, 4, 6, 7] + s[3, 4, 6, 8] + s[3, 4, 7, 8], 
 2*s[1, 2, 3, 4] + s[1, 2, 3, 5] + s[1, 2, 3, 6] + 2*s[1, 2, 3, 7] + 
  2*s[1, 2, 3, 8] + s[1, 2, 4, 5] + s[1, 2, 4, 6] + s[1, 2, 4, 7] + 
  s[1, 2, 4, 8] + s[1, 2, 7, 8] + 2*s[1, 3, 4, 5] + s[1, 3, 4, 6] + 
  s[1, 3, 4, 7] + s[1, 3, 4, 8] + s[1, 3, 7, 8] + s[1, 4, 7, 8] + 
  2*s[2, 3, 4, 5] + s[2, 3, 4, 6] + s[2, 3, 4, 7] + s[2, 3, 4, 8] + 
  s[2, 3, 7, 8] + s[2, 4, 7, 8] + s[3, 4, 5, 6] + s[3, 4, 5, 7] + 
  s[3, 4, 5, 8] + s[3, 4, 6, 7] + s[3, 4, 6, 8] + s[3, 4, 7, 8], 
 s[1, 2, 3, 4] + s[1, 2, 3, 5] + s[1, 2, 3, 6] + s[1, 2, 3, 7] + 
  2*s[1, 2, 3, 8] + s[1, 2, 4, 5] + s[1, 2, 4, 8] + s[1, 2, 5, 8] + 
  s[1, 2, 6, 8] + s[1, 2, 7, 8] + s[1, 3, 4, 5] + s[1, 3, 4, 8] + 
  s[1, 3, 5, 8] + s[1, 3, 6, 8] + s[1, 3, 7, 8] + s[1, 4, 5, 8] + 
  s[2, 3, 4, 5] + s[2, 3, 4, 8] + s[2, 3, 5, 8] + s[2, 3, 6, 8] + 
  s[2, 3, 7, 8] + s[2, 4, 5, 8] + s[3, 4, 5, 8], 
 -s[1, 2, 3, 4] - s[1, 2, 3, 5] - s[1, 2, 3, 6] - s[1, 2, 4, 5] - 
  s[1, 2, 4, 6] - s[1, 2, 4, 7] - s[1, 2, 4, 8] - s[1, 2, 5, 6] - 
  s[1, 2, 5, 7] - s[1, 2, 5, 8] - s[1, 2, 6, 7] - s[1, 2, 6, 8] - 
  s[1, 3, 4, 5] - s[1, 3, 4, 6] - s[1, 3, 4, 7] - s[1, 3, 4, 8] - 
  s[1, 3, 5, 6] - s[1, 3, 5, 7] - s[1, 3, 5, 8] - s[1, 3, 6, 7] - 
  s[1, 3, 6, 8] - s[1, 4, 5, 6] - s[1, 4, 5, 7] - s[1, 4, 5, 8] - 
  s[1, 4, 6, 7] - s[1, 4, 6, 8] - s[1, 5, 6, 7] - s[1, 5, 6, 8] + 
  s[2, 3, 7, 8], -s[1, 2, 3, 4] - 2*s[1, 2, 3, 5] - 2*s[1, 2, 3, 6] - 
  s[1, 2, 3, 7] - s[1, 2, 3, 8] - 2*s[1, 2, 4, 5] - 2*s[1, 2, 4, 6] - 
  s[1, 2, 4, 7] - s[1, 2, 4, 8] - 2*s[1, 2, 5, 6] - s[1, 2, 5, 7] - 
  s[1, 2, 5, 8] - s[1, 2, 6, 7] - s[1, 2, 6, 8] - s[1, 3, 4, 5] - 
  s[1, 3, 4, 6] - s[1, 3, 5, 6] - s[1, 3, 5, 7] - s[1, 3, 5, 8] - 
  s[1, 3, 6, 7] - s[1, 3, 6, 8] - s[1, 4, 5, 6] - s[1, 4, 5, 7] - 
  s[1, 4, 5, 8] - s[1, 4, 6, 7] - s[1, 4, 6, 8] - s[1, 5, 6, 7] - 
  s[1, 5, 6, 8] - s[2, 3, 5, 6] - s[2, 3, 5, 7] - s[2, 3, 5, 8] - 
  s[2, 3, 6, 7] - s[2, 3, 6, 8] - s[2, 4, 5, 6] - s[2, 4, 5, 7] - 
  s[2, 4, 5, 8] - s[2, 4, 6, 7] - s[2, 4, 6, 8] - s[2, 5, 6, 7] - 
  s[2, 5, 6, 8] + s[3, 4, 7, 8], s[1, 2, 3, 4] + s[1, 2, 3, 8] + 
  s[1, 2, 4, 8] + s[1, 2, 5, 8] + s[1, 2, 6, 8] + s[1, 2, 7, 8] + 
  s[1, 3, 4, 8] + s[2, 3, 4, 5] + s[2, 3, 4, 6] + s[2, 3, 4, 7] + 
  s[2, 3, 4, 8], s[1, 2, 3, 4] + s[1, 2, 3, 7] + s[1, 2, 3, 8] + 
  s[1, 2, 4, 7] + s[1, 2, 4, 8] + s[1, 2, 7, 8] + s[1, 3, 4, 7] + 
  s[1, 3, 4, 8] + s[1, 3, 7, 8] + s[1, 4, 7, 8] + s[2, 3, 4, 5] + 
  s[2, 3, 4, 6] + s[2, 3, 4, 7] + s[2, 3, 4, 8] + s[2, 3, 7, 8] + 
  s[2, 4, 7, 8] + s[3, 4, 7, 8], s[1, 2, 3, 4] + s[1, 2, 3, 8] + 
  s[1, 2, 4, 8] + s[1, 3, 4, 8] + s[2, 3, 4, 5] + s[2, 3, 4, 6] + 
  s[2, 3, 4, 7] + s[2, 3, 4, 8], s[1, 2, 3, 4] + s[1, 2, 3, 8] + 
  s[1, 2, 4, 8] + s[1, 2, 5, 8] + s[1, 2, 6, 8] + s[1, 2, 7, 8] + 
  s[1, 3, 4, 8] + s[2, 3, 4, 5] + s[2, 3, 4, 6] + s[2, 3, 4, 7] + 
  s[2, 3, 4, 8] + s[2, 3, 5, 6] + s[2, 4, 5, 6] + s[3, 4, 5, 6], 
 s[1, 2, 3, 4] + s[1, 2, 3, 8] + s[1, 2, 4, 8] + s[1, 3, 4, 8] + 
  s[2, 3, 4, 5] + s[2, 3, 4, 6] + s[2, 3, 4, 7] + s[2, 3, 4, 8] + 
  s[2, 3, 5, 6] + s[2, 4, 5, 6] + s[3, 4, 5, 6], 
 s[1, 2, 3, 4] + s[1, 2, 3, 7] + s[1, 2, 3, 8] + s[1, 2, 4, 7] + 
  s[1, 2, 4, 8] + s[1, 2, 7, 8] + s[1, 3, 4, 5] + s[1, 3, 4, 6] + 
  s[1, 3, 4, 7] + s[1, 3, 4, 8] + s[1, 3, 7, 8] + s[1, 4, 7, 8] + 
  s[2, 3, 4, 5] + s[2, 3, 4, 6] + s[2, 3, 4, 7] + s[2, 3, 4, 8] + 
  s[2, 3, 7, 8] + s[2, 4, 7, 8] + s[3, 4, 5, 6] + s[3, 4, 5, 7] + 
  s[3, 4, 5, 8] + s[3, 4, 6, 7] + s[3, 4, 6, 8] + s[3, 4, 7, 8], 
 s[1, 2, 3, 4] + s[1, 2, 3, 8] + s[1, 2, 4, 8] + s[1, 3, 4, 5] + 
  s[1, 3, 4, 6] + s[1, 3, 4, 7] + s[1, 3, 4, 8] + s[2, 3, 4, 5] + 
  s[2, 3, 4, 6] + s[2, 3, 4, 7] + s[2, 3, 4, 8] + s[3, 4, 5, 6] + 
  s[3, 4, 5, 7] + s[3, 4, 5, 8] + s[3, 4, 6, 7] + s[3, 4, 6, 8] + 
  s[3, 4, 7, 8], -s[1, 2, 3, 4] - 2*s[1, 2, 3, 5] - 2*s[1, 2, 3, 6] - 
  s[1, 2, 3, 7] - 2*s[1, 2, 4, 5] - 2*s[1, 2, 4, 6] - s[1, 2, 4, 7] - 
  2*s[1, 2, 5, 6] - s[1, 2, 5, 7] - s[1, 2, 5, 8] - s[1, 2, 6, 7] - 
  s[1, 2, 6, 8] - s[1, 3, 4, 5] - s[1, 3, 4, 6] - s[1, 3, 5, 6] - 
  s[1, 3, 5, 7] - s[1, 3, 5, 8] - s[1, 3, 6, 7] - s[1, 3, 6, 8] - 
  s[1, 4, 5, 6] - s[1, 4, 5, 7] - s[1, 4, 5, 8] - s[1, 4, 6, 7] - 
  s[1, 4, 6, 8] - s[1, 5, 6, 7] - s[1, 5, 6, 8] - s[2, 3, 4, 5] - 
  s[2, 3, 4, 6] - s[2, 3, 5, 6] - s[2, 3, 5, 7] - s[2, 3, 5, 8] - 
  s[2, 3, 6, 7] - s[2, 3, 6, 8] - s[2, 4, 5, 6] - s[2, 4, 5, 7] - 
  s[2, 4, 5, 8] - s[2, 4, 6, 7] - s[2, 4, 6, 8] - s[2, 5, 6, 7] - 
  s[2, 5, 6, 8] + s[3, 4, 7, 8], s[1, 2, 3, 4] + s[1, 2, 3, 5] + 
  s[1, 2, 3, 8] + s[1, 2, 4, 5] + s[1, 2, 4, 8] + s[1, 2, 5, 8] + 
  s[1, 2, 6, 8] + s[1, 2, 7, 8] + s[1, 3, 4, 5] + s[1, 3, 4, 8] + 
  s[1, 3, 5, 8] + s[1, 4, 5, 8] + 2*s[2, 3, 4, 5] + s[2, 3, 4, 6] + 
  s[2, 3, 4, 7] + s[2, 3, 4, 8] + s[2, 3, 5, 6] + s[2, 3, 5, 7] + 
  s[2, 3, 5, 8] + s[2, 4, 5, 6] + s[2, 4, 5, 7] + s[2, 4, 5, 8] + 
  s[3, 4, 5, 6] + s[3, 4, 5, 7] + s[3, 4, 5, 8], 
 s[1, 2, 3, 4] + s[1, 2, 3, 5] + s[1, 2, 3, 8] + s[1, 2, 4, 5] + 
  s[1, 2, 4, 8] + s[1, 2, 5, 8] + s[1, 3, 4, 5] + s[1, 3, 4, 8] + 
  s[1, 3, 5, 8] + s[1, 4, 5, 8] + 2*s[2, 3, 4, 5] + s[2, 3, 4, 6] + 
  s[2, 3, 4, 7] + s[2, 3, 4, 8] + s[2, 3, 5, 6] + s[2, 3, 5, 7] + 
  s[2, 3, 5, 8] + s[2, 4, 5, 6] + s[2, 4, 5, 7] + s[2, 4, 5, 8] + 
  s[3, 4, 5, 6] + s[3, 4, 5, 7] + s[3, 4, 5, 8], 
 -2*s[1, 2, 3, 4] - 2*s[1, 2, 3, 5] - 2*s[1, 2, 3, 6] - 2*s[1, 2, 3, 7] - 
  s[1, 2, 3, 8] - 2*s[1, 2, 4, 5] - 2*s[1, 2, 4, 6] - 2*s[1, 2, 4, 7] - 
  s[1, 2, 4, 8] - 2*s[1, 2, 5, 6] - 2*s[1, 2, 5, 7] - s[1, 2, 5, 8] - 
  s[1, 2, 6, 7] - s[1, 2, 6, 8] - s[1, 2, 7, 8] - s[1, 3, 4, 5] - 
  s[1, 3, 4, 6] - s[1, 3, 4, 7] - s[1, 3, 4, 8] - s[1, 3, 5, 6] - 
  s[1, 3, 5, 7] - s[1, 3, 5, 8] - s[1, 3, 6, 7] - s[1, 3, 6, 8] - 
  s[1, 3, 7, 8] - s[1, 4, 5, 6] - s[1, 4, 5, 7] - s[1, 4, 5, 8] - 
  s[1, 4, 6, 7] - s[1, 4, 6, 8] - s[1, 4, 7, 8] - s[1, 5, 6, 7] - 
  s[1, 5, 6, 8] - s[1, 5, 7, 8] - s[2, 3, 4, 5] - s[2, 3, 4, 6] - 
  s[2, 3, 4, 7] - s[2, 3, 4, 8] - s[2, 3, 5, 6] - s[2, 3, 5, 7] - 
  s[2, 3, 5, 8] - s[2, 3, 6, 7] - s[2, 3, 6, 8] - s[2, 3, 7, 8] - 
  s[2, 4, 5, 6] - s[2, 4, 5, 7] - s[2, 4, 5, 8] - s[2, 4, 6, 7] - 
  s[2, 4, 6, 8] - s[2, 4, 7, 8] - s[2, 5, 6, 7] - s[2, 5, 6, 8] - 
  s[2, 5, 7, 8], 2*s[1, 2, 3, 4] + s[1, 2, 3, 5] + s[1, 2, 3, 6] + 
  s[1, 2, 3, 7] + s[1, 2, 3, 8] + s[1, 2, 4, 5] + s[1, 2, 4, 6] + 
  s[1, 2, 4, 7] + s[1, 2, 4, 8] + s[1, 3, 4, 5] + s[1, 3, 4, 6] + 
  s[1, 3, 4, 7] + s[1, 3, 4, 8] + s[2, 3, 4, 5] + s[2, 3, 4, 6] + 
  s[2, 3, 4, 7] + s[2, 3, 4, 8] + s[3, 4, 5, 6] + s[3, 4, 5, 7] + 
  s[3, 4, 5, 8] + s[3, 4, 6, 7] + s[3, 4, 6, 8] + s[3, 4, 7, 8], 
 s[1, 2, 3, 4] + s[1, 2, 3, 8] + s[1, 2, 4, 8] - s[1, 2, 5, 6] - 
  s[1, 2, 5, 7] - s[1, 2, 6, 7] + s[1, 3, 4, 8] - s[1, 3, 5, 6] - 
  s[1, 3, 5, 7] - s[1, 3, 6, 7] - s[1, 4, 5, 6] - s[1, 4, 5, 7] - 
  s[1, 4, 6, 7] - s[1, 5, 6, 7] + s[2, 3, 4, 8] - s[2, 3, 5, 6] - 
  s[2, 3, 5, 7] - s[2, 3, 6, 7] - s[2, 4, 5, 6] - s[2, 4, 5, 7] - 
  s[2, 4, 6, 7] - s[2, 5, 6, 7] + s[3, 4, 5, 8] + s[3, 4, 6, 8] + 
  s[3, 4, 7, 8], -s[1, 2, 3, 4] - s[1, 2, 3, 5] - s[1, 2, 3, 6] - 
  s[1, 2, 3, 7] - s[1, 2, 3, 8] - s[1, 2, 4, 5] - s[1, 2, 4, 6] - 
  s[1, 2, 4, 7] - s[1, 2, 4, 8] - s[1, 2, 5, 6] - s[1, 2, 5, 7] - 
  s[1, 2, 5, 8] - s[1, 2, 6, 7] - s[1, 2, 6, 8] - s[1, 2, 7, 8] - 
  s[1, 3, 4, 5] - s[1, 3, 4, 6] - s[1, 3, 4, 7] - s[1, 3, 4, 8] - 
  s[1, 3, 5, 6] - s[1, 3, 5, 7] - s[1, 3, 5, 8] - s[1, 3, 6, 7] - 
  s[1, 3, 6, 8] - s[1, 3, 7, 8] - s[1, 4, 5, 6] - s[1, 4, 5, 7] - 
  s[1, 4, 5, 8] - s[1, 4, 6, 7] - s[1, 4, 6, 8] - s[1, 4, 7, 8] - 
  s[1, 5, 6, 7] - s[1, 5, 6, 8] - s[1, 5, 7, 8] - s[2, 3, 4, 5] - 
  s[2, 3, 4, 6] - s[2, 3, 4, 7] - s[2, 3, 4, 8] - s[2, 3, 5, 6] - 
  s[2, 3, 5, 7] - s[2, 3, 5, 8] - s[2, 3, 6, 7] - s[2, 3, 6, 8] - 
  s[2, 3, 7, 8] - s[2, 4, 5, 6] - s[2, 4, 5, 7] - s[2, 4, 5, 8] - 
  s[2, 4, 6, 7] - s[2, 4, 6, 8] - s[2, 4, 7, 8] - s[2, 5, 6, 7] - 
  s[2, 5, 6, 8] - s[2, 5, 7, 8], s[1, 2, 3, 4] + s[1, 2, 3, 5] + 
  s[1, 2, 4, 5] + s[1, 3, 4, 5] + s[2, 3, 4, 5] + s[3, 4, 5, 6] + 
  s[3, 4, 5, 7] + s[3, 4, 5, 8], -s[1, 2, 3, 6] - s[1, 2, 3, 7] - 
  s[1, 2, 4, 6] - s[1, 2, 4, 7] - s[1, 2, 5, 6] - s[1, 2, 5, 7] - 
  s[1, 2, 6, 7] - s[1, 3, 4, 6] - s[1, 3, 4, 7] - s[1, 3, 5, 6] - 
  s[1, 3, 5, 7] - s[1, 3, 6, 7] - s[1, 4, 5, 6] - s[1, 4, 5, 7] - 
  s[1, 4, 6, 7] - s[1, 5, 6, 7] - s[2, 3, 4, 6] - s[2, 3, 4, 7] - 
  s[2, 3, 5, 6] - s[2, 3, 5, 7] - s[2, 3, 6, 7] - s[2, 4, 5, 6] - 
  s[2, 4, 5, 7] - s[2, 4, 6, 7] - s[2, 5, 6, 7] + s[3, 4, 5, 8], 
 -s[1, 2, 3, 4] - s[1, 2, 3, 5] - s[1, 2, 3, 6] - s[1, 2, 3, 7] - 
  s[1, 2, 3, 8] - s[1, 2, 4, 5] - s[1, 2, 4, 6] - s[1, 2, 4, 7] - 
  s[1, 2, 4, 8] - s[1, 2, 5, 6] - s[1, 2, 5, 7] - s[1, 2, 5, 8] - 
  s[1, 2, 6, 7] - s[1, 2, 6, 8] - s[1, 3, 4, 5] - s[1, 3, 4, 6] - 
  s[1, 3, 4, 7] - s[1, 3, 4, 8] - s[1, 3, 5, 6] - s[1, 3, 5, 7] - 
  s[1, 3, 5, 8] - s[1, 3, 6, 7] - s[1, 3, 6, 8] - s[1, 4, 5, 6] - 
  s[1, 4, 5, 7] - s[1, 4, 5, 8] - s[1, 4, 6, 7] - s[1, 4, 6, 8] - 
  s[1, 5, 6, 7] - s[1, 5, 6, 8] - s[2, 3, 4, 5] - s[2, 3, 4, 6] - 
  s[2, 3, 4, 7] - s[2, 3, 4, 8] - s[2, 3, 5, 6] - s[2, 3, 5, 7] - 
  s[2, 3, 5, 8] - s[2, 3, 6, 7] - s[2, 3, 6, 8] - s[2, 4, 5, 6] - 
  s[2, 4, 5, 7] - s[2, 4, 5, 8] - s[2, 4, 6, 7] - s[2, 4, 6, 8] - 
  s[2, 5, 6, 7] - s[2, 5, 6, 8], -s[1, 2, 3, 4] - s[1, 2, 3, 5] - 
  s[1, 2, 3, 6] - s[1, 2, 3, 7] - s[1, 2, 3, 8] - s[1, 2, 4, 5] - 
  s[1, 2, 4, 6] - s[1, 2, 4, 7] - s[1, 2, 4, 8] - s[1, 2, 5, 6] - 
  s[1, 2, 5, 7] - s[1, 2, 5, 8] - s[1, 2, 6, 7] - s[1, 2, 6, 8] - 
  s[1, 2, 7, 8] - s[1, 3, 4, 5] - s[1, 3, 4, 6] - s[1, 3, 4, 7] - 
  s[1, 3, 4, 8] - s[1, 3, 5, 6] - s[1, 3, 5, 7] - s[1, 3, 5, 8] - 
  s[1, 3, 6, 7] - s[1, 3, 6, 8] - s[1, 3, 7, 8] - s[1, 4, 5, 6] - 
  s[1, 4, 5, 7] - s[1, 4, 5, 8] - s[1, 4, 6, 7] - s[1, 4, 6, 8] - 
  s[1, 4, 7, 8] - s[1, 5, 6, 7] - s[1, 5, 6, 8] - s[1, 5, 7, 8] - 
  s[2, 3, 4, 5] - s[2, 3, 4, 6] - s[2, 3, 4, 7] - s[2, 3, 4, 8] - 
  s[2, 3, 5, 6] - s[2, 3, 5, 7] - s[2, 3, 5, 8] - s[2, 3, 6, 7] - 
  s[2, 3, 6, 8] - s[2, 3, 7, 8] - s[2, 4, 5, 6] - s[2, 4, 5, 7] - 
  s[2, 4, 5, 8] - s[2, 4, 6, 7] - s[2, 4, 6, 8] - s[2, 4, 7, 8] - 
  s[2, 5, 6, 7] - s[2, 5, 6, 8] - s[2, 5, 7, 8] - s[3, 4, 5, 6] - 
  s[3, 4, 5, 7] - s[3, 4, 5, 8] - s[3, 4, 6, 7] - s[3, 4, 6, 8] - 
  s[3, 4, 7, 8] - s[3, 5, 6, 7] - s[3, 5, 6, 8] - s[3, 5, 7, 8], 
 2*s[1, 2, 3, 4] + s[1, 2, 3, 5] + s[1, 2, 3, 6] + s[1, 2, 3, 7] + 
  s[1, 2, 3, 8] + s[1, 2, 4, 5] + s[1, 2, 4, 6] + s[1, 2, 4, 7] + 
  s[1, 2, 4, 8] + s[1, 2, 5, 6] + s[1, 2, 5, 7] + s[1, 2, 5, 8] + 
  s[1, 2, 6, 7] + s[1, 2, 6, 8] + s[1, 2, 7, 8] + s[1, 3, 4, 5] + 
  s[1, 3, 4, 6] + s[1, 3, 4, 7] + s[1, 3, 4, 8] + s[2, 3, 4, 5] + 
  s[2, 3, 4, 6] + s[2, 3, 4, 7] + s[2, 3, 4, 8], 
 -s[1, 2, 3, 5] - s[1, 2, 3, 6] - s[1, 2, 4, 5] - s[1, 2, 4, 6] - 
  s[1, 2, 5, 6] + s[1, 2, 7, 8] - s[1, 3, 4, 5] - s[1, 3, 4, 6] - 
  s[1, 3, 5, 6] - s[1, 3, 5, 7] - s[1, 3, 5, 8] - s[1, 3, 6, 7] - 
  s[1, 3, 6, 8] - s[1, 4, 5, 6] - s[1, 4, 5, 7] - s[1, 4, 5, 8] - 
  s[1, 4, 6, 7] - s[1, 4, 6, 8] - s[1, 5, 6, 7] - s[1, 5, 6, 8] - 
  s[2, 3, 4, 5] - s[2, 3, 4, 6] - s[2, 3, 5, 6] - s[2, 3, 5, 7] - 
  s[2, 3, 5, 8] - s[2, 3, 6, 7] - s[2, 3, 6, 8] - s[2, 4, 5, 6] - 
  s[2, 4, 5, 7] - s[2, 4, 5, 8] - s[2, 4, 6, 7] - s[2, 4, 6, 8] - 
  s[2, 5, 6, 7] - s[2, 5, 6, 8] - s[3, 4, 5, 6] - s[3, 4, 5, 7] - 
  s[3, 4, 5, 8] - s[3, 4, 6, 7] - s[3, 4, 6, 8] - s[3, 5, 6, 7] - 
  s[3, 5, 6, 8], -s[1, 2, 3, 4] - s[1, 2, 3, 5] - s[1, 2, 3, 6] - 
  s[1, 2, 3, 7] - s[1, 2, 3, 8] - s[1, 2, 4, 5] - s[1, 2, 4, 6] - 
  s[1, 2, 4, 7] - s[1, 2, 4, 8] - s[1, 2, 5, 6] - s[1, 2, 5, 7] - 
  s[1, 2, 5, 8] - s[1, 3, 4, 5] - s[1, 3, 4, 6] - s[1, 3, 4, 7] - 
  s[1, 3, 4, 8] - s[1, 3, 5, 6] - s[1, 3, 5, 7] - s[1, 3, 5, 8] - 
  s[1, 3, 6, 7] - s[1, 3, 6, 8] - s[1, 3, 7, 8] - s[1, 4, 5, 6] - 
  s[1, 4, 5, 7] - s[1, 4, 5, 8] - s[1, 4, 6, 7] - s[1, 4, 6, 8] - 
  s[1, 4, 7, 8] - s[1, 5, 6, 7] - s[1, 5, 6, 8] - s[1, 5, 7, 8] - 
  s[2, 3, 4, 5] - s[2, 3, 4, 6] - s[2, 3, 4, 7] - s[2, 3, 4, 8] - 
  s[2, 3, 5, 6] - s[2, 3, 5, 7] - s[2, 3, 5, 8] - s[2, 3, 6, 7] - 
  s[2, 3, 6, 8] - s[2, 3, 7, 8] - s[2, 4, 5, 6] - s[2, 4, 5, 7] - 
  s[2, 4, 5, 8] - s[2, 4, 6, 7] - s[2, 4, 6, 8] - s[2, 4, 7, 8] - 
  s[2, 5, 6, 7] - s[2, 5, 6, 8] - s[2, 5, 7, 8] - s[3, 4, 5, 6] - 
  s[3, 4, 5, 7] - s[3, 4, 5, 8] - s[3, 4, 6, 7] - s[3, 4, 6, 8] - 
  s[3, 4, 7, 8] - s[3, 5, 6, 7] - s[3, 5, 6, 8] - s[3, 5, 7, 8], 
 -s[1, 2, 3, 4] - s[1, 2, 3, 5] - s[1, 2, 3, 6] - s[1, 2, 3, 7] - 
  s[1, 2, 3, 8] - s[1, 2, 4, 5] - s[1, 2, 4, 6] - s[1, 2, 4, 7] - 
  s[1, 2, 4, 8] - s[1, 2, 5, 6] - s[1, 2, 5, 7] - s[1, 2, 5, 8] - 
  s[1, 2, 6, 7] - s[1, 2, 6, 8] - s[1, 3, 4, 5] - s[1, 3, 4, 6] - 
  s[1, 3, 4, 7] - s[1, 3, 4, 8] - s[1, 3, 5, 6] - s[1, 3, 5, 7] - 
  s[1, 3, 5, 8] - s[1, 3, 6, 7] - s[1, 3, 6, 8] - s[1, 4, 5, 6] - 
  s[1, 4, 5, 7] - s[1, 4, 5, 8] - s[1, 4, 6, 7] - s[1, 4, 6, 8] - 
  s[1, 5, 6, 7] - s[1, 5, 6, 8] - s[2, 3, 4, 5] - s[2, 3, 4, 6] - 
  s[2, 3, 4, 7] - s[2, 3, 4, 8] - s[2, 3, 5, 6] - s[2, 3, 5, 7] - 
  s[2, 3, 5, 8] - s[2, 3, 6, 7] - s[2, 3, 6, 8] - s[2, 4, 5, 6] - 
  s[2, 4, 5, 7] - s[2, 4, 5, 8] - s[2, 4, 6, 7] - s[2, 4, 6, 8] - 
  s[2, 5, 6, 7] - s[2, 5, 6, 8] - s[3, 4, 5, 6] - s[3, 4, 5, 7] - 
  s[3, 4, 5, 8] - s[3, 4, 6, 7] - s[3, 4, 6, 8] - s[3, 5, 6, 7] - 
  s[3, 5, 6, 8], 2*s[1, 2, 3, 4] + 2*s[1, 2, 3, 5] + 2*s[1, 2, 3, 6] + 
  2*s[1, 2, 3, 7] + 2*s[1, 2, 3, 8] + s[1, 2, 4, 5] + s[1, 2, 4, 6] + 
  s[1, 2, 4, 7] + s[1, 2, 4, 8] + s[1, 2, 5, 6] + s[1, 2, 5, 7] + 
  s[1, 2, 5, 8] + s[1, 2, 6, 7] + s[1, 2, 6, 8] + s[1, 2, 7, 8] + 
  s[1, 3, 4, 5] + s[1, 3, 4, 6] + s[1, 3, 4, 7] + s[1, 3, 4, 8] + 
  s[1, 3, 5, 6] + s[1, 3, 5, 7] + s[1, 3, 5, 8] + s[1, 3, 6, 7] + 
  s[1, 3, 6, 8] + s[1, 3, 7, 8] + s[1, 4, 5, 6] + s[2, 3, 4, 5] + 
  s[2, 3, 4, 6] + s[2, 3, 4, 7] + s[2, 3, 4, 8] + s[2, 3, 5, 6] + 
  s[2, 3, 5, 7] + s[2, 3, 5, 8] + s[2, 3, 6, 7] + s[2, 3, 6, 8] + 
  s[2, 3, 7, 8] + s[2, 4, 5, 6] + s[3, 4, 5, 6], 
 2*s[1, 2, 3, 4] + s[1, 2, 3, 5] + s[1, 2, 3, 6] + s[1, 2, 3, 7] + 
  s[1, 2, 3, 8] + s[1, 2, 4, 5] + s[1, 2, 4, 6] + s[1, 2, 4, 7] + 
  s[1, 2, 4, 8] + s[1, 2, 5, 6] + s[1, 2, 5, 7] + s[1, 2, 5, 8] + 
  s[1, 2, 6, 7] + s[1, 2, 6, 8] + s[1, 2, 7, 8] + s[1, 3, 4, 5] + 
  s[1, 3, 4, 6] + s[1, 3, 4, 7] + s[1, 3, 4, 8] + s[1, 3, 5, 6] + 
  s[1, 4, 5, 6] + s[2, 3, 4, 5] + s[2, 3, 4, 6] + s[2, 3, 4, 7] + 
  s[2, 3, 4, 8] + s[2, 3, 5, 6] + s[2, 4, 5, 6] + s[3, 4, 5, 6], 
 2*s[1, 2, 3, 4] + 2*s[1, 2, 3, 5] + s[1, 2, 3, 6] + s[1, 2, 3, 7] + 
  s[1, 2, 3, 8] + 2*s[1, 2, 4, 5] + s[1, 2, 4, 6] + s[1, 2, 4, 7] + 
  s[1, 2, 4, 8] + s[1, 2, 5, 6] + s[1, 2, 5, 7] + s[1, 2, 5, 8] + 
  s[1, 2, 6, 7] + s[1, 2, 6, 8] + s[1, 2, 7, 8] + 2*s[1, 3, 4, 5] + 
  s[1, 3, 4, 6] + s[1, 3, 4, 7] + s[1, 3, 4, 8] + s[1, 3, 5, 6] + 
  s[1, 3, 5, 7] + s[1, 3, 5, 8] + s[1, 4, 5, 6] + s[1, 4, 5, 7] + 
  s[1, 4, 5, 8] + 2*s[2, 3, 4, 5] + s[2, 3, 4, 6] + s[2, 3, 4, 7] + 
  s[2, 3, 4, 8] + s[2, 3, 5, 6] + s[2, 3, 5, 7] + s[2, 3, 5, 8] + 
  s[2, 4, 5, 6] + s[2, 4, 5, 7] + s[2, 4, 5, 8] + s[3, 4, 5, 6] + 
  s[3, 4, 5, 7] + s[3, 4, 5, 8], -s[1, 2, 3, 4] - s[1, 2, 3, 5] - 
  s[1, 2, 3, 6] - s[1, 2, 3, 7] - s[1, 2, 3, 8] - s[1, 2, 4, 5] - 
  s[1, 2, 4, 6] - s[1, 2, 4, 7] - s[1, 2, 4, 8] - s[1, 2, 5, 6] - 
  s[1, 2, 5, 7] - s[1, 2, 5, 8] - s[1, 2, 6, 7] - s[1, 2, 6, 8] - 
  s[1, 2, 7, 8] - s[1, 3, 4, 5] - s[1, 3, 4, 6] - s[1, 3, 4, 7] - 
  s[1, 3, 4, 8] - s[1, 3, 5, 6] - s[1, 3, 5, 7] - s[1, 3, 5, 8] - 
  s[1, 3, 6, 7] - s[1, 3, 6, 8] - s[1, 3, 7, 8] - s[1, 4, 5, 7] - 
  s[1, 4, 5, 8] - s[1, 4, 6, 7] - s[1, 4, 6, 8] - s[1, 4, 7, 8] - 
  s[1, 5, 6, 7] - s[1, 5, 6, 8] - s[1, 5, 7, 8] - s[2, 3, 4, 5] - 
  s[2, 3, 4, 6] - s[2, 3, 4, 7] - s[2, 3, 4, 8] - s[2, 3, 5, 6] - 
  s[2, 3, 5, 7] - s[2, 3, 5, 8] - s[2, 3, 6, 7] - s[2, 3, 6, 8] - 
  s[2, 3, 7, 8] - s[2, 4, 5, 7] - s[2, 4, 5, 8] - s[2, 4, 6, 7] - 
  s[2, 4, 6, 8] - s[2, 4, 7, 8] - s[2, 5, 6, 7] - s[2, 5, 6, 8] - 
  s[2, 5, 7, 8] - s[3, 4, 5, 7] - s[3, 4, 5, 8] - s[3, 4, 6, 7] - 
  s[3, 4, 6, 8] - s[3, 4, 7, 8] - s[3, 5, 6, 7] - s[3, 5, 6, 8] - 
  s[3, 5, 7, 8], 2*s[1, 2, 3, 4] + 2*s[1, 2, 3, 5] + s[1, 2, 3, 6] + 
  s[1, 2, 3, 7] + s[1, 2, 3, 8] + s[1, 2, 4, 5] + s[1, 3, 4, 5] + 
  2*s[2, 3, 4, 5] + s[2, 3, 4, 6] + s[2, 3, 4, 7] + s[2, 3, 4, 8] + 
  s[2, 3, 5, 6] + s[2, 3, 5, 7] + s[2, 3, 5, 8] + s[2, 3, 6, 7] + 
  s[2, 3, 6, 8] + s[2, 3, 7, 8] + s[2, 4, 5, 6] + s[2, 4, 5, 7] + 
  s[2, 4, 5, 8] + s[3, 4, 5, 6] + s[3, 4, 5, 7] + s[3, 4, 5, 8], 
 s[1, 2, 3, 4] + s[1, 2, 3, 5] + s[1, 2, 3, 8] - s[1, 2, 4, 6] - 
  s[1, 2, 4, 7] - s[1, 2, 5, 6] - s[1, 2, 5, 7] - s[1, 2, 6, 7] - 
  s[1, 3, 4, 6] - s[1, 3, 4, 7] - s[1, 3, 5, 6] - s[1, 3, 5, 7] - 
  s[1, 3, 6, 7] - s[1, 4, 5, 6] - s[1, 4, 5, 7] - s[1, 4, 6, 7] - 
  s[1, 5, 6, 7] + s[2, 3, 4, 5] + s[2, 3, 4, 8] + s[2, 3, 5, 8] + 
  s[2, 3, 6, 8] + s[2, 3, 7, 8] + s[2, 4, 5, 8] + s[3, 4, 5, 8], 
 -2*s[1, 2, 3, 4] - 2*s[1, 2, 3, 5] - 2*s[1, 2, 3, 6] - 2*s[1, 2, 3, 7] - 
  2*s[1, 2, 3, 8] - 2*s[1, 2, 4, 5] - 2*s[1, 2, 4, 6] - 2*s[1, 2, 4, 7] - 
  2*s[1, 2, 4, 8] - 2*s[1, 2, 5, 6] - 2*s[1, 2, 5, 7] - 2*s[1, 2, 5, 8] - 
  s[1, 2, 6, 7] - s[1, 2, 6, 8] - s[1, 2, 7, 8] - 2*s[1, 3, 4, 5] - 
  2*s[1, 3, 4, 6] - 2*s[1, 3, 4, 7] - 2*s[1, 3, 4, 8] - 2*s[1, 3, 5, 6] - 
  2*s[1, 3, 5, 7] - 2*s[1, 3, 5, 8] - s[1, 3, 6, 7] - s[1, 3, 6, 8] - 
  s[1, 3, 7, 8] - s[1, 4, 5, 6] - s[1, 4, 5, 7] - s[1, 4, 5, 8] - 
  s[1, 4, 6, 7] - s[1, 4, 6, 8] - s[1, 4, 7, 8] - s[1, 5, 6, 7] - 
  s[1, 5, 6, 8] - s[1, 5, 7, 8] - 2*s[2, 3, 4, 5] - 2*s[2, 3, 4, 6] - 
  2*s[2, 3, 4, 7] - 2*s[2, 3, 4, 8] - 2*s[2, 3, 5, 6] - 2*s[2, 3, 5, 7] - 
  2*s[2, 3, 5, 8] - s[2, 3, 6, 7] - s[2, 3, 6, 8] - s[2, 3, 7, 8] - 
  s[2, 4, 5, 6] - s[2, 4, 5, 7] - s[2, 4, 5, 8] - s[2, 4, 6, 7] - 
  s[2, 4, 6, 8] - s[2, 4, 7, 8] - s[2, 5, 6, 7] - s[2, 5, 6, 8] - 
  s[2, 5, 7, 8] - s[3, 4, 5, 6] - s[3, 4, 5, 7] - s[3, 4, 5, 8] - 
  s[3, 4, 6, 7] - s[3, 4, 6, 8] - s[3, 4, 7, 8] - s[3, 5, 6, 7] - 
  s[3, 5, 6, 8] - s[3, 5, 7, 8], 2*s[1, 2, 3, 4] + 2*s[1, 2, 3, 5] + 
  s[1, 2, 3, 6] + s[1, 2, 3, 7] + 2*s[1, 2, 3, 8] + s[1, 2, 4, 5] + 
  s[1, 2, 4, 8] + s[1, 2, 5, 8] + s[1, 2, 6, 8] + s[1, 2, 7, 8] + 
  s[1, 3, 4, 5] + s[1, 3, 4, 8] + s[1, 3, 5, 8] + s[1, 3, 6, 8] + 
  s[1, 3, 7, 8] + s[1, 4, 5, 8] + s[2, 3, 4, 5] + s[2, 3, 4, 8] + 
  s[2, 3, 5, 8] + s[2, 3, 6, 8] + s[2, 3, 7, 8] + s[2, 4, 5, 8] + 
  s[3, 4, 5, 8], -s[1, 2, 4, 5] - s[1, 2, 4, 6] - s[1, 2, 4, 7] - 
  s[1, 2, 4, 8] - s[1, 2, 5, 6] - s[1, 2, 5, 7] - s[1, 2, 5, 8] - 
  s[1, 2, 6, 7] - s[1, 2, 6, 8] - s[1, 3, 4, 5] - s[1, 3, 4, 6] - 
  s[1, 3, 4, 7] - s[1, 3, 4, 8] - s[1, 3, 5, 6] - s[1, 3, 5, 7] - 
  s[1, 3, 5, 8] - s[1, 3, 6, 7] - s[1, 3, 6, 8] - s[1, 4, 5, 6] - 
  s[1, 4, 5, 7] - s[1, 4, 5, 8] - s[1, 4, 6, 7] - s[1, 4, 6, 8] - 
  s[1, 5, 6, 7] - s[1, 5, 6, 8] + s[2, 3, 7, 8], 
 s[1, 2, 3, 4] + s[1, 2, 3, 5] + s[1, 2, 3, 6] + s[1, 2, 3, 7] + 
  s[1, 2, 3, 8] + s[1, 2, 7, 8] + s[1, 3, 7, 8] + s[2, 3, 7, 8], 
 s[1, 2, 3, 4] - s[1, 2, 5, 6] - s[1, 2, 5, 7] - s[1, 2, 5, 8] - 
  s[1, 2, 6, 7] - s[1, 2, 6, 8] - s[1, 3, 5, 6] - s[1, 3, 5, 7] - 
  s[1, 3, 5, 8] - s[1, 3, 6, 7] - s[1, 3, 6, 8] - s[1, 4, 5, 6] - 
  s[1, 4, 5, 7] - s[1, 4, 5, 8] - s[1, 4, 6, 7] - s[1, 4, 6, 8] - 
  s[1, 5, 6, 7] - s[1, 5, 6, 8] + s[2, 3, 4, 5] + s[2, 3, 4, 6] + 
  s[2, 3, 4, 7] + s[2, 3, 4, 8] + s[2, 3, 7, 8] + s[2, 4, 7, 8] + 
  s[3, 4, 7, 8], 2*s[1, 2, 3, 4] + s[1, 2, 3, 5] + s[1, 2, 3, 6] + 
  s[1, 2, 3, 7] + s[1, 2, 3, 8] + s[1, 2, 4, 5] + s[1, 2, 4, 6] + 
  s[1, 2, 4, 7] + s[1, 2, 4, 8] + s[1, 2, 7, 8] + s[1, 3, 4, 5] + 
  s[1, 3, 4, 6] + s[1, 3, 4, 7] + s[1, 3, 4, 8] + s[1, 3, 7, 8] + 
  s[1, 4, 7, 8] + s[2, 3, 4, 5] + s[2, 3, 4, 6] + s[2, 3, 4, 7] + 
  s[2, 3, 4, 8] + s[2, 3, 7, 8] + s[2, 4, 7, 8] + s[3, 4, 7, 8], 
 -s[1, 2, 3, 5] - s[1, 2, 3, 6] - s[1, 2, 3, 7] - s[1, 2, 3, 8] - 
  s[1, 2, 4, 5] - s[1, 2, 4, 6] - s[1, 2, 4, 7] - s[1, 2, 4, 8] - 
  s[1, 2, 5, 6] - s[1, 2, 5, 7] - s[1, 2, 5, 8] - s[1, 2, 6, 7] - 
  s[1, 2, 6, 8] - s[1, 2, 7, 8] - s[1, 3, 5, 7] - s[1, 3, 5, 8] - 
  s[1, 3, 6, 7] - s[1, 3, 6, 8] - s[1, 3, 7, 8] - s[1, 4, 5, 7] - 
  s[1, 4, 5, 8] - s[1, 4, 6, 7] - s[1, 4, 6, 8] - s[1, 4, 7, 8] - 
  s[1, 5, 6, 7] - s[1, 5, 6, 8] - s[1, 5, 7, 8] - s[2, 3, 5, 7] - 
  s[2, 3, 5, 8] - s[2, 3, 6, 7] - s[2, 3, 6, 8] - s[2, 3, 7, 8] - 
  s[2, 4, 5, 7] - s[2, 4, 5, 8] - s[2, 4, 6, 7] - s[2, 4, 6, 8] - 
  s[2, 4, 7, 8] - s[2, 5, 6, 7] - s[2, 5, 6, 8] - s[2, 5, 7, 8] + 
  s[3, 4, 5, 6], 2*s[1, 2, 3, 4] + s[1, 2, 3, 5] + s[1, 2, 3, 6] + 
  s[1, 2, 3, 7] + s[1, 2, 3, 8] + s[1, 2, 4, 5] + s[1, 2, 4, 6] + 
  s[1, 2, 4, 7] + s[1, 2, 4, 8] + s[1, 2, 5, 6] + s[1, 3, 4, 5] + 
  s[1, 3, 4, 6] + s[1, 3, 4, 7] + s[1, 3, 4, 8] + s[1, 3, 5, 6] + 
  s[1, 4, 5, 6] + s[2, 3, 4, 5] + s[2, 3, 4, 6] + s[2, 3, 4, 7] + 
  s[2, 3, 4, 8] + s[2, 3, 5, 6] + s[2, 4, 5, 6] + s[3, 4, 5, 6], 
 3*s[1, 2, 3, 4] + 2*s[1, 2, 3, 5] + 2*s[1, 2, 3, 6] + 2*s[1, 2, 3, 7] + 
  3*s[1, 2, 3, 8] + 2*s[1, 2, 4, 5] + s[1, 2, 4, 6] + s[1, 2, 4, 7] + 
  2*s[1, 2, 4, 8] + s[1, 2, 5, 8] + s[1, 2, 6, 8] + s[1, 2, 7, 8] + 
  2*s[1, 3, 4, 5] + s[1, 3, 4, 6] + s[1, 3, 4, 7] + 2*s[1, 3, 4, 8] + 
  s[1, 3, 5, 8] + s[1, 3, 6, 8] + s[1, 3, 7, 8] + s[1, 4, 5, 8] + 
  s[1, 4, 6, 8] + s[1, 4, 7, 8] + 3*s[2, 3, 4, 5] + 2*s[2, 3, 4, 6] + 
  2*s[2, 3, 4, 7] + 3*s[2, 3, 4, 8] + s[2, 3, 5, 6] + s[2, 3, 5, 7] + 
  2*s[2, 3, 5, 8] + s[2, 3, 6, 7] + 2*s[2, 3, 6, 8] + 2*s[2, 3, 7, 8] + 
  s[2, 4, 5, 6] + s[2, 4, 5, 7] + 2*s[2, 4, 5, 8] + s[2, 4, 6, 7] + 
  s[2, 4, 6, 8] + s[2, 4, 7, 8] + s[3, 4, 5, 6] + s[3, 4, 5, 7] + 
  2*s[3, 4, 5, 8] + s[3, 4, 6, 7] + s[3, 4, 6, 8] + s[3, 4, 7, 8], 
 s[1, 2, 3, 4] + s[1, 2, 3, 5] + s[1, 2, 3, 6] + s[1, 2, 3, 7] + 
  2*s[1, 2, 3, 8] + s[1, 2, 4, 5] + s[1, 2, 4, 8] + s[1, 2, 5, 8] + 
  s[1, 2, 6, 8] + s[1, 2, 7, 8] + s[1, 3, 4, 5] + s[1, 3, 4, 8] + 
  s[1, 3, 5, 8] + s[1, 3, 6, 8] + s[1, 3, 7, 8] + s[1, 4, 5, 8] + 
  2*s[2, 3, 4, 5] + s[2, 3, 4, 6] + s[2, 3, 4, 7] + s[2, 3, 4, 8] + 
  s[2, 3, 5, 6] + s[2, 3, 5, 7] + s[2, 3, 5, 8] + s[2, 3, 6, 7] + 
  s[2, 3, 6, 8] + s[2, 3, 7, 8] + s[2, 4, 5, 6] + s[2, 4, 5, 7] + 
  s[2, 4, 5, 8] + s[3, 4, 5, 6] + s[3, 4, 5, 7] + s[3, 4, 5, 8], 
 s[1, 2, 3, 4] + s[1, 2, 3, 7] + 2*s[1, 2, 3, 8] + s[1, 2, 4, 8] - 
  s[1, 2, 5, 6] - s[1, 2, 5, 7] - s[1, 2, 6, 7] + s[1, 2, 7, 8] + 
  s[1, 3, 4, 5] + s[1, 3, 4, 8] - s[1, 3, 5, 6] - s[1, 3, 5, 7] - 
  s[1, 3, 6, 7] + s[1, 3, 7, 8] - s[1, 4, 5, 6] - s[1, 4, 5, 7] - 
  s[1, 4, 6, 7] + s[1, 4, 7, 8] - s[1, 5, 6, 7] + 2*s[2, 3, 4, 5] + 
  s[2, 3, 4, 6] + s[2, 3, 4, 7] + 2*s[2, 3, 4, 8] + s[2, 3, 5, 8] + 
  s[2, 3, 6, 8] + 2*s[2, 3, 7, 8] + s[2, 4, 5, 8] + s[2, 4, 6, 8] + 
  s[2, 4, 7, 8] + s[3, 4, 5, 6] + s[3, 4, 5, 7] + 2*s[3, 4, 5, 8] + 
  s[3, 4, 6, 7] + s[3, 4, 6, 8] + s[3, 4, 7, 8], 
 -s[1, 2, 3, 4] - 2*s[1, 2, 3, 5] - 2*s[1, 2, 3, 6] - s[1, 2, 3, 7] - 
  2*s[1, 2, 4, 5] - 2*s[1, 2, 4, 6] - s[1, 2, 4, 7] - 2*s[1, 2, 5, 6] - 
  s[1, 2, 5, 7] - s[1, 2, 5, 8] - s[1, 2, 6, 7] - s[1, 2, 6, 8] - 
  s[1, 3, 4, 5] - s[1, 3, 4, 6] - s[1, 3, 5, 6] - s[1, 3, 5, 7] - 
  s[1, 3, 5, 8] - s[1, 3, 6, 7] - s[1, 3, 6, 8] - s[1, 4, 5, 6] - 
  s[1, 4, 5, 7] - s[1, 4, 5, 8] - s[1, 4, 6, 7] - s[1, 4, 6, 8] - 
  s[1, 5, 6, 7] - s[1, 5, 6, 8] - s[2, 3, 5, 6] - s[2, 3, 5, 7] - 
  s[2, 3, 5, 8] - s[2, 3, 6, 7] - s[2, 3, 6, 8] - s[2, 4, 5, 6] - 
  s[2, 4, 5, 7] - s[2, 4, 5, 8] - s[2, 4, 6, 7] - s[2, 4, 6, 8] - 
  s[2, 5, 6, 7] - s[2, 5, 6, 8] + s[3, 4, 7, 8], 
 s[1, 2, 3, 4] + s[1, 2, 3, 8] + s[1, 2, 4, 8] - s[1, 2, 5, 6] - 
  s[1, 2, 5, 7] - s[1, 2, 6, 7] + s[1, 3, 4, 8] - s[1, 3, 5, 6] - 
  s[1, 3, 5, 7] - s[1, 3, 6, 7] - s[1, 4, 5, 6] - s[1, 4, 5, 7] - 
  s[1, 4, 6, 7] - s[1, 5, 6, 7] + s[2, 3, 4, 5] + s[2, 3, 4, 6] + 
  s[2, 3, 4, 7] + 2*s[2, 3, 4, 8] + s[2, 3, 5, 8] + s[2, 3, 6, 8] + 
  s[2, 3, 7, 8] + s[2, 4, 5, 8] + s[2, 4, 6, 8] + s[2, 4, 7, 8] + 
  s[3, 4, 5, 6] + s[3, 4, 5, 7] + s[3, 4, 5, 8] + s[3, 4, 6, 7] + 
  s[3, 4, 6, 8] + s[3, 4, 7, 8], 2*s[1, 2, 3, 4] + s[1, 2, 3, 5] + 
  s[1, 2, 3, 6] + s[1, 2, 3, 7] + 2*s[1, 2, 3, 8] + s[1, 2, 4, 5] + 
  s[1, 2, 4, 6] + s[1, 2, 4, 7] + 2*s[1, 2, 4, 8] + s[1, 2, 5, 8] + 
  s[1, 2, 6, 8] + s[1, 2, 7, 8] + s[1, 3, 4, 5] + s[1, 3, 4, 6] + 
  s[1, 3, 4, 7] + 2*s[1, 3, 4, 8] + s[1, 3, 5, 8] + s[1, 3, 6, 8] + 
  s[1, 3, 7, 8] + s[1, 4, 5, 8] + s[1, 4, 6, 8] + s[1, 4, 7, 8] + 
  s[2, 3, 4, 5] + s[2, 3, 4, 6] + s[2, 3, 4, 7] + 2*s[2, 3, 4, 8] + 
  s[2, 3, 5, 8] + s[2, 3, 6, 8] + s[2, 3, 7, 8] + s[2, 4, 5, 8] + 
  s[2, 4, 6, 8] + s[2, 4, 7, 8] + s[3, 4, 5, 6] + s[3, 4, 5, 7] + 
  s[3, 4, 5, 8] + s[3, 4, 6, 7] + s[3, 4, 6, 8] + s[3, 4, 7, 8], 
 s[1, 2, 3, 4] + s[1, 2, 3, 5] + s[1, 2, 3, 6] + s[1, 2, 3, 7] + 
  s[1, 2, 3, 8] + s[1, 2, 4, 5] + s[1, 3, 4, 5] + s[2, 3, 4, 5] + 
  s[3, 4, 5, 6] + s[3, 4, 5, 7] + s[3, 4, 5, 8], 
 2*s[1, 2, 3, 4] + s[1, 2, 3, 5] + s[1, 2, 3, 6] + 2*s[1, 2, 3, 7] + 
  2*s[1, 2, 3, 8] + s[1, 2, 4, 5] + s[1, 2, 4, 6] + s[1, 2, 4, 7] + 
  s[1, 2, 4, 8] + s[1, 2, 7, 8] + s[1, 3, 4, 5] + s[1, 3, 4, 6] + 
  s[1, 3, 4, 7] + s[1, 3, 4, 8] + s[1, 3, 7, 8] + s[1, 4, 7, 8] + 
  s[2, 3, 4, 5] + s[2, 3, 4, 6] + s[2, 3, 4, 7] + s[2, 3, 4, 8] + 
  s[2, 3, 7, 8] + s[2, 4, 7, 8] + s[3, 4, 5, 6] + s[3, 4, 5, 7] + 
  s[3, 4, 5, 8] + s[3, 4, 6, 7] + s[3, 4, 6, 8] + s[3, 4, 7, 8], 
 s[1, 2, 3, 8] - s[1, 2, 4, 6] - s[1, 2, 4, 7] - s[1, 2, 5, 6] - 
  s[1, 2, 5, 7] - s[1, 2, 6, 7] - s[1, 3, 4, 6] - s[1, 3, 4, 7] - 
  s[1, 3, 5, 6] - s[1, 3, 5, 7] - s[1, 3, 6, 7] - s[1, 4, 5, 6] - 
  s[1, 4, 5, 7] - s[1, 4, 6, 7] - s[1, 5, 6, 7] - s[2, 3, 4, 6] - 
  s[2, 3, 4, 7] - s[2, 3, 5, 6] - s[2, 3, 5, 7] - s[2, 3, 6, 7] - 
  s[2, 4, 5, 6] - s[2, 4, 5, 7] - s[2, 4, 6, 7] - s[2, 5, 6, 7] + 
  s[3, 4, 5, 8], s[1, 2, 3, 4] + s[1, 2, 3, 7] + 2*s[1, 2, 3, 8] + 
  s[1, 2, 4, 8] - s[1, 2, 5, 6] - s[1, 2, 5, 7] - s[1, 2, 6, 7] + 
  s[1, 2, 7, 8] + s[1, 3, 4, 8] - s[1, 3, 5, 6] - s[1, 3, 5, 7] - 
  s[1, 3, 6, 7] + s[1, 3, 7, 8] - s[1, 4, 5, 6] - s[1, 4, 5, 7] - 
  s[1, 4, 6, 7] + s[1, 4, 7, 8] - s[1, 5, 6, 7] + s[2, 3, 4, 8] - 
  s[2, 3, 5, 6] - s[2, 3, 5, 7] - s[2, 3, 6, 7] + s[2, 3, 7, 8] - 
  s[2, 4, 5, 6] - s[2, 4, 5, 7] - s[2, 4, 6, 7] + s[2, 4, 7, 8] - 
  s[2, 5, 6, 7] + s[3, 4, 5, 8] + s[3, 4, 6, 8] + s[3, 4, 7, 8], 
 -s[1, 2, 3, 4] - s[1, 2, 3, 5] - s[1, 2, 3, 6] - s[1, 2, 4, 5] - 
  s[1, 2, 4, 6] - s[1, 2, 4, 7] - s[1, 2, 4, 8] - s[1, 2, 5, 6] - 
  s[1, 2, 5, 7] - s[1, 2, 5, 8] - s[1, 2, 6, 7] - s[1, 2, 6, 8] - 
  s[1, 3, 4, 5] - s[1, 3, 4, 6] - s[1, 3, 4, 7] - s[1, 3, 4, 8] - 
  s[1, 3, 5, 6] - s[1, 3, 5, 7] - s[1, 3, 5, 8] - s[1, 3, 6, 7] - 
  s[1, 3, 6, 8] - s[1, 4, 5, 6] - s[1, 4, 5, 7] - s[1, 4, 5, 8] - 
  s[1, 4, 6, 7] - s[1, 4, 6, 8] - s[1, 5, 6, 7] - s[1, 5, 6, 8] - 
  s[2, 3, 4, 5] - s[2, 3, 4, 6] - s[2, 3, 4, 7] - s[2, 3, 4, 8] - 
  s[2, 3, 5, 6] - s[2, 3, 5, 7] - s[2, 3, 5, 8] - s[2, 3, 6, 7] - 
  s[2, 3, 6, 8] - s[2, 4, 5, 6] - s[2, 4, 5, 7] - s[2, 4, 5, 8] - 
  s[2, 4, 6, 7] - s[2, 4, 6, 8] - s[2, 5, 6, 7] - s[2, 5, 6, 8], 
 -s[1, 2, 3, 6] - s[1, 2, 3, 7] - s[1, 2, 4, 6] - s[1, 2, 4, 7] - 
  s[1, 2, 5, 6] - s[1, 2, 5, 7] - s[1, 2, 6, 7] - s[1, 3, 4, 6] - 
  s[1, 3, 4, 7] - s[1, 3, 5, 6] - s[1, 3, 5, 7] - s[1, 3, 6, 7] - 
  s[1, 4, 5, 6] - s[1, 4, 5, 7] - s[1, 4, 6, 7] - s[1, 5, 6, 7] + 
  s[2, 3, 4, 5] + s[2, 3, 4, 8] + s[2, 3, 5, 8] + s[2, 4, 5, 8] + 
  s[3, 4, 5, 6] + s[3, 4, 5, 7] + s[3, 4, 5, 8], 
 s[1, 2, 3, 4] + s[1, 2, 3, 5] + s[1, 2, 3, 8] + s[1, 2, 4, 5] + 
  s[1, 2, 4, 8] + s[1, 2, 5, 8] + s[1, 2, 6, 8] + s[1, 2, 7, 8] + 
  s[1, 3, 4, 5] + s[1, 3, 4, 8] + s[1, 3, 5, 8] + s[1, 4, 5, 8] + 
  s[2, 3, 4, 5] + s[2, 3, 4, 8] + s[2, 3, 5, 8] + s[2, 4, 5, 8] + 
  s[3, 4, 5, 6] + s[3, 4, 5, 7] + s[3, 4, 5, 8], 
 s[1, 2, 3, 4] + s[1, 2, 3, 5] + s[1, 2, 3, 8] + s[1, 2, 4, 5] + 
  s[1, 2, 4, 8] + s[1, 2, 5, 8] + s[1, 3, 4, 5] + s[1, 3, 4, 8] + 
  s[1, 3, 5, 8] + s[1, 4, 5, 8] + s[2, 3, 4, 5] + s[2, 3, 4, 8] + 
  s[2, 3, 5, 8] + s[2, 4, 5, 8] + s[3, 4, 5, 6] + s[3, 4, 5, 7] + 
  s[3, 4, 5, 8], s[1, 2, 3, 4] + s[1, 2, 3, 8] + s[1, 2, 4, 8] - 
  s[1, 2, 5, 6] - s[1, 2, 5, 7] - s[1, 2, 6, 7] + s[1, 3, 4, 5] + 
  s[1, 3, 4, 8] - s[1, 3, 5, 6] - s[1, 3, 5, 7] - s[1, 3, 6, 7] - 
  s[1, 4, 5, 6] - s[1, 4, 5, 7] - s[1, 4, 6, 7] - s[1, 5, 6, 7] + 
  s[2, 3, 4, 5] + s[2, 3, 4, 8] - s[2, 3, 5, 6] - s[2, 3, 5, 7] - 
  s[2, 3, 6, 7] - s[2, 4, 5, 6] - s[2, 4, 5, 7] - s[2, 4, 6, 7] - 
  s[2, 5, 6, 7] + s[3, 4, 5, 8] + s[3, 4, 6, 8] + s[3, 4, 7, 8], 
 -s[1, 2, 3, 4] - s[1, 2, 3, 5] - s[1, 2, 3, 6] - s[1, 2, 3, 7] - 
  s[1, 2, 3, 8] - s[1, 2, 4, 5] - s[1, 2, 4, 6] - s[1, 2, 4, 7] - 
  s[1, 2, 4, 8] - s[1, 2, 5, 6] - s[1, 2, 5, 7] - s[1, 2, 5, 8] - 
  s[1, 2, 6, 7] - s[1, 2, 6, 8] - s[1, 2, 7, 8] - s[1, 3, 4, 6] - 
  s[1, 3, 4, 7] - s[1, 3, 4, 8] - s[1, 3, 5, 6] - s[1, 3, 5, 7] - 
  s[1, 3, 5, 8] - s[1, 3, 6, 7] - s[1, 3, 6, 8] - s[1, 3, 7, 8] - 
  s[1, 4, 5, 6] - s[1, 4, 5, 7] - s[1, 4, 5, 8] - s[1, 4, 6, 7] - 
  s[1, 4, 6, 8] - s[1, 4, 7, 8] - s[1, 5, 6, 7] - s[1, 5, 6, 8] - 
  s[1, 5, 7, 8] - s[2, 3, 4, 6] - s[2, 3, 4, 7] - s[2, 3, 4, 8] - 
  s[2, 3, 5, 6] - s[2, 3, 5, 7] - s[2, 3, 5, 8] - s[2, 3, 6, 7] - 
  s[2, 3, 6, 8] - s[2, 3, 7, 8] - s[2, 4, 5, 6] - s[2, 4, 5, 7] - 
  s[2, 4, 5, 8] - s[2, 4, 6, 7] - s[2, 4, 6, 8] - s[2, 4, 7, 8] - 
  s[2, 5, 6, 7] - s[2, 5, 6, 8] - s[2, 5, 7, 8], 
 -3*s[1, 2, 3, 4] - 3*s[1, 2, 3, 5] - 3*s[1, 2, 3, 6] - 2*s[1, 2, 3, 7] - 
  2*s[1, 2, 3, 8] - 3*s[1, 2, 4, 5] - 3*s[1, 2, 4, 6] - 2*s[1, 2, 4, 7] - 
  2*s[1, 2, 4, 8] - 3*s[1, 2, 5, 6] - 2*s[1, 2, 5, 7] - 2*s[1, 2, 5, 8] - 
  2*s[1, 2, 6, 7] - 2*s[1, 2, 6, 8] - s[1, 2, 7, 8] - 2*s[1, 3, 4, 5] - 
  2*s[1, 3, 4, 6] - 2*s[1, 3, 4, 7] - 2*s[1, 3, 4, 8] - 2*s[1, 3, 5, 6] - 
  2*s[1, 3, 5, 7] - 2*s[1, 3, 5, 8] - 2*s[1, 3, 6, 7] - 2*s[1, 3, 6, 8] - 
  s[1, 3, 7, 8] - 2*s[1, 4, 5, 6] - 2*s[1, 4, 5, 7] - 2*s[1, 4, 5, 8] - 
  2*s[1, 4, 6, 7] - 2*s[1, 4, 6, 8] - s[1, 4, 7, 8] - 2*s[1, 5, 6, 7] - 
  2*s[1, 5, 6, 8] - s[1, 5, 7, 8] - 2*s[2, 3, 4, 5] - 2*s[2, 3, 4, 6] - 
  2*s[2, 3, 4, 7] - 2*s[2, 3, 4, 8] - 2*s[2, 3, 5, 6] - 2*s[2, 3, 5, 7] - 
  2*s[2, 3, 5, 8] - 2*s[2, 3, 6, 7] - 2*s[2, 3, 6, 8] - s[2, 3, 7, 8] - 
  2*s[2, 4, 5, 6] - 2*s[2, 4, 5, 7] - 2*s[2, 4, 5, 8] - 2*s[2, 4, 6, 7] - 
  2*s[2, 4, 6, 8] - s[2, 4, 7, 8] - 2*s[2, 5, 6, 7] - 2*s[2, 5, 6, 8] - 
  s[2, 5, 7, 8] - s[3, 4, 5, 6] - s[3, 4, 5, 7] - s[3, 4, 5, 8] - 
  s[3, 4, 6, 7] - s[3, 4, 6, 8] - s[3, 5, 6, 7] - s[3, 5, 6, 8], 
 -s[1, 2, 3, 4] - s[1, 2, 3, 5] - s[1, 2, 3, 6] - s[1, 2, 4, 5] - 
  s[1, 2, 4, 6] - s[1, 2, 4, 7] - s[1, 2, 4, 8] - s[1, 2, 5, 6] - 
  s[1, 2, 5, 7] - s[1, 2, 5, 8] - s[1, 2, 6, 7] - s[1, 2, 6, 8] - 
  s[1, 3, 4, 5] - s[1, 3, 4, 6] - s[1, 3, 4, 7] - s[1, 3, 4, 8] - 
  s[1, 3, 5, 6] - s[1, 3, 5, 7] - s[1, 3, 5, 8] - s[1, 3, 6, 7] - 
  s[1, 3, 6, 8] - s[1, 4, 5, 6] - s[1, 4, 5, 7] - s[1, 4, 5, 8] - 
  s[1, 4, 6, 7] - s[1, 4, 6, 8] - s[1, 5, 6, 7] - s[1, 5, 6, 8] - 
  s[2, 3, 4, 5] - s[2, 3, 4, 6] - s[2, 3, 4, 7] - s[2, 3, 4, 8] - 
  s[2, 3, 5, 6] - s[2, 3, 5, 7] - s[2, 3, 5, 8] - s[2, 3, 6, 7] - 
  s[2, 3, 6, 8] - s[2, 4, 5, 6] - s[2, 4, 5, 7] - s[2, 4, 5, 8] - 
  s[2, 4, 6, 7] - s[2, 4, 6, 8] - s[2, 5, 6, 7] - s[2, 5, 6, 8] - 
  s[3, 4, 5, 6] - s[3, 4, 5, 7] - s[3, 4, 5, 8] - s[3, 4, 6, 7] - 
  s[3, 4, 6, 8] - s[3, 5, 6, 7] - s[3, 5, 6, 8], 
 -s[1, 2, 3, 5] - s[1, 2, 3, 6] - s[1, 2, 4, 5] - s[1, 2, 4, 6] - 
  s[1, 2, 5, 6] + s[1, 2, 7, 8] - s[1, 3, 4, 5] - s[1, 3, 4, 6] - 
  s[1, 3, 5, 6] - s[1, 3, 5, 7] - s[1, 3, 5, 8] - s[1, 3, 6, 7] - 
  s[1, 3, 6, 8] - s[1, 4, 5, 6] - s[1, 4, 5, 7] - s[1, 4, 5, 8] - 
  s[1, 4, 6, 7] - s[1, 4, 6, 8] - s[1, 5, 6, 7] - s[1, 5, 6, 8] - 
  s[2, 3, 5, 6] - s[2, 3, 5, 7] - s[2, 3, 5, 8] - s[2, 3, 6, 7] - 
  s[2, 3, 6, 8] - s[2, 4, 5, 6] - s[2, 4, 5, 7] - s[2, 4, 5, 8] - 
  s[2, 4, 6, 7] - s[2, 4, 6, 8] - s[2, 5, 6, 7] - s[2, 5, 6, 8] - 
  s[3, 4, 5, 6] - s[3, 4, 5, 7] - s[3, 4, 5, 8] - s[3, 4, 6, 7] - 
  s[3, 4, 6, 8] - s[3, 5, 6, 7] - s[3, 5, 6, 8], 
 -s[1, 2, 3, 5] - s[1, 2, 3, 6] - s[1, 2, 3, 7] - s[1, 2, 4, 5] - 
  s[1, 2, 4, 6] - s[1, 2, 4, 7] - s[1, 2, 5, 6] - s[1, 2, 5, 7] - 
  s[1, 2, 6, 7] + s[1, 3, 4, 8] - s[1, 3, 5, 6] - s[1, 3, 5, 7] - 
  s[1, 3, 6, 7] - s[1, 4, 5, 6] - s[1, 4, 5, 7] - s[1, 4, 6, 7] - 
  s[1, 5, 6, 7] + s[2, 3, 4, 8] - s[2, 3, 5, 6] - s[2, 3, 5, 7] - 
  s[2, 3, 6, 7] - s[2, 4, 5, 6] - s[2, 4, 5, 7] - s[2, 4, 6, 7] - 
  s[2, 5, 6, 7] + s[3, 4, 5, 8] + s[3, 4, 6, 8] + s[3, 4, 7, 8], 
 -s[1, 2, 3, 5] - s[1, 2, 3, 6] - s[1, 2, 4, 5] - s[1, 2, 4, 6] - 
  s[1, 2, 5, 6] + s[1, 2, 7, 8] - s[1, 3, 5, 6] - s[1, 3, 5, 7] - 
  s[1, 3, 5, 8] - s[1, 3, 6, 7] - s[1, 3, 6, 8] - s[1, 4, 5, 6] - 
  s[1, 4, 5, 7] - s[1, 4, 5, 8] - s[1, 4, 6, 7] - s[1, 4, 6, 8] - 
  s[1, 5, 6, 7] - s[1, 5, 6, 8] - s[2, 3, 5, 6] - s[2, 3, 5, 7] - 
  s[2, 3, 5, 8] - s[2, 3, 6, 7] - s[2, 3, 6, 8] - s[2, 4, 5, 6] - 
  s[2, 4, 5, 7] - s[2, 4, 5, 8] - s[2, 4, 6, 7] - s[2, 4, 6, 8] - 
  s[2, 5, 6, 7] - s[2, 5, 6, 8] + s[3, 4, 7, 8], 
 2*s[1, 2, 3, 4] + s[1, 2, 3, 5] + s[1, 2, 3, 6] + 2*s[1, 2, 3, 7] + 
  2*s[1, 2, 3, 8] + s[1, 2, 4, 5] + s[1, 2, 4, 6] + 2*s[1, 2, 4, 7] + 
  2*s[1, 2, 4, 8] + s[1, 2, 5, 6] + s[1, 2, 5, 7] + s[1, 2, 5, 8] + 
  s[1, 2, 6, 7] + s[1, 2, 6, 8] + 2*s[1, 2, 7, 8] + s[1, 3, 4, 5] + 
  s[1, 3, 4, 6] + s[1, 3, 4, 7] + s[1, 3, 4, 8] + s[1, 3, 7, 8] + 
  s[1, 4, 7, 8] + s[2, 3, 4, 5] + s[2, 3, 4, 6] + s[2, 3, 4, 7] + 
  s[2, 3, 4, 8] + s[2, 3, 7, 8] + s[2, 4, 7, 8] + s[3, 4, 7, 8], 
 2*s[1, 2, 3, 4] + s[1, 2, 3, 5] + s[1, 2, 3, 6] + s[1, 2, 3, 7] + 
  2*s[1, 2, 3, 8] + s[1, 2, 4, 5] + s[1, 2, 4, 6] + s[1, 2, 4, 7] + 
  2*s[1, 2, 4, 8] + s[1, 2, 5, 6] + s[1, 2, 5, 7] + s[1, 2, 5, 8] + 
  s[1, 2, 6, 7] + s[1, 2, 6, 8] + s[1, 2, 7, 8] + s[1, 3, 4, 5] + 
  s[1, 3, 4, 6] + s[1, 3, 4, 7] + s[1, 3, 4, 8] + s[2, 3, 4, 5] + 
  s[2, 3, 4, 6] + s[2, 3, 4, 7] + s[2, 3, 4, 8], 
 -s[1, 2, 3, 5] - s[1, 2, 3, 6] + s[1, 2, 3, 8] - s[1, 2, 4, 5] - 
  s[1, 2, 4, 6] + s[1, 2, 4, 8] - s[1, 2, 5, 6] + s[1, 2, 7, 8] - 
  s[1, 3, 4, 5] - s[1, 3, 4, 6] - s[1, 3, 5, 6] - s[1, 3, 5, 7] - 
  s[1, 3, 5, 8] - s[1, 3, 6, 7] - s[1, 3, 6, 8] - s[1, 4, 5, 6] - 
  s[1, 4, 5, 7] - s[1, 4, 5, 8] - s[1, 4, 6, 7] - s[1, 4, 6, 8] - 
  s[1, 5, 6, 7] - s[1, 5, 6, 8] - s[2, 3, 4, 5] - s[2, 3, 4, 6] - 
  s[2, 3, 5, 6] - s[2, 3, 5, 7] - s[2, 3, 5, 8] - s[2, 3, 6, 7] - 
  s[2, 3, 6, 8] - s[2, 4, 5, 6] - s[2, 4, 5, 7] - s[2, 4, 5, 8] - 
  s[2, 4, 6, 7] - s[2, 4, 6, 8] - s[2, 5, 6, 7] - s[2, 5, 6, 8] - 
  s[3, 4, 5, 6] - s[3, 4, 5, 7] - s[3, 4, 5, 8] - s[3, 4, 6, 7] - 
  s[3, 4, 6, 8] - s[3, 5, 6, 7] - s[3, 5, 6, 8], 
 -s[1, 2, 3, 4] - s[1, 2, 3, 5] - s[1, 2, 3, 6] - s[1, 2, 3, 7] - 
  s[1, 2, 4, 5] - s[1, 2, 4, 6] - s[1, 2, 4, 7] - s[1, 2, 5, 6] - 
  s[1, 2, 5, 7] - s[1, 3, 4, 5] - s[1, 3, 4, 6] - s[1, 3, 4, 7] - 
  s[1, 3, 4, 8] - s[1, 3, 5, 6] - s[1, 3, 5, 7] - s[1, 3, 5, 8] - 
  s[1, 3, 6, 7] - s[1, 3, 6, 8] - s[1, 3, 7, 8] - s[1, 4, 5, 6] - 
  s[1, 4, 5, 7] - s[1, 4, 5, 8] - s[1, 4, 6, 7] - s[1, 4, 6, 8] - 
  s[1, 4, 7, 8] - s[1, 5, 6, 7] - s[1, 5, 6, 8] - s[1, 5, 7, 8] - 
  s[2, 3, 4, 5] - s[2, 3, 4, 6] - s[2, 3, 4, 7] - s[2, 3, 4, 8] - 
  s[2, 3, 5, 6] - s[2, 3, 5, 7] - s[2, 3, 5, 8] - s[2, 3, 6, 7] - 
  s[2, 3, 6, 8] - s[2, 3, 7, 8] - s[2, 4, 5, 6] - s[2, 4, 5, 7] - 
  s[2, 4, 5, 8] - s[2, 4, 6, 7] - s[2, 4, 6, 8] - s[2, 4, 7, 8] - 
  s[2, 5, 6, 7] - s[2, 5, 6, 8] - s[2, 5, 7, 8] - s[3, 4, 5, 6] - 
  s[3, 4, 5, 7] - s[3, 4, 5, 8] - s[3, 4, 6, 7] - s[3, 4, 6, 8] - 
  s[3, 4, 7, 8] - s[3, 5, 6, 7] - s[3, 5, 6, 8] - s[3, 5, 7, 8], 
 -s[1, 2, 3, 4] - s[1, 2, 3, 5] - s[1, 2, 3, 6] - s[1, 2, 3, 7] - 
  s[1, 2, 3, 8] - s[1, 2, 4, 5] - s[1, 2, 4, 6] - s[1, 2, 4, 7] - 
  s[1, 2, 4, 8] - s[1, 2, 5, 6] - s[1, 2, 5, 7] - s[1, 2, 5, 8] - 
  s[1, 2, 6, 7] - s[1, 2, 6, 8] - s[1, 3, 4, 6] - s[1, 3, 4, 7] - 
  s[1, 3, 4, 8] - s[1, 3, 5, 6] - s[1, 3, 5, 7] - s[1, 3, 5, 8] - 
  s[1, 3, 6, 7] - s[1, 3, 6, 8] - s[1, 4, 5, 6] - s[1, 4, 5, 7] - 
  s[1, 4, 5, 8] - s[1, 4, 6, 7] - s[1, 4, 6, 8] - s[1, 5, 6, 7] - 
  s[1, 5, 6, 8] - s[2, 3, 4, 6] - s[2, 3, 4, 7] - s[2, 3, 4, 8] - 
  s[2, 3, 5, 6] - s[2, 3, 5, 7] - s[2, 3, 5, 8] - s[2, 3, 6, 7] - 
  s[2, 3, 6, 8] - s[2, 4, 5, 6] - s[2, 4, 5, 7] - s[2, 4, 5, 8] - 
  s[2, 4, 6, 7] - s[2, 4, 6, 8] - s[2, 5, 6, 7] - s[2, 5, 6, 8], 
 2*s[1, 2, 3, 4] + 2*s[1, 2, 3, 5] + 2*s[1, 2, 3, 6] + 2*s[1, 2, 3, 7] + 
  2*s[1, 2, 3, 8] + s[1, 2, 4, 5] + s[1, 2, 4, 6] + s[1, 2, 4, 7] + 
  s[1, 2, 4, 8] + s[1, 2, 5, 6] + s[1, 2, 5, 7] + s[1, 2, 5, 8] + 
  s[1, 2, 6, 7] + s[1, 2, 6, 8] + s[1, 2, 7, 8] + s[1, 3, 4, 5] + 
  s[1, 3, 4, 6] + s[1, 3, 4, 7] + s[1, 3, 4, 8] + s[1, 3, 5, 6] + 
  s[1, 3, 5, 7] + s[1, 3, 5, 8] + s[1, 3, 6, 7] + s[1, 3, 6, 8] + 
  s[1, 3, 7, 8] + s[1, 4, 5, 6] + 2*s[2, 3, 4, 5] + 2*s[2, 3, 4, 6] + 
  s[2, 3, 4, 7] + s[2, 3, 4, 8] + 2*s[2, 3, 5, 6] + s[2, 3, 5, 7] + 
  s[2, 3, 5, 8] + s[2, 3, 6, 7] + s[2, 3, 6, 8] + s[2, 3, 7, 8] + 
  s[2, 4, 5, 6] + s[3, 4, 5, 6], 2*s[1, 2, 3, 4] + s[1, 2, 3, 5] + 
  s[1, 2, 3, 6] + s[1, 2, 3, 7] + s[1, 2, 3, 8] + s[1, 2, 4, 5] + 
  s[1, 2, 4, 6] + s[1, 2, 4, 7] + s[1, 2, 4, 8] + s[1, 2, 5, 6] + 
  s[1, 2, 5, 7] + s[1, 2, 5, 8] + s[1, 2, 6, 7] + s[1, 2, 6, 8] + 
  s[1, 2, 7, 8] + s[1, 3, 4, 5] + s[1, 3, 4, 6] + s[1, 3, 4, 7] + 
  s[1, 3, 4, 8] + s[1, 3, 5, 6] + s[1, 4, 5, 6] + 2*s[2, 3, 4, 5] + 
  2*s[2, 3, 4, 6] + s[2, 3, 4, 7] + s[2, 3, 4, 8] + s[2, 3, 5, 6] + 
  s[2, 4, 5, 6] + s[3, 4, 5, 6], 2*s[1, 2, 3, 4] + s[1, 2, 3, 5] + 
  s[1, 2, 3, 6] + s[1, 2, 3, 7] + 2*s[1, 2, 3, 8] + s[1, 2, 4, 5] + 
  s[1, 2, 4, 6] + s[1, 2, 4, 7] + 2*s[1, 2, 4, 8] + s[1, 2, 5, 6] + 
  s[1, 2, 5, 7] + s[1, 2, 5, 8] + s[1, 2, 6, 7] + s[1, 2, 6, 8] + 
  s[1, 2, 7, 8] + s[1, 3, 4, 5] + s[1, 3, 4, 6] + s[1, 3, 4, 7] + 
  s[1, 3, 4, 8] + s[1, 3, 5, 6] + s[1, 4, 5, 6] + s[2, 3, 4, 5] + 
  s[2, 3, 4, 6] + s[2, 3, 4, 7] + s[2, 3, 4, 8] + s[2, 3, 5, 6] + 
  s[2, 4, 5, 6] + s[3, 4, 5, 6], 2*s[1, 2, 3, 4] + 2*s[1, 2, 3, 5] + 
  s[1, 2, 3, 6] + s[1, 2, 3, 7] + 2*s[1, 2, 3, 8] + 2*s[1, 2, 4, 5] + 
  s[1, 2, 4, 6] + s[1, 2, 4, 7] + 2*s[1, 2, 4, 8] + s[1, 2, 5, 6] + 
  s[1, 2, 5, 7] + 2*s[1, 2, 5, 8] + s[1, 2, 6, 7] + s[1, 2, 6, 8] + 
  s[1, 2, 7, 8] + 2*s[1, 3, 4, 5] + s[1, 3, 4, 6] + s[1, 3, 4, 7] + 
  s[1, 3, 4, 8] + s[1, 3, 5, 6] + s[1, 3, 5, 7] + s[1, 3, 5, 8] + 
  s[1, 4, 5, 6] + s[1, 4, 5, 7] + s[1, 4, 5, 8] + 2*s[2, 3, 4, 5] + 
  s[2, 3, 4, 6] + s[2, 3, 4, 7] + s[2, 3, 4, 8] + s[2, 3, 5, 6] + 
  s[2, 3, 5, 7] + s[2, 3, 5, 8] + s[2, 4, 5, 6] + s[2, 4, 5, 7] + 
  s[2, 4, 5, 8] + s[3, 4, 5, 6] + s[3, 4, 5, 7] + s[3, 4, 5, 8], 
 3*s[1, 2, 3, 4] + 2*s[1, 2, 3, 5] + 2*s[1, 2, 3, 6] + 2*s[1, 2, 3, 7] + 
  3*s[1, 2, 3, 8] + s[1, 2, 4, 5] + s[1, 2, 4, 6] + s[1, 2, 4, 7] + 
  2*s[1, 2, 4, 8] + s[1, 2, 5, 8] + s[1, 2, 6, 8] + s[1, 2, 7, 8] + 
  s[1, 3, 4, 5] + s[1, 3, 4, 6] + s[1, 3, 4, 7] + 2*s[1, 3, 4, 8] + 
  s[1, 3, 5, 8] + s[1, 3, 6, 8] + s[1, 3, 7, 8] + s[1, 4, 5, 8] + 
  s[1, 4, 6, 8] + s[1, 4, 7, 8] + 2*s[2, 3, 4, 5] + 2*s[2, 3, 4, 6] + 
  2*s[2, 3, 4, 7] + 3*s[2, 3, 4, 8] + s[2, 3, 5, 6] + s[2, 3, 5, 7] + 
  2*s[2, 3, 5, 8] + s[2, 3, 6, 7] + 2*s[2, 3, 6, 8] + 2*s[2, 3, 7, 8] + 
  s[2, 4, 5, 6] + s[2, 4, 5, 7] + s[2, 4, 5, 8] + s[2, 4, 6, 7] + 
  s[2, 4, 6, 8] + s[2, 4, 7, 8] + s[3, 4, 5, 6] + s[3, 4, 5, 7] + 
  s[3, 4, 5, 8] + s[3, 4, 6, 7] + s[3, 4, 6, 8] + s[3, 4, 7, 8], 
 -s[1, 2, 3, 4] - s[1, 2, 3, 5] - s[1, 2, 3, 6] - s[1, 2, 3, 7] - 
  s[1, 2, 3, 8] - s[1, 2, 4, 5] - s[1, 2, 4, 6] - s[1, 2, 4, 7] - 
  s[1, 2, 4, 8] - s[1, 2, 5, 6] - s[1, 2, 5, 7] - s[1, 2, 5, 8] - 
  s[1, 2, 6, 7] - s[1, 2, 6, 8] - s[1, 2, 7, 8] - s[1, 3, 4, 5] - 
  s[1, 3, 4, 6] - s[1, 3, 4, 7] - s[1, 3, 4, 8] - s[1, 3, 5, 6] - 
  s[1, 3, 5, 7] - s[1, 3, 5, 8] - s[1, 3, 6, 7] - s[1, 3, 6, 8] - 
  s[1, 3, 7, 8] - s[1, 4, 5, 7] - s[1, 4, 5, 8] - s[1, 4, 6, 7] - 
  s[1, 4, 6, 8] - s[1, 4, 7, 8] - s[1, 5, 6, 7] - s[1, 5, 6, 8] - 
  s[1, 5, 7, 8] - s[2, 3, 4, 7] - s[2, 3, 4, 8] - s[2, 3, 5, 7] - 
  s[2, 3, 5, 8] - s[2, 3, 6, 7] - s[2, 3, 6, 8] - s[2, 3, 7, 8] - 
  s[2, 4, 5, 7] - s[2, 4, 5, 8] - s[2, 4, 6, 7] - s[2, 4, 6, 8] - 
  s[2, 4, 7, 8] - s[2, 5, 6, 7] - s[2, 5, 6, 8] - s[2, 5, 7, 8] - 
  s[3, 4, 5, 7] - s[3, 4, 5, 8] - s[3, 4, 6, 7] - s[3, 4, 6, 8] - 
  s[3, 4, 7, 8] - s[3, 5, 6, 7] - s[3, 5, 6, 8] - s[3, 5, 7, 8], 
 -s[1, 2, 3, 4] - 2*s[1, 2, 3, 5] - 2*s[1, 2, 3, 6] - s[1, 2, 3, 7] - 
  s[1, 2, 3, 8] - 2*s[1, 2, 4, 5] - 2*s[1, 2, 4, 6] - s[1, 2, 4, 7] - 
  s[1, 2, 4, 8] - 2*s[1, 2, 5, 6] - s[1, 2, 5, 7] - s[1, 2, 5, 8] - 
  s[1, 2, 6, 7] - s[1, 2, 6, 8] - 2*s[1, 3, 4, 5] - 2*s[1, 3, 4, 6] - 
  s[1, 3, 4, 7] - s[1, 3, 4, 8] - 2*s[1, 3, 5, 6] - s[1, 3, 5, 7] - 
  s[1, 3, 5, 8] - s[1, 3, 6, 7] - s[1, 3, 6, 8] - s[1, 4, 5, 6] - 
  s[1, 4, 5, 7] - s[1, 4, 5, 8] - s[1, 4, 6, 7] - s[1, 4, 6, 8] - 
  s[1, 5, 6, 7] - s[1, 5, 6, 8] - s[2, 3, 4, 5] - s[2, 3, 4, 6] - 
  s[2, 3, 5, 6] - s[2, 3, 5, 7] - s[2, 3, 5, 8] - s[2, 3, 6, 7] - 
  s[2, 3, 6, 8] - s[2, 4, 5, 6] - s[2, 4, 5, 7] - s[2, 4, 5, 8] - 
  s[2, 4, 6, 7] - s[2, 4, 6, 8] - s[2, 5, 6, 7] - s[2, 5, 6, 8] - 
  s[3, 4, 5, 6] - s[3, 4, 5, 7] - s[3, 4, 5, 8] - s[3, 4, 6, 7] - 
  s[3, 4, 6, 8] - s[3, 5, 6, 7] - s[3, 5, 6, 8], 
 2*s[1, 2, 3, 4] + s[1, 2, 3, 5] + s[1, 2, 3, 6] + s[1, 2, 3, 7] + 
  2*s[1, 2, 3, 8] + s[1, 2, 4, 8] + s[1, 2, 5, 8] + s[1, 2, 6, 8] + 
  s[1, 2, 7, 8] + s[1, 3, 4, 8] + s[1, 3, 5, 8] + s[1, 3, 6, 8] + 
  s[1, 3, 7, 8] + s[2, 3, 4, 5] + s[2, 3, 4, 6] + s[2, 3, 4, 7] + 
  2*s[2, 3, 4, 8] + s[2, 3, 5, 6] + s[2, 3, 5, 7] + s[2, 3, 5, 8] + 
  s[2, 3, 6, 7] + s[2, 3, 6, 8] + s[2, 3, 7, 8], 
 2*s[1, 2, 3, 4] + s[1, 2, 3, 5] + s[1, 2, 3, 6] + s[1, 2, 3, 7] + 
  2*s[1, 2, 3, 8] + s[1, 2, 4, 8] + s[1, 2, 5, 8] + s[1, 2, 6, 8] + 
  s[1, 2, 7, 8] + s[1, 3, 4, 8] + s[1, 3, 5, 8] + s[1, 3, 6, 8] + 
  s[1, 3, 7, 8] + s[2, 3, 4, 5] + s[2, 3, 4, 6] + s[2, 3, 4, 7] + 
  2*s[2, 3, 4, 8] + s[2, 3, 5, 6] + s[2, 3, 5, 7] + s[2, 3, 5, 8] + 
  s[2, 3, 6, 7] + s[2, 3, 6, 8] + s[2, 3, 7, 8] + s[2, 4, 5, 6] + 
  s[3, 4, 5, 6], -2*s[1, 2, 3, 4] - 2*s[1, 2, 3, 5] - 2*s[1, 2, 3, 6] - 
  2*s[1, 2, 3, 7] - 2*s[1, 2, 3, 8] - 2*s[1, 2, 4, 5] - 2*s[1, 2, 4, 6] - 
  2*s[1, 2, 4, 7] - 2*s[1, 2, 4, 8] - 2*s[1, 2, 5, 6] - 2*s[1, 2, 5, 7] - 
  2*s[1, 2, 5, 8] - s[1, 2, 6, 7] - s[1, 2, 6, 8] - s[1, 2, 7, 8] - 
  2*s[1, 3, 4, 5] - 2*s[1, 3, 4, 6] - 2*s[1, 3, 4, 7] - 2*s[1, 3, 4, 8] - 
  2*s[1, 3, 5, 6] - 2*s[1, 3, 5, 7] - 2*s[1, 3, 5, 8] - s[1, 3, 6, 7] - 
  s[1, 3, 6, 8] - s[1, 3, 7, 8] - s[1, 4, 5, 6] - s[1, 4, 5, 7] - 
  s[1, 4, 5, 8] - s[1, 4, 6, 7] - s[1, 4, 6, 8] - s[1, 4, 7, 8] - 
  s[1, 5, 6, 7] - s[1, 5, 6, 8] - s[1, 5, 7, 8] - s[2, 3, 4, 5] - 
  s[2, 3, 4, 6] - s[2, 3, 4, 7] - s[2, 3, 4, 8] - s[2, 3, 5, 6] - 
  s[2, 3, 5, 7] - s[2, 3, 5, 8] - s[2, 3, 6, 7] - s[2, 3, 6, 8] - 
  s[2, 3, 7, 8] - s[2, 4, 5, 6] - s[2, 4, 5, 7] - s[2, 4, 5, 8] - 
  s[2, 4, 6, 7] - s[2, 4, 6, 8] - s[2, 4, 7, 8] - s[2, 5, 6, 7] - 
  s[2, 5, 6, 8] - s[2, 5, 7, 8] - s[3, 4, 5, 6] - s[3, 4, 5, 7] - 
  s[3, 4, 5, 8] - s[3, 4, 6, 7] - s[3, 4, 6, 8] - s[3, 4, 7, 8] - 
  s[3, 5, 6, 7] - s[3, 5, 6, 8] - s[3, 5, 7, 8], 
 2*s[1, 2, 3, 4] + 2*s[1, 2, 3, 5] + s[1, 2, 3, 6] + s[1, 2, 3, 7] + 
  2*s[1, 2, 3, 8] + s[1, 2, 4, 5] + s[1, 2, 4, 8] + s[1, 2, 5, 8] + 
  s[1, 2, 6, 8] + s[1, 2, 7, 8] + s[1, 3, 4, 5] + s[1, 3, 4, 8] + 
  s[1, 3, 5, 8] + s[1, 3, 6, 8] + s[1, 3, 7, 8] + s[1, 4, 5, 8] + 
  2*s[2, 3, 4, 5] + s[2, 3, 4, 6] + s[2, 3, 4, 7] + 2*s[2, 3, 4, 8] + 
  s[2, 3, 5, 6] + s[2, 3, 5, 7] + 2*s[2, 3, 5, 8] + s[2, 3, 6, 7] + 
  s[2, 3, 6, 8] + s[2, 3, 7, 8] + s[2, 4, 5, 8] + s[3, 4, 5, 8], 
 s[1, 2, 3, 4] + s[1, 2, 3, 5] + s[1, 2, 3, 8] - s[1, 2, 4, 6] - 
  s[1, 2, 4, 7] - s[1, 2, 5, 6] - s[1, 2, 5, 7] - s[1, 2, 6, 7] - 
  s[1, 3, 4, 6] - s[1, 3, 4, 7] - s[1, 3, 5, 6] - s[1, 3, 5, 7] - 
  s[1, 3, 6, 7] - s[1, 4, 5, 6] - s[1, 4, 5, 7] - s[1, 4, 6, 7] - 
  s[1, 5, 6, 7] + 2*s[2, 3, 4, 5] + s[2, 3, 4, 6] + s[2, 3, 4, 7] + 
  2*s[2, 3, 4, 8] + s[2, 3, 5, 6] + s[2, 3, 5, 7] + 2*s[2, 3, 5, 8] + 
  s[2, 3, 6, 7] + s[2, 3, 6, 8] + s[2, 3, 7, 8] + s[2, 4, 5, 6] + 
  s[2, 4, 5, 7] + s[2, 4, 5, 8] + s[3, 4, 5, 6] + s[3, 4, 5, 7] + 
  s[3, 4, 5, 8], -2*s[1, 2, 3, 4] - 2*s[1, 2, 3, 5] - 2*s[1, 2, 3, 6] - 
  2*s[1, 2, 3, 7] - 2*s[1, 2, 3, 8] - 2*s[1, 2, 4, 5] - 2*s[1, 2, 4, 6] - 
  2*s[1, 2, 4, 7] - 2*s[1, 2, 4, 8] - 2*s[1, 2, 5, 6] - 2*s[1, 2, 5, 7] - 
  2*s[1, 2, 5, 8] - s[1, 2, 6, 7] - s[1, 2, 6, 8] - s[1, 2, 7, 8] - 
  2*s[1, 3, 4, 5] - 2*s[1, 3, 4, 6] - 2*s[1, 3, 4, 7] - 2*s[1, 3, 4, 8] - 
  2*s[1, 3, 5, 6] - 2*s[1, 3, 5, 7] - 2*s[1, 3, 5, 8] - s[1, 3, 6, 7] - 
  s[1, 3, 6, 8] - s[1, 3, 7, 8] - s[1, 4, 5, 6] - s[1, 4, 5, 7] - 
  s[1, 4, 5, 8] - s[1, 4, 6, 7] - s[1, 4, 6, 8] - s[1, 4, 7, 8] - 
  s[1, 5, 6, 7] - s[1, 5, 6, 8] - s[1, 5, 7, 8] - s[2, 3, 4, 5] - 
  s[2, 3, 4, 6] - s[2, 3, 4, 7] - s[2, 3, 4, 8] - s[2, 3, 5, 6] - 
  s[2, 3, 5, 7] - s[2, 3, 5, 8] - s[2, 3, 6, 7] - s[2, 3, 6, 8] - 
  s[2, 3, 7, 8] - s[2, 4, 5, 7] - s[2, 4, 5, 8] - s[2, 4, 6, 7] - 
  s[2, 4, 6, 8] - s[2, 4, 7, 8] - s[2, 5, 6, 7] - s[2, 5, 6, 8] - 
  s[2, 5, 7, 8] - s[3, 4, 5, 7] - s[3, 4, 5, 8] - s[3, 4, 6, 7] - 
  s[3, 4, 6, 8] - s[3, 4, 7, 8] - s[3, 5, 6, 7] - s[3, 5, 6, 8] - 
  s[3, 5, 7, 8], 3*s[1, 2, 3, 4] + 3*s[1, 2, 3, 5] + s[1, 2, 3, 6] + 
  s[1, 2, 3, 7] + 2*s[1, 2, 3, 8] + 2*s[1, 2, 4, 5] + s[1, 2, 4, 8] + 
  s[1, 2, 5, 8] + s[1, 2, 6, 8] + s[1, 2, 7, 8] + 2*s[1, 3, 4, 5] + 
  s[1, 3, 4, 8] + s[1, 3, 5, 8] + s[1, 3, 6, 8] + s[1, 3, 7, 8] + 
  s[1, 4, 5, 8] + 3*s[2, 3, 4, 5] + s[2, 3, 4, 6] + s[2, 3, 4, 7] + 
  2*s[2, 3, 4, 8] + s[2, 3, 5, 6] + s[2, 3, 5, 7] + 2*s[2, 3, 5, 8] + 
  s[2, 3, 6, 7] + s[2, 3, 6, 8] + s[2, 3, 7, 8] + s[2, 4, 5, 6] + 
  s[2, 4, 5, 7] + 2*s[2, 4, 5, 8] + s[3, 4, 5, 6] + s[3, 4, 5, 7] + 
  2*s[3, 4, 5, 8], 3*s[1, 2, 3, 4] + 3*s[1, 2, 3, 5] + 2*s[1, 2, 3, 6] + 
  2*s[1, 2, 3, 7] + 3*s[1, 2, 3, 8] + s[1, 2, 4, 5] + s[1, 2, 4, 8] + 
  s[1, 2, 5, 8] + s[1, 2, 6, 8] + s[1, 2, 7, 8] + s[1, 3, 4, 5] + 
  s[1, 3, 4, 8] + s[1, 3, 5, 8] + s[1, 3, 6, 8] + s[1, 3, 7, 8] + 
  s[1, 4, 5, 8] + 2*s[2, 3, 4, 5] + s[2, 3, 4, 6] + s[2, 3, 4, 7] + 
  2*s[2, 3, 4, 8] + s[2, 3, 5, 6] + s[2, 3, 5, 7] + 2*s[2, 3, 5, 8] + 
  s[2, 3, 6, 7] + 2*s[2, 3, 6, 8] + 2*s[2, 3, 7, 8] + s[2, 4, 5, 6] + 
  s[2, 4, 5, 7] + s[2, 4, 5, 8] + s[3, 4, 5, 6] + s[3, 4, 5, 7] + 
  s[3, 4, 5, 8], 2*s[1, 2, 3, 4] + 2*s[1, 2, 3, 5] + s[1, 2, 3, 6] + 
  s[1, 2, 3, 7] + 2*s[1, 2, 3, 8] + s[1, 2, 4, 5] + s[1, 2, 4, 8] + 
  s[1, 2, 5, 8] + s[1, 2, 6, 8] + s[1, 2, 7, 8] + s[1, 3, 4, 5] + 
  s[1, 3, 4, 8] + s[1, 3, 5, 8] + s[1, 3, 6, 8] + s[1, 3, 7, 8] + 
  s[1, 4, 5, 8] + 2*s[2, 3, 4, 5] + s[2, 3, 4, 6] + s[2, 3, 4, 7] + 
  2*s[2, 3, 4, 8] + s[2, 3, 5, 6] + s[2, 3, 5, 7] + 2*s[2, 3, 5, 8] + 
  s[2, 3, 6, 7] + s[2, 3, 6, 8] + s[2, 3, 7, 8] + s[2, 4, 5, 6] + 
  s[2, 4, 5, 7] + s[2, 4, 5, 8] + s[3, 4, 5, 6] + s[3, 4, 5, 7] + 
  s[3, 4, 5, 8], 2*s[1, 2, 3, 4] + 2*s[1, 2, 3, 5] + s[1, 2, 3, 6] + 
  s[1, 2, 3, 7] + 2*s[1, 2, 3, 8] + s[1, 2, 4, 5] + s[1, 2, 4, 8] + 
  s[1, 2, 5, 8] + s[1, 2, 6, 8] + s[1, 2, 7, 8] + s[1, 3, 4, 5] + 
  s[1, 3, 4, 8] + s[1, 3, 5, 8] + s[1, 3, 6, 8] + s[1, 3, 7, 8] + 
  s[1, 4, 5, 8] + 3*s[2, 3, 4, 5] + 2*s[2, 3, 4, 6] + 2*s[2, 3, 4, 7] + 
  2*s[2, 3, 4, 8] + 2*s[2, 3, 5, 6] + 2*s[2, 3, 5, 7] + 2*s[2, 3, 5, 8] + 
  s[2, 3, 6, 7] + s[2, 3, 6, 8] + s[2, 3, 7, 8] + 2*s[2, 4, 5, 6] + 
  s[2, 4, 5, 7] + s[2, 4, 5, 8] + 2*s[3, 4, 5, 6] + s[3, 4, 5, 7] + 
  s[3, 4, 5, 8], 2*s[1, 2, 3, 4] + 2*s[1, 2, 3, 5] + s[1, 2, 3, 6] + 
  s[1, 2, 3, 7] + 3*s[1, 2, 3, 8] + s[1, 2, 4, 5] + 2*s[1, 2, 4, 8] + 
  2*s[1, 2, 5, 8] + 2*s[1, 2, 6, 8] + 2*s[1, 2, 7, 8] + s[1, 3, 4, 5] + 
  2*s[1, 3, 4, 8] + 2*s[1, 3, 5, 8] + s[1, 3, 6, 8] + s[1, 3, 7, 8] + 
  s[1, 4, 5, 8] + 2*s[2, 3, 4, 5] + s[2, 3, 4, 6] + s[2, 3, 4, 7] + 
  2*s[2, 3, 4, 8] + s[2, 3, 5, 6] + s[2, 3, 5, 7] + 2*s[2, 3, 5, 8] + 
  s[2, 3, 6, 7] + s[2, 3, 6, 8] + s[2, 3, 7, 8] + s[2, 4, 5, 6] + 
  s[2, 4, 5, 7] + s[2, 4, 5, 8] + s[3, 4, 5, 6] + s[3, 4, 5, 7] + 
  s[3, 4, 5, 8], 2*s[1, 2, 3, 4] + 2*s[1, 2, 3, 5] + s[1, 2, 3, 6] + 
  s[1, 2, 3, 7] + 2*s[1, 2, 3, 8] + s[1, 2, 4, 5] + s[1, 2, 4, 8] + 
  s[1, 2, 5, 8] + s[1, 3, 4, 5] + s[1, 3, 4, 8] + s[1, 3, 5, 8] + 
  s[1, 4, 5, 8] + 2*s[2, 3, 4, 5] + s[2, 3, 4, 6] + s[2, 3, 4, 7] + 
  2*s[2, 3, 4, 8] + s[2, 3, 5, 6] + s[2, 3, 5, 7] + 2*s[2, 3, 5, 8] + 
  s[2, 3, 6, 7] + s[2, 3, 6, 8] + s[2, 3, 7, 8] + s[2, 4, 5, 6] + 
  s[2, 4, 5, 7] + s[2, 4, 5, 8] + s[3, 4, 5, 6] + s[3, 4, 5, 7] + 
  s[3, 4, 5, 8], -3*s[1, 2, 3, 4] - 3*s[1, 2, 3, 5] - 3*s[1, 2, 3, 6] - 
  3*s[1, 2, 3, 7] - 2*s[1, 2, 3, 8] - 3*s[1, 2, 4, 5] - 3*s[1, 2, 4, 6] - 
  3*s[1, 2, 4, 7] - 2*s[1, 2, 4, 8] - 3*s[1, 2, 5, 6] - 3*s[1, 2, 5, 7] - 
  2*s[1, 2, 5, 8] - 2*s[1, 2, 6, 7] - s[1, 2, 6, 8] - s[1, 2, 7, 8] - 
  3*s[1, 3, 4, 5] - 3*s[1, 3, 4, 6] - 3*s[1, 3, 4, 7] - 2*s[1, 3, 4, 8] - 
  3*s[1, 3, 5, 6] - 3*s[1, 3, 5, 7] - 2*s[1, 3, 5, 8] - 2*s[1, 3, 6, 7] - 
  s[1, 3, 6, 8] - s[1, 3, 7, 8] - 2*s[1, 4, 5, 6] - 2*s[1, 4, 5, 7] - 
  s[1, 4, 5, 8] - 2*s[1, 4, 6, 7] - s[1, 4, 6, 8] - s[1, 4, 7, 8] - 
  2*s[1, 5, 6, 7] - s[1, 5, 6, 8] - s[1, 5, 7, 8] - 2*s[2, 3, 4, 5] - 
  2*s[2, 3, 4, 6] - 2*s[2, 3, 4, 7] - s[2, 3, 4, 8] - 2*s[2, 3, 5, 6] - 
  2*s[2, 3, 5, 7] - s[2, 3, 5, 8] - s[2, 3, 6, 7] - s[2, 3, 6, 8] - 
  s[2, 3, 7, 8] - s[2, 4, 5, 6] - s[2, 4, 5, 7] - s[2, 4, 5, 8] - 
  s[2, 4, 6, 7] - s[2, 4, 6, 8] - s[2, 4, 7, 8] - s[2, 5, 6, 7] - 
  s[2, 5, 6, 8] - s[2, 5, 7, 8] - s[3, 4, 5, 6] - s[3, 4, 5, 7] - 
  s[3, 4, 5, 8] - s[3, 4, 6, 7] - s[3, 4, 6, 8] - s[3, 4, 7, 8] - 
  s[3, 5, 6, 7] - s[3, 5, 6, 8] - s[3, 5, 7, 8], 
 s[1, 2, 3, 4] + s[1, 2, 3, 5] + 2*s[1, 2, 3, 8] - s[1, 2, 4, 6] - 
  s[1, 2, 4, 7] + s[1, 2, 4, 8] - s[1, 2, 5, 6] - s[1, 2, 5, 7] + 
  s[1, 2, 5, 8] - s[1, 2, 6, 7] + s[1, 2, 6, 8] + s[1, 2, 7, 8] - 
  s[1, 3, 4, 6] - s[1, 3, 4, 7] + s[1, 3, 4, 8] - s[1, 3, 5, 6] - 
  s[1, 3, 5, 7] + s[1, 3, 5, 8] - s[1, 3, 6, 7] + s[1, 3, 6, 8] + 
  s[1, 3, 7, 8] - s[1, 4, 5, 6] - s[1, 4, 5, 7] + s[1, 4, 5, 8] - 
  s[1, 4, 6, 7] - s[1, 5, 6, 7] + s[2, 3, 4, 5] + 2*s[2, 3, 4, 8] + 
  2*s[2, 3, 5, 8] + s[2, 3, 6, 8] + s[2, 3, 7, 8] + s[2, 4, 5, 8] + 
  s[3, 4, 5, 8], -2*s[1, 2, 3, 4] - 2*s[1, 2, 3, 5] - 2*s[1, 2, 3, 6] - 
  2*s[1, 2, 3, 7] - s[1, 2, 3, 8] - 2*s[1, 2, 4, 5] - 2*s[1, 2, 4, 6] - 
  2*s[1, 2, 4, 7] - s[1, 2, 4, 8] - 2*s[1, 2, 5, 6] - 2*s[1, 2, 5, 7] - 
  s[1, 2, 5, 8] - s[1, 2, 6, 7] - 2*s[1, 3, 4, 5] - 2*s[1, 3, 4, 6] - 
  2*s[1, 3, 4, 7] - s[1, 3, 4, 8] - 2*s[1, 3, 5, 6] - 2*s[1, 3, 5, 7] - 
  s[1, 3, 5, 8] - s[1, 3, 6, 7] - s[1, 3, 6, 8] - s[1, 3, 7, 8] - 
  s[1, 4, 5, 6] - s[1, 4, 5, 7] - s[1, 4, 5, 8] - s[1, 4, 6, 7] - 
  s[1, 4, 6, 8] - s[1, 4, 7, 8] - s[1, 5, 6, 7] - s[1, 5, 6, 8] - 
  s[1, 5, 7, 8] - 2*s[2, 3, 4, 5] - 2*s[2, 3, 4, 6] - 2*s[2, 3, 4, 7] - 
  s[2, 3, 4, 8] - 2*s[2, 3, 5, 6] - 2*s[2, 3, 5, 7] - s[2, 3, 5, 8] - 
  s[2, 3, 6, 7] - s[2, 3, 6, 8] - s[2, 3, 7, 8] - s[2, 4, 5, 6] - 
  s[2, 4, 5, 7] - s[2, 4, 5, 8] - s[2, 4, 6, 7] - s[2, 4, 6, 8] - 
  s[2, 4, 7, 8] - s[2, 5, 6, 7] - s[2, 5, 6, 8] - s[2, 5, 7, 8] - 
  s[3, 4, 5, 6] - s[3, 4, 5, 7] - s[3, 4, 5, 8] - s[3, 4, 6, 7] - 
  s[3, 4, 6, 8] - s[3, 4, 7, 8] - s[3, 5, 6, 7] - s[3, 5, 6, 8] - 
  s[3, 5, 7, 8], -2*s[1, 2, 3, 4] - 2*s[1, 2, 3, 5] - 2*s[1, 2, 3, 6] - 
  2*s[1, 2, 3, 7] - s[1, 2, 3, 8] - 2*s[1, 2, 4, 5] - 2*s[1, 2, 4, 6] - 
  2*s[1, 2, 4, 7] - s[1, 2, 4, 8] - 2*s[1, 2, 5, 6] - 2*s[1, 2, 5, 7] - 
  s[1, 2, 5, 8] - s[1, 2, 6, 7] - s[1, 2, 6, 8] - s[1, 2, 7, 8] - 
  2*s[1, 3, 4, 5] - 2*s[1, 3, 4, 6] - 2*s[1, 3, 4, 7] - s[1, 3, 4, 8] - 
  2*s[1, 3, 5, 6] - 2*s[1, 3, 5, 7] - s[1, 3, 5, 8] - s[1, 3, 6, 7] - 
  s[1, 3, 6, 8] - s[1, 3, 7, 8] - s[1, 4, 5, 6] - s[1, 4, 5, 7] - 
  s[1, 4, 5, 8] - s[1, 4, 6, 7] - s[1, 4, 6, 8] - s[1, 4, 7, 8] - 
  s[1, 5, 6, 7] - s[1, 5, 6, 8] - s[1, 5, 7, 8] - 2*s[2, 3, 4, 5] - 
  2*s[2, 3, 4, 6] - 2*s[2, 3, 4, 7] - s[2, 3, 4, 8] - 2*s[2, 3, 5, 6] - 
  2*s[2, 3, 5, 7] - s[2, 3, 5, 8] - s[2, 3, 6, 7] - s[2, 3, 6, 8] - 
  s[2, 3, 7, 8] - s[2, 4, 5, 6] - s[2, 4, 5, 7] - s[2, 4, 5, 8] - 
  s[2, 4, 6, 7] - s[2, 4, 6, 8] - s[2, 4, 7, 8] - s[2, 5, 6, 7] - 
  s[2, 5, 6, 8] - s[2, 5, 7, 8] - s[3, 4, 5, 6] - s[3, 4, 5, 7] - 
  s[3, 4, 5, 8] - s[3, 4, 6, 7] - s[3, 4, 6, 8] - s[3, 4, 7, 8] - 
  s[3, 5, 6, 7] - s[3, 5, 6, 8] - s[3, 5, 7, 8], 
 s[1, 2, 3, 4] + s[1, 2, 3, 5] + s[1, 2, 3, 6] + s[1, 2, 3, 7] + 
  s[1, 2, 3, 8] + s[1, 2, 7, 8] + s[1, 3, 7, 8] + s[2, 3, 4, 5] + 
  s[2, 3, 4, 6] + s[2, 3, 4, 7] + s[2, 3, 4, 8] + s[2, 3, 5, 6] + 
  s[2, 3, 5, 7] + s[2, 3, 5, 8] + s[2, 3, 6, 7] + s[2, 3, 6, 8] + 
  s[2, 3, 7, 8], s[1, 2, 3, 4] + s[1, 2, 3, 5] + s[1, 2, 3, 6] + 
  s[1, 2, 3, 7] + s[1, 2, 3, 8] + s[1, 2, 7, 8] + s[1, 3, 7, 8] + 
  s[2, 3, 4, 5] + s[2, 3, 4, 6] + s[2, 3, 4, 7] + s[2, 3, 4, 8] + 
  s[2, 3, 5, 6] + s[2, 3, 5, 7] + s[2, 3, 5, 8] + s[2, 3, 6, 7] + 
  s[2, 3, 6, 8] + s[2, 3, 7, 8] + s[2, 4, 5, 6] + s[3, 4, 5, 6], 
 s[1, 2, 3, 8] - s[1, 2, 4, 5] - s[1, 2, 4, 6] - s[1, 2, 4, 7] - 
  s[1, 2, 5, 6] - s[1, 2, 5, 7] - s[1, 2, 6, 7] + s[1, 2, 7, 8] - 
  s[1, 3, 4, 5] - s[1, 3, 4, 6] - s[1, 3, 4, 7] - s[1, 3, 5, 6] - 
  s[1, 3, 5, 7] - s[1, 3, 6, 7] + s[1, 3, 7, 8] - s[1, 4, 5, 6] - 
  s[1, 4, 5, 7] - s[1, 4, 6, 7] - s[1, 5, 6, 7] + s[2, 3, 4, 8] + 
  s[2, 3, 5, 8] + s[2, 3, 6, 8] + s[2, 3, 7, 8], 
 s[1, 2, 3, 4] + s[1, 2, 3, 7] + s[1, 2, 3, 8] - s[1, 2, 5, 6] - 
  s[1, 2, 5, 7] - s[1, 2, 5, 8] - s[1, 2, 6, 7] - s[1, 2, 6, 8] - 
  s[1, 3, 5, 6] - s[1, 3, 5, 7] - s[1, 3, 5, 8] - s[1, 3, 6, 7] - 
  s[1, 3, 6, 8] - s[1, 4, 5, 6] - s[1, 4, 5, 7] - s[1, 4, 5, 8] - 
  s[1, 4, 6, 7] - s[1, 4, 6, 8] - s[1, 5, 6, 7] - s[1, 5, 6, 8] + 
  s[2, 3, 4, 5] + s[2, 3, 4, 6] + s[2, 3, 4, 7] + s[2, 3, 4, 8] + 
  s[2, 3, 7, 8] + s[2, 4, 7, 8] + s[3, 4, 7, 8], 
 3*s[1, 2, 3, 4] + s[1, 2, 3, 5] + s[1, 2, 3, 6] + s[1, 2, 3, 7] + 
  2*s[1, 2, 3, 8] + s[1, 2, 4, 5] + s[1, 2, 4, 6] + s[1, 2, 4, 7] + 
  2*s[1, 2, 4, 8] + s[1, 2, 5, 8] + s[1, 2, 6, 8] + s[1, 2, 7, 8] + 
  s[1, 3, 4, 5] + s[1, 3, 4, 6] + s[1, 3, 4, 7] + 2*s[1, 3, 4, 8] + 
  s[1, 3, 5, 8] + s[1, 3, 6, 8] + s[1, 3, 7, 8] + s[1, 4, 5, 8] + 
  s[1, 4, 6, 8] + s[1, 4, 7, 8] + 2*s[2, 3, 4, 5] + 2*s[2, 3, 4, 6] + 
  2*s[2, 3, 4, 7] + 3*s[2, 3, 4, 8] + s[2, 3, 5, 6] + s[2, 3, 5, 7] + 
  s[2, 3, 5, 8] + s[2, 3, 6, 7] + s[2, 3, 6, 8] + s[2, 3, 7, 8] + 
  s[2, 4, 5, 6] + s[2, 4, 5, 7] + s[2, 4, 5, 8] + s[2, 4, 6, 7] + 
  s[2, 4, 6, 8] + s[2, 4, 7, 8] + s[3, 4, 5, 6] + s[3, 4, 5, 7] + 
  s[3, 4, 5, 8] + s[3, 4, 6, 7] + s[3, 4, 6, 8] + s[3, 4, 7, 8], 
 3*s[1, 2, 3, 4] + s[1, 2, 3, 5] + s[1, 2, 3, 6] + 2*s[1, 2, 3, 7] + 
  2*s[1, 2, 3, 8] + s[1, 2, 4, 5] + s[1, 2, 4, 6] + 2*s[1, 2, 4, 7] + 
  2*s[1, 2, 4, 8] + s[1, 2, 7, 8] + 2*s[1, 3, 4, 5] + 2*s[1, 3, 4, 6] + 
  2*s[1, 3, 4, 7] + 2*s[1, 3, 4, 8] + s[1, 3, 7, 8] + s[1, 4, 7, 8] + 
  2*s[2, 3, 4, 5] + 2*s[2, 3, 4, 6] + 2*s[2, 3, 4, 7] + 2*s[2, 3, 4, 8] + 
  s[2, 3, 7, 8] + s[2, 4, 7, 8] + s[3, 4, 5, 6] + s[3, 4, 5, 7] + 
  s[3, 4, 5, 8] + s[3, 4, 6, 7] + s[3, 4, 6, 8] + 2*s[3, 4, 7, 8], 
 3*s[1, 2, 3, 4] + 2*s[1, 2, 3, 5] + s[1, 2, 3, 6] + s[1, 2, 3, 7] + 
  2*s[1, 2, 3, 8] + 2*s[1, 2, 4, 5] + s[1, 2, 4, 6] + s[1, 2, 4, 7] + 
  2*s[1, 2, 4, 8] + s[1, 2, 5, 8] + s[1, 2, 6, 8] + s[1, 2, 7, 8] + 
  2*s[1, 3, 4, 5] + s[1, 3, 4, 6] + s[1, 3, 4, 7] + 2*s[1, 3, 4, 8] + 
  s[1, 3, 5, 8] + s[1, 3, 6, 8] + s[1, 3, 7, 8] + s[1, 4, 5, 8] + 
  s[1, 4, 6, 8] + s[1, 4, 7, 8] + 3*s[2, 3, 4, 5] + 2*s[2, 3, 4, 6] + 
  2*s[2, 3, 4, 7] + 3*s[2, 3, 4, 8] + s[2, 3, 5, 6] + s[2, 3, 5, 7] + 
  2*s[2, 3, 5, 8] + s[2, 3, 6, 7] + s[2, 3, 6, 8] + s[2, 3, 7, 8] + 
  s[2, 4, 5, 6] + s[2, 4, 5, 7] + 2*s[2, 4, 5, 8] + s[2, 4, 6, 7] + 
  s[2, 4, 6, 8] + s[2, 4, 7, 8] + s[3, 4, 5, 6] + s[3, 4, 5, 7] + 
  2*s[3, 4, 5, 8] + s[3, 4, 6, 7] + s[3, 4, 6, 8] + s[3, 4, 7, 8], 
 2*s[1, 2, 3, 4] + s[1, 2, 3, 5] + s[1, 2, 3, 6] + s[1, 2, 3, 7] + 
  s[1, 2, 3, 8] + s[1, 2, 4, 5] + s[1, 2, 4, 6] + s[1, 2, 4, 7] + 
  s[1, 2, 4, 8] + s[1, 2, 7, 8] + s[1, 3, 4, 5] + s[1, 3, 4, 6] + 
  s[1, 3, 4, 7] + s[1, 3, 4, 8] + s[1, 3, 7, 8] + s[1, 4, 7, 8] + 
  2*s[2, 3, 4, 5] + 2*s[2, 3, 4, 6] + 2*s[2, 3, 4, 7] + 2*s[2, 3, 4, 8] + 
  s[2, 3, 5, 6] + s[2, 3, 5, 7] + s[2, 3, 5, 8] + s[2, 3, 6, 7] + 
  s[2, 3, 6, 8] + s[2, 3, 7, 8] + s[2, 4, 5, 6] + s[2, 4, 5, 7] + 
  s[2, 4, 5, 8] + s[2, 4, 6, 7] + s[2, 4, 6, 8] + s[2, 4, 7, 8] + 
  s[3, 4, 5, 6] + s[3, 4, 5, 7] + s[3, 4, 5, 8] + s[3, 4, 6, 7] + 
  s[3, 4, 6, 8] + s[3, 4, 7, 8], s[1, 2, 3, 4] - s[1, 2, 5, 6] - 
  s[1, 2, 5, 7] - s[1, 2, 5, 8] - s[1, 2, 6, 7] - s[1, 2, 6, 8] + 
  s[1, 3, 4, 5] - s[1, 3, 5, 6] - s[1, 3, 5, 7] - s[1, 3, 5, 8] - 
  s[1, 3, 6, 7] - s[1, 3, 6, 8] - s[1, 4, 5, 6] - s[1, 4, 5, 7] - 
  s[1, 4, 5, 8] - s[1, 4, 6, 7] - s[1, 4, 6, 8] - s[1, 5, 6, 7] - 
  s[1, 5, 6, 8] + 2*s[2, 3, 4, 5] + s[2, 3, 4, 6] + s[2, 3, 4, 7] + 
  s[2, 3, 4, 8] + s[2, 3, 7, 8] + s[2, 4, 7, 8] + s[3, 4, 5, 6] + 
  s[3, 4, 5, 7] + s[3, 4, 5, 8] + s[3, 4, 6, 7] + s[3, 4, 6, 8] + 
  s[3, 4, 7, 8], s[1, 2, 3, 4] + s[1, 2, 3, 8] + s[1, 2, 4, 8] - 
  s[1, 2, 5, 6] - s[1, 2, 5, 7] - s[1, 2, 6, 7] + s[1, 2, 7, 8] + 
  s[1, 3, 4, 8] - s[1, 3, 5, 6] - s[1, 3, 5, 7] - s[1, 3, 6, 7] + 
  s[1, 3, 7, 8] - s[1, 4, 5, 6] - s[1, 4, 5, 7] - s[1, 4, 6, 7] + 
  s[1, 4, 7, 8] - s[1, 5, 6, 7] + s[2, 3, 4, 5] + s[2, 3, 4, 6] + 
  s[2, 3, 4, 7] + 2*s[2, 3, 4, 8] + s[2, 3, 5, 8] + s[2, 3, 6, 8] + 
  s[2, 3, 7, 8] + s[2, 4, 5, 8] + s[2, 4, 6, 8] + s[2, 4, 7, 8] + 
  s[3, 4, 5, 8] + s[3, 4, 6, 8] + s[3, 4, 7, 8], 
 -s[1, 2, 4, 6] - s[1, 2, 4, 7] - s[1, 2, 4, 8] - s[1, 2, 5, 6] - 
  s[1, 2, 5, 7] - s[1, 2, 5, 8] - s[1, 2, 6, 7] - s[1, 2, 6, 8] - 
  s[1, 3, 4, 6] - s[1, 3, 4, 7] - s[1, 3, 4, 8] - s[1, 3, 5, 6] - 
  s[1, 3, 5, 7] - s[1, 3, 5, 8] - s[1, 3, 6, 7] - s[1, 3, 6, 8] - 
  s[1, 4, 5, 6] - s[1, 4, 5, 7] - s[1, 4, 5, 8] - s[1, 4, 6, 7] - 
  s[1, 4, 6, 8] - s[1, 5, 6, 7] - s[1, 5, 6, 8] + s[2, 3, 4, 5] + 
  s[2, 3, 7, 8], 2*s[1, 2, 3, 4] + s[1, 2, 3, 5] + s[1, 2, 3, 6] + 
  s[1, 2, 3, 7] + s[1, 2, 3, 8] + s[1, 2, 4, 5] + s[1, 2, 4, 6] + 
  s[1, 2, 4, 7] + s[1, 2, 4, 8] + s[1, 2, 7, 8] + 2*s[1, 3, 4, 5] + 
  s[1, 3, 4, 6] + s[1, 3, 4, 7] + s[1, 3, 4, 8] + s[1, 3, 7, 8] + 
  s[1, 4, 7, 8] + 2*s[2, 3, 4, 5] + s[2, 3, 4, 6] + s[2, 3, 4, 7] + 
  s[2, 3, 4, 8] + s[2, 3, 7, 8] + s[2, 4, 7, 8] + s[3, 4, 5, 6] + 
  s[3, 4, 5, 7] + s[3, 4, 5, 8] + s[3, 4, 6, 7] + s[3, 4, 6, 8] + 
  s[3, 4, 7, 8], s[1, 2, 3, 4] + s[1, 2, 3, 5] + s[1, 2, 3, 6] + 
  s[1, 2, 3, 7] + s[1, 2, 3, 8] + s[1, 2, 4, 5] + s[1, 2, 7, 8] + 
  s[1, 3, 4, 5] + s[1, 3, 7, 8] + s[2, 3, 4, 5] + s[2, 3, 7, 8], 
 -s[1, 2, 3, 5] - s[1, 2, 3, 6] - s[1, 2, 3, 7] - s[1, 2, 3, 8] - 
  s[1, 2, 4, 5] - s[1, 2, 4, 6] - s[1, 2, 4, 7] - s[1, 2, 4, 8] - 
  s[1, 2, 5, 6] - s[1, 2, 5, 7] - s[1, 2, 5, 8] - s[1, 2, 6, 7] - 
  s[1, 2, 6, 8] - s[1, 2, 7, 8] - s[1, 3, 5, 7] - s[1, 3, 5, 8] - 
  s[1, 3, 6, 7] - s[1, 3, 6, 8] - s[1, 3, 7, 8] - s[1, 4, 5, 7] - 
  s[1, 4, 5, 8] - s[1, 4, 6, 7] - s[1, 4, 6, 8] - s[1, 4, 7, 8] - 
  s[1, 5, 6, 7] - s[1, 5, 6, 8] - s[1, 5, 7, 8] + s[2, 3, 4, 5] + 
  s[2, 3, 4, 6] - s[2, 3, 5, 7] - s[2, 3, 5, 8] - s[2, 3, 6, 7] - 
  s[2, 3, 6, 8] - s[2, 3, 7, 8] - s[2, 4, 5, 7] - s[2, 4, 5, 8] - 
  s[2, 4, 6, 7] - s[2, 4, 6, 8] - s[2, 4, 7, 8] - s[2, 5, 6, 7] - 
  s[2, 5, 6, 8] - s[2, 5, 7, 8] + s[3, 4, 5, 6], 
 2*s[1, 2, 3, 4] + s[1, 2, 3, 5] + s[1, 2, 3, 6] + s[1, 2, 3, 7] + 
  s[1, 2, 3, 8] + s[1, 2, 4, 5] + s[1, 2, 4, 6] + s[1, 2, 4, 7] + 
  s[1, 2, 4, 8] + s[1, 2, 5, 6] + s[1, 3, 4, 5] + s[1, 3, 4, 6] + 
  s[1, 3, 4, 7] + s[1, 3, 4, 8] + s[1, 3, 5, 6] + s[1, 4, 5, 6] + 
  2*s[2, 3, 4, 5] + 2*s[2, 3, 4, 6] + s[2, 3, 4, 7] + s[2, 3, 4, 8] + 
  s[2, 3, 5, 6] + s[2, 4, 5, 6] + s[3, 4, 5, 6], 
 -s[1, 2, 3, 5] - s[1, 2, 3, 6] - s[1, 2, 4, 5] - s[1, 2, 4, 6] - 
  s[1, 2, 5, 6] - s[1, 2, 5, 7] - s[1, 2, 5, 8] - s[1, 2, 6, 7] - 
  s[1, 2, 6, 8] - s[1, 3, 4, 5] - s[1, 3, 4, 6] - s[1, 3, 5, 6] - 
  s[1, 3, 5, 7] - s[1, 3, 5, 8] - s[1, 3, 6, 7] - s[1, 3, 6, 8] - 
  s[1, 4, 5, 6] - s[1, 4, 5, 7] - s[1, 4, 5, 8] - s[1, 4, 6, 7] - 
  s[1, 4, 6, 8] - s[1, 5, 6, 7] - s[1, 5, 6, 8] + s[2, 3, 4, 7] + 
  s[2, 3, 4, 8] + s[2, 3, 7, 8] + s[2, 4, 7, 8] + s[3, 4, 7, 8], 
 2*s[1, 2, 3, 4] + s[1, 2, 3, 5] + s[1, 2, 3, 6] + s[1, 2, 3, 7] + 
  s[1, 2, 3, 8] + s[1, 2, 4, 5] + s[1, 2, 4, 6] + s[1, 2, 4, 7] + 
  s[1, 2, 4, 8] + s[1, 2, 5, 6] + 2*s[1, 3, 4, 5] + 2*s[1, 3, 4, 6] + 
  s[1, 3, 4, 7] + s[1, 3, 4, 8] + s[1, 3, 5, 6] + s[1, 4, 5, 6] + 
  2*s[2, 3, 4, 5] + 2*s[2, 3, 4, 6] + s[2, 3, 4, 7] + s[2, 3, 4, 8] + 
  s[2, 3, 5, 6] + s[2, 4, 5, 6] + 2*s[3, 4, 5, 6] + s[3, 4, 5, 7] + 
  s[3, 4, 5, 8] + s[3, 4, 6, 7] + s[3, 4, 6, 8] + s[3, 4, 7, 8], 
 -s[1, 2, 3, 5] - s[1, 2, 3, 6] - s[1, 2, 4, 5] - s[1, 2, 4, 6] - 
  s[1, 2, 5, 6] - s[1, 2, 5, 7] - s[1, 2, 5, 8] - s[1, 2, 6, 7] - 
  s[1, 2, 6, 8] - s[1, 3, 5, 7] - s[1, 3, 5, 8] - s[1, 3, 6, 7] - 
  s[1, 3, 6, 8] - s[1, 4, 5, 7] - s[1, 4, 5, 8] - s[1, 4, 6, 7] - 
  s[1, 4, 6, 8] - s[1, 5, 6, 7] - s[1, 5, 6, 8] - s[2, 3, 5, 7] - 
  s[2, 3, 5, 8] - s[2, 3, 6, 7] - s[2, 3, 6, 8] - s[2, 4, 5, 7] - 
  s[2, 4, 5, 8] - s[2, 4, 6, 7] - s[2, 4, 6, 8] - s[2, 5, 6, 7] - 
  s[2, 5, 6, 8] + s[3, 4, 5, 6] + s[3, 4, 7, 8], 
 -s[1, 2, 3, 5] - s[1, 2, 3, 6] - s[1, 2, 3, 7] - s[1, 2, 4, 5] - 
  s[1, 2, 4, 6] - s[1, 2, 4, 7] - s[1, 2, 5, 6] - s[1, 2, 5, 7] - 
  s[1, 2, 5, 8] - s[1, 2, 6, 7] - s[1, 2, 6, 8] - s[1, 2, 7, 8] - 
  s[1, 3, 5, 7] - s[1, 3, 5, 8] - s[1, 3, 6, 7] - s[1, 3, 6, 8] - 
  s[1, 3, 7, 8] - s[1, 4, 5, 7] - s[1, 4, 5, 8] - s[1, 4, 6, 7] - 
  s[1, 4, 6, 8] - s[1, 4, 7, 8] - s[1, 5, 6, 7] - s[1, 5, 6, 8] - 
  s[1, 5, 7, 8] - s[2, 3, 5, 7] - s[2, 3, 5, 8] - s[2, 3, 6, 7] - 
  s[2, 3, 6, 8] - s[2, 3, 7, 8] - s[2, 4, 5, 7] - s[2, 4, 5, 8] - 
  s[2, 4, 6, 7] - s[2, 4, 6, 8] - s[2, 4, 7, 8] - s[2, 5, 6, 7] - 
  s[2, 5, 6, 8] - s[2, 5, 7, 8] + s[3, 4, 5, 6], 
 2*s[1, 2, 3, 4] + s[1, 2, 3, 5] + s[1, 2, 3, 8] + s[1, 2, 4, 5] + 
  s[1, 2, 4, 8] + s[1, 2, 5, 8] + s[1, 2, 6, 8] + s[1, 2, 7, 8] + 
  s[1, 3, 4, 5] + s[1, 3, 4, 8] + s[1, 3, 5, 8] + s[1, 4, 5, 8] + 
  2*s[2, 3, 4, 5] + s[2, 3, 4, 6] + s[2, 3, 4, 7] + 2*s[2, 3, 4, 8] + 
  s[2, 3, 5, 6] + s[2, 3, 5, 7] + s[2, 3, 5, 8] + s[2, 4, 5, 6] + 
  s[2, 4, 5, 7] + s[2, 4, 5, 8] + s[3, 4, 5, 6] + s[3, 4, 5, 7] + 
  s[3, 4, 5, 8], 2*s[1, 2, 3, 4] + s[1, 2, 3, 5] + s[1, 2, 3, 8] + 
  s[1, 2, 4, 5] + s[1, 2, 4, 8] + s[1, 2, 5, 8] + s[1, 3, 4, 5] + 
  s[1, 3, 4, 8] + s[1, 3, 5, 8] + s[1, 4, 5, 8] + 2*s[2, 3, 4, 5] + 
  s[2, 3, 4, 6] + s[2, 3, 4, 7] + 2*s[2, 3, 4, 8] + s[2, 3, 5, 6] + 
  s[2, 3, 5, 7] + s[2, 3, 5, 8] + s[2, 4, 5, 6] + s[2, 4, 5, 7] + 
  s[2, 4, 5, 8] + s[3, 4, 5, 6] + s[3, 4, 5, 7] + s[3, 4, 5, 8], 
 -s[1, 2, 3, 4] - 2*s[1, 2, 3, 5] - 2*s[1, 2, 3, 6] - 2*s[1, 2, 3, 7] - 
  s[1, 2, 3, 8] - 2*s[1, 2, 4, 5] - 2*s[1, 2, 4, 6] - 2*s[1, 2, 4, 7] - 
  s[1, 2, 4, 8] - 2*s[1, 2, 5, 6] - 2*s[1, 2, 5, 7] - s[1, 2, 5, 8] - 
  s[1, 2, 6, 7] - s[1, 2, 6, 8] - s[1, 2, 7, 8] - s[1, 3, 4, 5] - 
  s[1, 3, 4, 6] - s[1, 3, 4, 7] - s[1, 3, 5, 6] - s[1, 3, 5, 7] - 
  s[1, 3, 5, 8] - s[1, 3, 6, 7] - s[1, 3, 6, 8] - s[1, 3, 7, 8] - 
  s[1, 4, 5, 6] - s[1, 4, 5, 7] - s[1, 4, 5, 8] - s[1, 4, 6, 7] - 
  s[1, 4, 6, 8] - s[1, 4, 7, 8] - s[1, 5, 6, 7] - s[1, 5, 6, 8] - 
  s[1, 5, 7, 8] - s[2, 3, 4, 5] - s[2, 3, 4, 6] - s[2, 3, 4, 7] - 
  s[2, 3, 5, 6] - s[2, 3, 5, 7] - s[2, 3, 5, 8] - s[2, 3, 6, 7] - 
  s[2, 3, 6, 8] - s[2, 3, 7, 8] - s[2, 4, 5, 6] - s[2, 4, 5, 7] - 
  s[2, 4, 5, 8] - s[2, 4, 6, 7] - s[2, 4, 6, 8] - s[2, 4, 7, 8] - 
  s[2, 5, 6, 7] - s[2, 5, 6, 8] - s[2, 5, 7, 8], 
 s[1, 2, 3, 4] - s[1, 2, 5, 6] - s[1, 2, 5, 7] - s[1, 2, 5, 8] - 
  s[1, 2, 6, 7] - s[1, 2, 6, 8] - s[1, 3, 5, 6] - s[1, 3, 5, 7] - 
  s[1, 3, 5, 8] - s[1, 3, 6, 7] - s[1, 3, 6, 8] - s[1, 4, 5, 6] - 
  s[1, 4, 5, 7] - s[1, 4, 5, 8] - s[1, 4, 6, 7] - s[1, 4, 6, 8] - 
  s[1, 5, 6, 7] - s[1, 5, 6, 8] - s[2, 3, 5, 6] - s[2, 3, 5, 7] - 
  s[2, 3, 5, 8] - s[2, 3, 6, 7] - s[2, 3, 6, 8] - s[2, 4, 5, 6] - 
  s[2, 4, 5, 7] - s[2, 4, 5, 8] - s[2, 4, 6, 7] - s[2, 4, 6, 8] - 
  s[2, 5, 6, 7] - s[2, 5, 6, 8] + s[3, 4, 7, 8], 
 -s[1, 2, 3, 5] - s[1, 2, 3, 6] - s[1, 2, 3, 7] - s[1, 2, 4, 5] - 
  s[1, 2, 4, 6] - s[1, 2, 4, 7] - 2*s[1, 2, 5, 6] - 2*s[1, 2, 5, 7] - 
  s[1, 2, 5, 8] - 2*s[1, 2, 6, 7] - s[1, 2, 6, 8] - s[1, 3, 4, 5] - 
  s[1, 3, 4, 6] - s[1, 3, 4, 7] - 2*s[1, 3, 5, 6] - 2*s[1, 3, 5, 7] - 
  s[1, 3, 5, 8] - 2*s[1, 3, 6, 7] - s[1, 3, 6, 8] - 2*s[1, 4, 5, 6] - 
  2*s[1, 4, 5, 7] - s[1, 4, 5, 8] - 2*s[1, 4, 6, 7] - s[1, 4, 6, 8] - 
  2*s[1, 5, 6, 7] - s[1, 5, 6, 8] + s[2, 3, 4, 8] - s[2, 3, 5, 6] - 
  s[2, 3, 5, 7] - s[2, 3, 6, 7] + s[2, 3, 7, 8] - s[2, 4, 5, 6] - 
  s[2, 4, 5, 7] - s[2, 4, 6, 7] + s[2, 4, 7, 8] - s[2, 5, 6, 7] + 
  s[3, 4, 5, 8] + s[3, 4, 6, 8] + s[3, 4, 7, 8], 
 3*s[1, 2, 3, 4] + 3*s[1, 2, 3, 5] + 2*s[1, 2, 3, 6] + 2*s[1, 2, 3, 7] + 
  2*s[1, 2, 3, 8] + 2*s[1, 2, 4, 5] + s[1, 2, 4, 6] + s[1, 2, 4, 7] + 
  s[1, 2, 4, 8] + s[1, 2, 5, 6] + s[1, 2, 5, 7] + s[1, 2, 5, 8] + 
  s[1, 2, 6, 7] + s[1, 2, 6, 8] + s[1, 2, 7, 8] + 2*s[1, 3, 4, 5] + 
  s[1, 3, 4, 6] + s[1, 3, 4, 7] + s[1, 3, 4, 8] + s[1, 3, 5, 6] + 
  s[1, 3, 5, 7] + s[1, 3, 5, 8] + s[1, 3, 6, 7] + s[1, 3, 6, 8] + 
  s[1, 3, 7, 8] + s[1, 4, 5, 6] + s[1, 4, 5, 7] + s[1, 4, 5, 8] + 
  2*s[2, 3, 4, 5] + s[2, 3, 4, 6] + s[2, 3, 4, 7] + s[2, 3, 4, 8] + 
  s[2, 3, 5, 6] + s[2, 3, 5, 7] + s[2, 3, 5, 8] + s[2, 3, 6, 7] + 
  s[2, 3, 6, 8] + s[2, 3, 7, 8] + s[2, 4, 5, 6] + s[2, 4, 5, 7] + 
  s[2, 4, 5, 8] + s[3, 4, 5, 6] + s[3, 4, 5, 7] + s[3, 4, 5, 8], 
 -s[1, 2, 3, 4] - s[1, 2, 3, 5] - s[1, 2, 3, 6] - s[1, 2, 3, 7] - 
  s[1, 2, 3, 8] - s[1, 2, 4, 5] - s[1, 2, 4, 6] - s[1, 2, 4, 7] - 
  s[1, 2, 4, 8] - s[1, 2, 5, 6] - s[1, 2, 5, 7] - s[1, 2, 5, 8] - 
  s[1, 3, 4, 5] - s[1, 3, 4, 6] - s[1, 3, 4, 7] - s[1, 3, 4, 8] - 
  s[1, 3, 5, 6] - s[1, 3, 5, 7] - s[1, 3, 5, 8] - s[1, 3, 6, 7] - 
  s[1, 3, 6, 8] - s[1, 3, 7, 8] - s[1, 4, 5, 7] - s[1, 4, 5, 8] - 
  s[1, 4, 6, 7] - s[1, 4, 6, 8] - s[1, 4, 7, 8] - s[1, 5, 6, 7] - 
  s[1, 5, 6, 8] - s[1, 5, 7, 8] - s[2, 3, 4, 5] - s[2, 3, 4, 6] - 
  s[2, 3, 4, 7] - s[2, 3, 4, 8] - s[2, 3, 5, 6] - s[2, 3, 5, 7] - 
  s[2, 3, 5, 8] - s[2, 3, 6, 7] - s[2, 3, 6, 8] - s[2, 3, 7, 8] - 
  s[2, 4, 5, 7] - s[2, 4, 5, 8] - s[2, 4, 6, 7] - s[2, 4, 6, 8] - 
  s[2, 4, 7, 8] - s[2, 5, 6, 7] - s[2, 5, 6, 8] - s[2, 5, 7, 8] - 
  s[3, 4, 5, 7] - s[3, 4, 5, 8] - s[3, 4, 6, 7] - s[3, 4, 6, 8] - 
  s[3, 4, 7, 8] - s[3, 5, 6, 7] - s[3, 5, 6, 8] - s[3, 5, 7, 8], 
 2*s[1, 2, 3, 4] + s[1, 2, 3, 5] + s[1, 2, 3, 6] + s[1, 2, 3, 7] + 
  2*s[1, 2, 3, 8] + s[1, 2, 4, 5] + s[1, 2, 4, 8] - s[1, 2, 5, 6] - 
  s[1, 2, 5, 7] - s[1, 2, 6, 7] + s[1, 3, 4, 5] + s[1, 3, 4, 8] - 
  s[1, 3, 5, 6] - s[1, 3, 5, 7] - s[1, 3, 6, 7] - s[1, 4, 5, 6] - 
  s[1, 4, 5, 7] - s[1, 4, 6, 7] - s[1, 5, 6, 7] + 2*s[2, 3, 4, 5] + 
  s[2, 3, 4, 6] + s[2, 3, 4, 7] + 2*s[2, 3, 4, 8] + s[2, 3, 5, 8] + 
  s[2, 3, 6, 8] + s[2, 3, 7, 8] + s[2, 4, 5, 8] + s[2, 4, 6, 8] + 
  s[2, 4, 7, 8] + s[3, 4, 5, 6] + s[3, 4, 5, 7] + 2*s[3, 4, 5, 8] + 
  s[3, 4, 6, 7] + s[3, 4, 6, 8] + s[3, 4, 7, 8], 
 s[1, 2, 3, 8] - s[1, 2, 4, 6] - s[1, 2, 4, 7] - s[1, 2, 5, 6] - 
  s[1, 2, 5, 7] - s[1, 2, 6, 7] - s[1, 3, 4, 6] - s[1, 3, 4, 7] - 
  s[1, 3, 5, 6] - s[1, 3, 5, 7] - s[1, 3, 6, 7] - s[1, 4, 5, 6] - 
  s[1, 4, 5, 7] - s[1, 4, 6, 7] - s[1, 5, 6, 7] + s[2, 3, 4, 5] + 
  s[2, 3, 4, 8] + s[2, 3, 5, 8] + s[2, 3, 6, 8] + s[2, 3, 7, 8] + 
  s[2, 4, 5, 8] + s[3, 4, 5, 6] + s[3, 4, 5, 7] + s[3, 4, 5, 8], 
 s[1, 2, 3, 4] + s[1, 2, 3, 7] + 2*s[1, 2, 3, 8] + s[1, 2, 4, 8] - 
  s[1, 2, 5, 6] - s[1, 2, 5, 7] - s[1, 2, 6, 7] + s[1, 2, 7, 8] + 
  s[1, 3, 4, 8] - s[1, 3, 5, 6] - s[1, 3, 5, 7] - s[1, 3, 6, 7] + 
  s[1, 3, 7, 8] - s[1, 4, 5, 6] - s[1, 4, 5, 7] - s[1, 4, 6, 7] + 
  s[1, 4, 7, 8] - s[1, 5, 6, 7] + s[2, 3, 4, 5] + s[2, 3, 4, 6] + 
  s[2, 3, 4, 7] + 2*s[2, 3, 4, 8] + s[2, 3, 5, 8] + s[2, 3, 6, 8] + 
  2*s[2, 3, 7, 8] + s[2, 4, 5, 8] + s[2, 4, 6, 8] + s[2, 4, 7, 8] + 
  s[3, 4, 5, 6] + s[3, 4, 5, 7] + s[3, 4, 5, 8] + s[3, 4, 6, 7] + 
  s[3, 4, 6, 8] + s[3, 4, 7, 8], 3*s[1, 2, 3, 4] + 2*s[1, 2, 3, 5] + 
  2*s[1, 2, 3, 6] + 2*s[1, 2, 3, 7] + 3*s[1, 2, 3, 8] + 2*s[1, 2, 4, 5] + 
  s[1, 2, 4, 6] + s[1, 2, 4, 7] + 2*s[1, 2, 4, 8] + s[1, 2, 5, 8] + 
  s[1, 2, 6, 8] + s[1, 2, 7, 8] + 2*s[1, 3, 4, 5] + s[1, 3, 4, 6] + 
  s[1, 3, 4, 7] + 2*s[1, 3, 4, 8] + s[1, 3, 5, 8] + s[1, 3, 6, 8] + 
  s[1, 3, 7, 8] + s[1, 4, 5, 8] + s[1, 4, 6, 8] + s[1, 4, 7, 8] + 
  2*s[2, 3, 4, 5] + s[2, 3, 4, 6] + s[2, 3, 4, 7] + 2*s[2, 3, 4, 8] + 
  s[2, 3, 5, 8] + s[2, 3, 6, 8] + s[2, 3, 7, 8] + s[2, 4, 5, 8] + 
  s[2, 4, 6, 8] + s[2, 4, 7, 8] + s[3, 4, 5, 6] + s[3, 4, 5, 7] + 
  2*s[3, 4, 5, 8] + s[3, 4, 6, 7] + s[3, 4, 6, 8] + s[3, 4, 7, 8], 
 s[1, 2, 3, 4] + s[1, 2, 3, 5] + s[1, 2, 3, 6] + s[1, 2, 3, 7] + 
  2*s[1, 2, 3, 8] + s[1, 2, 4, 5] + s[1, 2, 4, 8] + s[1, 2, 5, 8] + 
  s[1, 2, 6, 8] + s[1, 2, 7, 8] + s[1, 3, 4, 5] + s[1, 3, 4, 8] + 
  s[1, 3, 5, 8] + s[1, 3, 6, 8] + s[1, 3, 7, 8] + s[1, 4, 5, 8] + 
  s[2, 3, 4, 5] + s[2, 3, 4, 8] + s[2, 3, 5, 8] + s[2, 3, 6, 8] + 
  s[2, 3, 7, 8] + s[2, 4, 5, 8] + s[3, 4, 5, 6] + s[3, 4, 5, 7] + 
  s[3, 4, 5, 8], 3*s[1, 2, 3, 4] + 2*s[1, 2, 3, 5] + 2*s[1, 2, 3, 6] + 
  2*s[1, 2, 3, 7] + 3*s[1, 2, 3, 8] + 2*s[1, 2, 4, 5] + s[1, 2, 4, 6] + 
  s[1, 2, 4, 7] + 2*s[1, 2, 4, 8] + s[1, 2, 5, 8] + s[1, 2, 6, 8] + 
  s[1, 2, 7, 8] + 2*s[1, 3, 4, 5] + s[1, 3, 4, 6] + s[1, 3, 4, 7] + 
  2*s[1, 3, 4, 8] + s[1, 3, 5, 8] + s[1, 3, 6, 8] + s[1, 3, 7, 8] + 
  s[1, 4, 5, 8] + s[1, 4, 6, 8] + s[1, 4, 7, 8] + 3*s[2, 3, 4, 5] + 
  2*s[2, 3, 4, 6] + 2*s[2, 3, 4, 7] + 3*s[2, 3, 4, 8] + s[2, 3, 5, 6] + 
  s[2, 3, 5, 7] + 2*s[2, 3, 5, 8] + s[2, 3, 6, 7] + 2*s[2, 3, 6, 8] + 
  2*s[2, 3, 7, 8] + s[2, 4, 5, 6] + s[2, 4, 5, 7] + 2*s[2, 4, 5, 8] + 
  s[2, 4, 6, 7] + s[2, 4, 6, 8] + s[2, 4, 7, 8] + 2*s[3, 4, 5, 6] + 
  2*s[3, 4, 5, 7] + 2*s[3, 4, 5, 8] + s[3, 4, 6, 7] + s[3, 4, 6, 8] + 
  s[3, 4, 7, 8], s[1, 2, 3, 4] + s[1, 2, 3, 7] + 2*s[1, 2, 3, 8] + 
  s[1, 2, 4, 8] - s[1, 2, 5, 6] - s[1, 2, 5, 7] - s[1, 2, 6, 7] + 
  s[1, 2, 7, 8] + s[1, 3, 4, 5] + s[1, 3, 4, 8] - s[1, 3, 5, 6] - 
  s[1, 3, 5, 7] - s[1, 3, 6, 7] + s[1, 3, 7, 8] - s[1, 4, 5, 6] - 
  s[1, 4, 5, 7] - s[1, 4, 6, 7] + s[1, 4, 7, 8] - s[1, 5, 6, 7] + 
  s[2, 3, 4, 5] + s[2, 3, 4, 8] - s[2, 3, 5, 6] - s[2, 3, 5, 7] - 
  s[2, 3, 6, 7] + s[2, 3, 7, 8] - s[2, 4, 5, 6] - s[2, 4, 5, 7] - 
  s[2, 4, 6, 7] + s[2, 4, 7, 8] - s[2, 5, 6, 7] + s[3, 4, 5, 8] + 
  s[3, 4, 6, 8] + s[3, 4, 7, 8], -s[1, 2, 3, 4] - s[1, 2, 3, 5] - 
  s[1, 2, 3, 6] - s[1, 2, 4, 5] - s[1, 2, 4, 6] - s[1, 2, 4, 7] - 
  s[1, 2, 4, 8] - s[1, 2, 5, 6] - s[1, 2, 5, 7] - s[1, 2, 5, 8] - 
  s[1, 2, 6, 7] - s[1, 2, 6, 8] - s[1, 3, 4, 6] - s[1, 3, 4, 7] - 
  s[1, 3, 4, 8] - s[1, 3, 5, 6] - s[1, 3, 5, 7] - s[1, 3, 5, 8] - 
  s[1, 3, 6, 7] - s[1, 3, 6, 8] - s[1, 4, 5, 6] - s[1, 4, 5, 7] - 
  s[1, 4, 5, 8] - s[1, 4, 6, 7] - s[1, 4, 6, 8] - s[1, 5, 6, 7] - 
  s[1, 5, 6, 8] - s[2, 3, 4, 6] - s[2, 3, 4, 7] - s[2, 3, 4, 8] - 
  s[2, 3, 5, 6] - s[2, 3, 5, 7] - s[2, 3, 5, 8] - s[2, 3, 6, 7] - 
  s[2, 3, 6, 8] - s[2, 4, 5, 6] - s[2, 4, 5, 7] - s[2, 4, 5, 8] - 
  s[2, 4, 6, 7] - s[2, 4, 6, 8] - s[2, 5, 6, 7] - s[2, 5, 6, 8], 
 -s[1, 2, 3, 5] - s[1, 2, 3, 6] + s[1, 2, 3, 8] - s[1, 2, 4, 5] - 
  s[1, 2, 4, 6] + s[1, 2, 4, 8] - s[1, 2, 5, 6] + s[1, 2, 7, 8] - 
  s[1, 3, 4, 5] - s[1, 3, 4, 6] - s[1, 3, 5, 6] - s[1, 3, 5, 7] - 
  s[1, 3, 5, 8] - s[1, 3, 6, 7] - s[1, 3, 6, 8] - s[1, 4, 5, 6] - 
  s[1, 4, 5, 7] - s[1, 4, 5, 8] - s[1, 4, 6, 7] - s[1, 4, 6, 8] - 
  s[1, 5, 6, 7] - s[1, 5, 6, 8] - s[2, 3, 5, 6] - s[2, 3, 5, 7] - 
  s[2, 3, 5, 8] - s[2, 3, 6, 7] - s[2, 3, 6, 8] - s[2, 4, 5, 6] - 
  s[2, 4, 5, 7] - s[2, 4, 5, 8] - s[2, 4, 6, 7] - s[2, 4, 6, 8] - 
  s[2, 5, 6, 7] - s[2, 5, 6, 8] - s[3, 4, 5, 6] - s[3, 4, 5, 7] - 
  s[3, 4, 5, 8] - s[3, 4, 6, 7] - s[3, 4, 6, 8] - s[3, 5, 6, 7] - 
  s[3, 5, 6, 8], -s[1, 2, 3, 5] - s[1, 2, 3, 6] + s[1, 2, 3, 8] - 
  s[1, 2, 4, 5] - s[1, 2, 4, 6] + s[1, 2, 4, 8] - s[1, 2, 5, 6] - 
  s[1, 2, 5, 7] - s[1, 2, 6, 7] + s[1, 2, 7, 8] + s[1, 3, 4, 8] - 
  s[1, 3, 5, 6] - s[1, 3, 5, 7] - s[1, 3, 6, 7] + s[1, 3, 7, 8] - 
  s[1, 4, 5, 6] - s[1, 4, 5, 7] - s[1, 4, 6, 7] + s[1, 4, 7, 8] - 
  s[1, 5, 6, 7] + s[2, 3, 4, 8] - s[2, 3, 5, 6] - s[2, 3, 5, 7] - 
  s[2, 3, 6, 7] + s[2, 3, 7, 8] - s[2, 4, 5, 6] - s[2, 4, 5, 7] - 
  s[2, 4, 6, 7] + s[2, 4, 7, 8] - s[2, 5, 6, 7] + s[3, 4, 5, 8] + 
  s[3, 4, 6, 8] + s[3, 4, 7, 8], -s[1, 2, 3, 5] - s[1, 2, 3, 6] - 
  s[1, 2, 3, 7] + s[1, 2, 3, 8] - s[1, 2, 4, 5] - s[1, 2, 4, 6] - 
  s[1, 2, 4, 7] + s[1, 2, 4, 8] - s[1, 2, 5, 6] - s[1, 2, 5, 7] - 
  s[1, 2, 6, 7] + s[1, 3, 4, 8] - s[1, 3, 5, 6] - s[1, 3, 5, 7] - 
  s[1, 3, 6, 7] - s[1, 4, 5, 6] - s[1, 4, 5, 7] - s[1, 4, 6, 7] - 
  s[1, 5, 6, 7] + s[2, 3, 4, 8] - s[2, 3, 5, 6] - s[2, 3, 5, 7] - 
  s[2, 3, 6, 7] - s[2, 4, 5, 6] - s[2, 4, 5, 7] - s[2, 4, 6, 7] - 
  s[2, 5, 6, 7] + s[3, 4, 5, 8] + s[3, 4, 6, 8] + s[3, 4, 7, 8], 
 -s[1, 2, 3, 5] - s[1, 2, 3, 6] + s[1, 2, 3, 8] - s[1, 2, 4, 5] - 
  s[1, 2, 4, 6] + s[1, 2, 4, 8] - s[1, 2, 5, 6] + s[1, 2, 7, 8] - 
  s[1, 3, 5, 6] - s[1, 3, 5, 7] - s[1, 3, 5, 8] - s[1, 3, 6, 7] - 
  s[1, 3, 6, 8] - s[1, 4, 5, 6] - s[1, 4, 5, 7] - s[1, 4, 5, 8] - 
  s[1, 4, 6, 7] - s[1, 4, 6, 8] - s[1, 5, 6, 7] - s[1, 5, 6, 8] - 
  s[2, 3, 5, 6] - s[2, 3, 5, 7] - s[2, 3, 5, 8] - s[2, 3, 6, 7] - 
  s[2, 3, 6, 8] - s[2, 4, 5, 6] - s[2, 4, 5, 7] - s[2, 4, 5, 8] - 
  s[2, 4, 6, 7] - s[2, 4, 6, 8] - s[2, 5, 6, 7] - s[2, 5, 6, 8] + 
  s[3, 4, 7, 8], 2*s[1, 2, 3, 4] + s[1, 2, 3, 5] + s[1, 2, 3, 6] + 
  s[1, 2, 3, 7] + 2*s[1, 2, 3, 8] + s[1, 2, 4, 5] + s[1, 2, 4, 6] + 
  s[1, 2, 4, 7] + 2*s[1, 2, 4, 8] + s[1, 2, 5, 6] + s[1, 2, 5, 7] + 
  s[1, 2, 5, 8] + s[1, 2, 6, 7] + s[1, 2, 6, 8] + s[1, 2, 7, 8] + 
  s[1, 3, 4, 5] + s[1, 3, 4, 6] + s[1, 3, 4, 7] + s[1, 3, 4, 8] + 
  s[1, 3, 5, 6] + s[1, 4, 5, 6] + 2*s[2, 3, 4, 5] + 2*s[2, 3, 4, 6] + 
  s[2, 3, 4, 7] + s[2, 3, 4, 8] + s[2, 3, 5, 6] + s[2, 4, 5, 6] + 
  s[3, 4, 5, 6], 2*s[1, 2, 3, 4] + 2*s[1, 2, 3, 5] + 2*s[1, 2, 3, 6] + 
  2*s[1, 2, 3, 7] + 3*s[1, 2, 3, 8] + s[1, 2, 4, 5] + s[1, 2, 4, 8] + 
  s[1, 2, 5, 8] + s[1, 2, 6, 8] + s[1, 2, 7, 8] + s[1, 3, 4, 5] + 
  s[1, 3, 4, 8] + s[1, 3, 5, 8] + s[1, 3, 6, 8] + s[1, 3, 7, 8] + 
  s[1, 4, 5, 8] + 2*s[2, 3, 4, 5] + s[2, 3, 4, 6] + s[2, 3, 4, 7] + 
  2*s[2, 3, 4, 8] + s[2, 3, 5, 6] + s[2, 3, 5, 7] + 2*s[2, 3, 5, 8] + 
  s[2, 3, 6, 7] + 2*s[2, 3, 6, 8] + 2*s[2, 3, 7, 8] + s[2, 4, 5, 6] + 
  s[2, 4, 5, 7] + s[2, 4, 5, 8] + s[3, 4, 5, 6] + s[3, 4, 5, 7] + 
  s[3, 4, 5, 8], -s[1, 2, 3, 4] - 2*s[1, 2, 3, 5] - 2*s[1, 2, 3, 6] - 
  s[1, 2, 3, 7] - 2*s[1, 2, 4, 5] - 2*s[1, 2, 4, 6] - s[1, 2, 4, 7] - 
  2*s[1, 2, 5, 6] - s[1, 2, 5, 7] - s[1, 2, 6, 7] + s[1, 2, 7, 8] - 
  2*s[1, 3, 4, 5] - 2*s[1, 3, 4, 6] - s[1, 3, 4, 7] - 2*s[1, 3, 5, 6] - 
  s[1, 3, 5, 7] - s[1, 3, 5, 8] - s[1, 3, 6, 7] - s[1, 3, 6, 8] - 
  s[1, 4, 5, 6] - s[1, 4, 5, 7] - s[1, 4, 5, 8] - s[1, 4, 6, 7] - 
  s[1, 4, 6, 8] - s[1, 5, 6, 7] - s[1, 5, 6, 8] - s[2, 3, 4, 5] - 
  s[2, 3, 4, 6] - s[2, 3, 5, 6] - s[2, 3, 5, 7] - s[2, 3, 5, 8] - 
  s[2, 3, 6, 7] - s[2, 3, 6, 8] - s[2, 4, 5, 6] - s[2, 4, 5, 7] - 
  s[2, 4, 5, 8] - s[2, 4, 6, 7] - s[2, 4, 6, 8] - s[2, 5, 6, 7] - 
  s[2, 5, 6, 8] - s[3, 4, 5, 6] - s[3, 4, 5, 7] - s[3, 4, 5, 8] - 
  s[3, 4, 6, 7] - s[3, 4, 6, 8] - s[3, 5, 6, 7] - s[3, 5, 6, 8], 
 -s[1, 2, 3, 4] - 2*s[1, 2, 3, 5] - 2*s[1, 2, 3, 6] - s[1, 2, 3, 7] - 
  2*s[1, 2, 4, 5] - 2*s[1, 2, 4, 6] - s[1, 2, 4, 7] - 2*s[1, 2, 5, 6] - 
  s[1, 2, 5, 7] - s[1, 2, 5, 8] - s[1, 2, 6, 7] - s[1, 2, 6, 8] - 
  2*s[1, 3, 4, 5] - 2*s[1, 3, 4, 6] - s[1, 3, 4, 7] - 2*s[1, 3, 5, 6] - 
  s[1, 3, 5, 7] - s[1, 3, 5, 8] - s[1, 3, 6, 7] - s[1, 3, 6, 8] - 
  s[1, 4, 5, 6] - s[1, 4, 5, 7] - s[1, 4, 5, 8] - s[1, 4, 6, 7] - 
  s[1, 4, 6, 8] - s[1, 5, 6, 7] - s[1, 5, 6, 8] - s[2, 3, 4, 5] - 
  s[2, 3, 4, 6] - s[2, 3, 5, 6] - s[2, 3, 5, 7] - s[2, 3, 5, 8] - 
  s[2, 3, 6, 7] - s[2, 3, 6, 8] - s[2, 4, 5, 6] - s[2, 4, 5, 7] - 
  s[2, 4, 5, 8] - s[2, 4, 6, 7] - s[2, 4, 6, 8] - s[2, 5, 6, 7] - 
  s[2, 5, 6, 8] - s[3, 4, 5, 6] - s[3, 4, 5, 7] - s[3, 4, 5, 8] - 
  s[3, 4, 6, 7] - s[3, 4, 6, 8] - s[3, 5, 6, 7] - s[3, 5, 6, 8], 
 2*s[1, 2, 3, 4] + 2*s[1, 2, 3, 5] + s[1, 2, 3, 6] + s[1, 2, 3, 7] + 
  2*s[1, 2, 3, 8] + s[1, 2, 4, 5] + s[1, 2, 4, 8] + s[1, 2, 5, 8] + 
  s[1, 2, 6, 8] + s[1, 2, 7, 8] + s[1, 3, 4, 5] + s[1, 3, 4, 8] + 
  s[1, 3, 5, 8] + s[1, 3, 6, 8] + s[1, 3, 7, 8] + s[1, 4, 5, 8] + 
  3*s[2, 3, 4, 5] + 2*s[2, 3, 4, 6] + 2*s[2, 3, 4, 7] + 2*s[2, 3, 4, 8] + 
  2*s[2, 3, 5, 6] + 2*s[2, 3, 5, 7] + 2*s[2, 3, 5, 8] + s[2, 3, 6, 7] + 
  s[2, 3, 6, 8] + s[2, 3, 7, 8] + s[2, 4, 5, 6] + s[2, 4, 5, 7] + 
  s[2, 4, 5, 8] + s[3, 4, 5, 6] + s[3, 4, 5, 7] + s[3, 4, 5, 8], 
 -s[1, 2, 3, 4] - s[1, 2, 3, 5] - s[1, 2, 3, 6] - s[1, 2, 3, 7] - 
  2*s[1, 2, 4, 5] - 2*s[1, 2, 4, 6] - 2*s[1, 2, 4, 7] - s[1, 2, 4, 8] - 
  2*s[1, 2, 5, 6] - 2*s[1, 2, 5, 7] - s[1, 2, 5, 8] - s[1, 2, 6, 7] - 
  2*s[1, 3, 4, 5] - 2*s[1, 3, 4, 6] - 2*s[1, 3, 4, 7] - s[1, 3, 4, 8] - 
  2*s[1, 3, 5, 6] - 2*s[1, 3, 5, 7] - s[1, 3, 5, 8] - s[1, 3, 6, 7] - 
  s[1, 4, 5, 6] - s[1, 4, 5, 7] - s[1, 4, 5, 8] - s[1, 4, 6, 7] - 
  s[1, 4, 6, 8] - s[1, 4, 7, 8] - s[1, 5, 6, 7] - s[1, 5, 6, 8] - 
  s[1, 5, 7, 8] - s[2, 3, 4, 5] - s[2, 3, 4, 6] - s[2, 3, 4, 7] - 
  s[2, 3, 5, 6] - s[2, 3, 5, 7] - s[2, 4, 5, 6] - s[2, 4, 5, 7] - 
  s[2, 4, 5, 8] - s[2, 4, 6, 7] - s[2, 4, 6, 8] - s[2, 4, 7, 8] - 
  s[2, 5, 6, 7] - s[2, 5, 6, 8] - s[2, 5, 7, 8] - s[3, 4, 5, 6] - 
  s[3, 4, 5, 7] - s[3, 4, 5, 8] - s[3, 4, 6, 7] - s[3, 4, 6, 8] - 
  s[3, 4, 7, 8] - s[3, 5, 6, 7] - s[3, 5, 6, 8] - s[3, 5, 7, 8], 
 -2*s[1, 2, 3, 4] - 2*s[1, 2, 3, 5] - 2*s[1, 2, 3, 6] - 2*s[1, 2, 3, 7] - 
  s[1, 2, 3, 8] - 2*s[1, 2, 4, 5] - 2*s[1, 2, 4, 6] - 2*s[1, 2, 4, 7] - 
  s[1, 2, 4, 8] - 2*s[1, 2, 5, 6] - 2*s[1, 2, 5, 7] - s[1, 2, 5, 8] - 
  s[1, 2, 6, 7] - 2*s[1, 3, 4, 5] - 2*s[1, 3, 4, 6] - 2*s[1, 3, 4, 7] - 
  s[1, 3, 4, 8] - 2*s[1, 3, 5, 6] - 2*s[1, 3, 5, 7] - s[1, 3, 5, 8] - 
  s[1, 3, 6, 7] - s[1, 3, 6, 8] - s[1, 3, 7, 8] - s[1, 4, 5, 6] - 
  s[1, 4, 5, 7] - s[1, 4, 5, 8] - s[1, 4, 6, 7] - s[1, 4, 6, 8] - 
  s[1, 4, 7, 8] - s[1, 5, 6, 7] - s[1, 5, 6, 8] - s[1, 5, 7, 8] - 
  s[2, 3, 4, 5] - s[2, 3, 4, 6] - s[2, 3, 4, 7] - s[2, 3, 4, 8] - 
  s[2, 3, 5, 6] - s[2, 3, 5, 7] - s[2, 3, 5, 8] - s[2, 3, 6, 7] - 
  s[2, 3, 6, 8] - s[2, 3, 7, 8] - s[2, 4, 5, 6] - s[2, 4, 5, 7] - 
  s[2, 4, 5, 8] - s[2, 4, 6, 7] - s[2, 4, 6, 8] - s[2, 4, 7, 8] - 
  s[2, 5, 6, 7] - s[2, 5, 6, 8] - s[2, 5, 7, 8] - s[3, 4, 5, 6] - 
  s[3, 4, 5, 7] - s[3, 4, 5, 8] - s[3, 4, 6, 7] - s[3, 4, 6, 8] - 
  s[3, 4, 7, 8] - s[3, 5, 6, 7] - s[3, 5, 6, 8] - s[3, 5, 7, 8], 
 -2*s[1, 2, 3, 4] - 2*s[1, 2, 3, 5] - 2*s[1, 2, 3, 6] - 2*s[1, 2, 3, 7] - 
  s[1, 2, 3, 8] - 2*s[1, 2, 4, 5] - 2*s[1, 2, 4, 6] - 2*s[1, 2, 4, 7] - 
  s[1, 2, 4, 8] - 2*s[1, 2, 5, 6] - 2*s[1, 2, 5, 7] - s[1, 2, 5, 8] - 
  s[1, 2, 6, 7] - s[1, 2, 6, 8] - s[1, 2, 7, 8] - 2*s[1, 3, 4, 5] - 
  2*s[1, 3, 4, 6] - 2*s[1, 3, 4, 7] - s[1, 3, 4, 8] - 2*s[1, 3, 5, 6] - 
  2*s[1, 3, 5, 7] - s[1, 3, 5, 8] - s[1, 3, 6, 7] - s[1, 3, 6, 8] - 
  s[1, 3, 7, 8] - s[1, 4, 5, 6] - s[1, 4, 5, 7] - s[1, 4, 5, 8] - 
  s[1, 4, 6, 7] - s[1, 4, 6, 8] - s[1, 4, 7, 8] - s[1, 5, 6, 7] - 
  s[1, 5, 6, 8] - s[1, 5, 7, 8] - s[2, 3, 4, 5] - s[2, 3, 4, 6] - 
  s[2, 3, 4, 7] - s[2, 3, 4, 8] - s[2, 3, 5, 6] - s[2, 3, 5, 7] - 
  s[2, 3, 5, 8] - s[2, 3, 6, 7] - s[2, 3, 6, 8] - s[2, 3, 7, 8] - 
  s[2, 4, 5, 6] - s[2, 4, 5, 7] - s[2, 4, 5, 8] - s[2, 4, 6, 7] - 
  s[2, 4, 6, 8] - s[2, 4, 7, 8] - s[2, 5, 6, 7] - s[2, 5, 6, 8] - 
  s[2, 5, 7, 8] - s[3, 4, 5, 6] - s[3, 4, 5, 7] - s[3, 4, 5, 8] - 
  s[3, 4, 6, 7] - s[3, 4, 6, 8] - s[3, 4, 7, 8] - s[3, 5, 6, 7] - 
  s[3, 5, 6, 8] - s[3, 5, 7, 8], -s[1, 2, 3, 4] - s[1, 2, 3, 5] - 
  2*s[1, 2, 3, 6] - 2*s[1, 2, 3, 7] - s[1, 2, 3, 8] - s[1, 2, 4, 5] - 
  2*s[1, 2, 4, 6] - 2*s[1, 2, 4, 7] - s[1, 2, 4, 8] - 2*s[1, 2, 5, 6] - 
  2*s[1, 2, 5, 7] - s[1, 2, 5, 8] - s[1, 2, 6, 7] - s[1, 3, 4, 5] - 
  2*s[1, 3, 4, 6] - 2*s[1, 3, 4, 7] - s[1, 3, 4, 8] - 2*s[1, 3, 5, 6] - 
  2*s[1, 3, 5, 7] - s[1, 3, 5, 8] - s[1, 3, 6, 7] - s[1, 3, 6, 8] - 
  s[1, 3, 7, 8] - s[1, 4, 5, 6] - s[1, 4, 5, 7] - s[1, 4, 6, 7] - 
  s[1, 4, 6, 8] - s[1, 4, 7, 8] - s[1, 5, 6, 7] - s[1, 5, 6, 8] - 
  s[1, 5, 7, 8] - s[2, 3, 4, 6] - s[2, 3, 4, 7] - s[2, 3, 5, 6] - 
  s[2, 3, 5, 7] - s[2, 3, 6, 7] - s[2, 3, 6, 8] - s[2, 3, 7, 8] - 
  s[2, 4, 6, 7] - s[2, 4, 6, 8] - s[2, 4, 7, 8] - s[2, 5, 6, 7] - 
  s[2, 5, 6, 8] - s[2, 5, 7, 8] - s[3, 4, 6, 7] - s[3, 4, 6, 8] - 
  s[3, 4, 7, 8] - s[3, 5, 6, 7] - s[3, 5, 6, 8] - s[3, 5, 7, 8], 
 -s[1, 2, 3, 4] - s[1, 2, 3, 5] - s[1, 2, 3, 6] - s[1, 2, 3, 7] - 
  2*s[1, 2, 4, 5] - 2*s[1, 2, 4, 6] - 2*s[1, 2, 4, 7] - s[1, 2, 4, 8] - 
  2*s[1, 2, 5, 6] - 2*s[1, 2, 5, 7] - s[1, 2, 5, 8] - s[1, 2, 6, 7] - 
  2*s[1, 3, 4, 5] - 2*s[1, 3, 4, 6] - 2*s[1, 3, 4, 7] - s[1, 3, 4, 8] - 
  2*s[1, 3, 5, 6] - 2*s[1, 3, 5, 7] - s[1, 3, 5, 8] - s[1, 3, 6, 7] - 
  s[1, 4, 5, 6] - s[1, 4, 5, 7] - s[1, 4, 5, 8] - s[1, 4, 6, 7] - 
  s[1, 4, 6, 8] - s[1, 4, 7, 8] - s[1, 5, 6, 7] - s[1, 5, 6, 8] - 
  s[1, 5, 7, 8] - s[2, 3, 4, 5] - s[2, 3, 4, 6] - s[2, 3, 4, 7] - 
  s[2, 3, 5, 6] - s[2, 3, 5, 7] - s[2, 4, 5, 7] - s[2, 4, 5, 8] - 
  s[2, 4, 6, 7] - s[2, 4, 6, 8] - s[2, 4, 7, 8] - s[2, 5, 6, 7] - 
  s[2, 5, 6, 8] - s[2, 5, 7, 8] - s[3, 4, 5, 7] - s[3, 4, 5, 8] - 
  s[3, 4, 6, 7] - s[3, 4, 6, 8] - s[3, 4, 7, 8] - s[3, 5, 6, 7] - 
  s[3, 5, 6, 8] - s[3, 5, 7, 8], -2*s[1, 2, 3, 4] - 2*s[1, 2, 3, 5] - 
  2*s[1, 2, 3, 6] - 2*s[1, 2, 3, 7] - s[1, 2, 3, 8] - 2*s[1, 2, 4, 5] - 
  2*s[1, 2, 4, 6] - 2*s[1, 2, 4, 7] - s[1, 2, 4, 8] - 2*s[1, 2, 5, 6] - 
  2*s[1, 2, 5, 7] - s[1, 2, 5, 8] - s[1, 2, 6, 7] - 2*s[1, 3, 4, 5] - 
  2*s[1, 3, 4, 6] - 2*s[1, 3, 4, 7] - s[1, 3, 4, 8] - 2*s[1, 3, 5, 6] - 
  2*s[1, 3, 5, 7] - s[1, 3, 5, 8] - s[1, 3, 6, 7] - s[1, 3, 6, 8] - 
  s[1, 3, 7, 8] - s[1, 4, 5, 6] - s[1, 4, 5, 7] - s[1, 4, 5, 8] - 
  s[1, 4, 6, 7] - s[1, 4, 6, 8] - s[1, 4, 7, 8] - s[1, 5, 6, 7] - 
  s[1, 5, 6, 8] - s[1, 5, 7, 8] - s[2, 3, 4, 5] - s[2, 3, 4, 6] - 
  s[2, 3, 4, 7] - s[2, 3, 4, 8] - s[2, 3, 5, 6] - s[2, 3, 5, 7] - 
  s[2, 3, 5, 8] - s[2, 3, 6, 7] - s[2, 3, 6, 8] - s[2, 3, 7, 8] - 
  s[2, 4, 5, 7] - s[2, 4, 5, 8] - s[2, 4, 6, 7] - s[2, 4, 6, 8] - 
  s[2, 4, 7, 8] - s[2, 5, 6, 7] - s[2, 5, 6, 8] - s[2, 5, 7, 8] - 
  s[3, 4, 5, 7] - s[3, 4, 5, 8] - s[3, 4, 6, 7] - s[3, 4, 6, 8] - 
  s[3, 4, 7, 8] - s[3, 5, 6, 7] - s[3, 5, 6, 8] - s[3, 5, 7, 8], 
 -s[1, 2, 3, 4] - s[1, 2, 3, 5] - 2*s[1, 2, 3, 6] - 2*s[1, 2, 3, 7] - 
  s[1, 2, 3, 8] - s[1, 2, 4, 5] - 2*s[1, 2, 4, 6] - 2*s[1, 2, 4, 7] - 
  s[1, 2, 4, 8] - 2*s[1, 2, 5, 6] - 2*s[1, 2, 5, 7] - s[1, 2, 5, 8] - 
  s[1, 2, 6, 7] - s[1, 2, 6, 8] - s[1, 2, 7, 8] - s[1, 3, 4, 5] - 
  2*s[1, 3, 4, 6] - 2*s[1, 3, 4, 7] - s[1, 3, 4, 8] - 2*s[1, 3, 5, 6] - 
  2*s[1, 3, 5, 7] - s[1, 3, 5, 8] - s[1, 3, 6, 7] - s[1, 3, 6, 8] - 
  s[1, 3, 7, 8] - s[1, 4, 5, 6] - s[1, 4, 5, 7] - s[1, 4, 6, 7] - 
  s[1, 4, 6, 8] - s[1, 4, 7, 8] - s[1, 5, 6, 7] - s[1, 5, 6, 8] - 
  s[1, 5, 7, 8] - s[2, 3, 4, 6] - s[2, 3, 4, 7] - s[2, 3, 5, 6] - 
  s[2, 3, 5, 7] - s[2, 3, 6, 7] - s[2, 3, 6, 8] - s[2, 3, 7, 8] - 
  s[2, 4, 6, 7] - s[2, 4, 6, 8] - s[2, 4, 7, 8] - s[2, 5, 6, 7] - 
  s[2, 5, 6, 8] - s[2, 5, 7, 8] - s[3, 4, 6, 7] - s[3, 4, 6, 8] - 
  s[3, 4, 7, 8] - s[3, 5, 6, 7] - s[3, 5, 6, 8] - s[3, 5, 7, 8], 
 -2*s[1, 2, 3, 4] - 2*s[1, 2, 3, 5] - 2*s[1, 2, 3, 6] - 2*s[1, 2, 3, 7] - 
  s[1, 2, 3, 8] - 2*s[1, 2, 4, 5] - 2*s[1, 2, 4, 6] - 2*s[1, 2, 4, 7] - 
  s[1, 2, 4, 8] - 2*s[1, 2, 5, 6] - 2*s[1, 2, 5, 7] - s[1, 2, 5, 8] - 
  s[1, 2, 6, 7] - s[1, 2, 6, 8] - s[1, 2, 7, 8] - 2*s[1, 3, 4, 5] - 
  2*s[1, 3, 4, 6] - 2*s[1, 3, 4, 7] - s[1, 3, 4, 8] - 2*s[1, 3, 5, 6] - 
  2*s[1, 3, 5, 7] - s[1, 3, 5, 8] - s[1, 3, 6, 7] - s[1, 3, 6, 8] - 
  s[1, 3, 7, 8] - s[1, 4, 5, 6] - s[1, 4, 5, 7] - s[1, 4, 5, 8] - 
  s[1, 4, 6, 7] - s[1, 4, 6, 8] - s[1, 4, 7, 8] - s[1, 5, 6, 7] - 
  s[1, 5, 6, 8] - s[1, 5, 7, 8] - s[2, 3, 4, 5] - s[2, 3, 4, 6] - 
  s[2, 3, 4, 7] - s[2, 3, 4, 8] - s[2, 3, 5, 6] - s[2, 3, 5, 7] - 
  s[2, 3, 5, 8] - s[2, 3, 6, 7] - s[2, 3, 6, 8] - s[2, 3, 7, 8] - 
  s[2, 4, 5, 7] - s[2, 4, 5, 8] - s[2, 4, 6, 7] - s[2, 4, 6, 8] - 
  s[2, 4, 7, 8] - s[2, 5, 6, 7] - s[2, 5, 6, 8] - s[2, 5, 7, 8] - 
  s[3, 4, 5, 7] - s[3, 4, 5, 8] - s[3, 4, 6, 7] - s[3, 4, 6, 8] - 
  s[3, 4, 7, 8] - s[3, 5, 6, 7] - s[3, 5, 6, 8] - s[3, 5, 7, 8], 
 2*s[1, 2, 3, 4] + 2*s[1, 2, 3, 5] + s[1, 2, 3, 6] + s[1, 2, 3, 7] + 
  3*s[1, 2, 3, 8] + s[1, 2, 4, 5] + 2*s[1, 2, 4, 8] + 2*s[1, 2, 5, 8] + 
  s[1, 2, 6, 8] + s[1, 2, 7, 8] + s[1, 3, 4, 5] + 2*s[1, 3, 4, 8] + 
  2*s[1, 3, 5, 8] + s[1, 3, 6, 8] + s[1, 3, 7, 8] + s[1, 4, 5, 8] + 
  2*s[2, 3, 4, 5] + s[2, 3, 4, 6] + s[2, 3, 4, 7] + 2*s[2, 3, 4, 8] + 
  s[2, 3, 5, 6] + s[2, 3, 5, 7] + 2*s[2, 3, 5, 8] + s[2, 3, 6, 7] + 
  s[2, 3, 6, 8] + s[2, 3, 7, 8] + s[2, 4, 5, 6] + s[2, 4, 5, 7] + 
  s[2, 4, 5, 8] + s[3, 4, 5, 6] + s[3, 4, 5, 7] + s[3, 4, 5, 8], 
 s[1, 2, 3, 4] + s[1, 2, 3, 7] + s[1, 2, 3, 8] - s[1, 2, 5, 6] - 
  s[1, 2, 5, 7] - s[1, 2, 5, 8] - s[1, 2, 6, 7] - s[1, 2, 6, 8] + 
  s[1, 3, 4, 5] - s[1, 3, 5, 6] - s[1, 3, 5, 7] - s[1, 3, 5, 8] - 
  s[1, 3, 6, 7] - s[1, 3, 6, 8] - s[1, 4, 5, 6] - s[1, 4, 5, 7] - 
  s[1, 4, 5, 8] - s[1, 4, 6, 7] - s[1, 4, 6, 8] - s[1, 5, 6, 7] - 
  s[1, 5, 6, 8] + 2*s[2, 3, 4, 5] + s[2, 3, 4, 6] + s[2, 3, 4, 7] + 
  s[2, 3, 4, 8] + s[2, 3, 7, 8] + s[2, 4, 7, 8] + s[3, 4, 5, 6] + 
  s[3, 4, 5, 7] + s[3, 4, 5, 8] + s[3, 4, 6, 7] + s[3, 4, 6, 8] + 
  s[3, 4, 7, 8], 2*s[1, 2, 3, 4] + 2*s[1, 2, 3, 5] + s[1, 2, 3, 6] + 
  s[1, 2, 3, 7] + 2*s[1, 2, 3, 8] + 2*s[1, 2, 4, 5] + s[1, 2, 4, 8] + 
  s[1, 2, 5, 8] + s[1, 2, 6, 8] + s[1, 2, 7, 8] + 2*s[1, 3, 4, 5] + 
  s[1, 3, 4, 8] + s[1, 3, 5, 8] + s[1, 3, 6, 8] + s[1, 3, 7, 8] + 
  s[1, 4, 5, 8] + 3*s[2, 3, 4, 5] + s[2, 3, 4, 6] + s[2, 3, 4, 7] + 
  2*s[2, 3, 4, 8] + s[2, 3, 5, 6] + s[2, 3, 5, 7] + 2*s[2, 3, 5, 8] + 
  s[2, 3, 6, 7] + s[2, 3, 6, 8] + s[2, 3, 7, 8] + s[2, 4, 5, 6] + 
  s[2, 4, 5, 7] + 2*s[2, 4, 5, 8] + s[3, 4, 5, 6] + s[3, 4, 5, 7] + 
  2*s[3, 4, 5, 8], 3*s[1, 2, 3, 4] + 2*s[1, 2, 3, 5] + 2*s[1, 2, 3, 6] + 
  2*s[1, 2, 3, 7] + 2*s[1, 2, 3, 8] + 2*s[1, 2, 4, 5] + s[1, 2, 4, 6] + 
  s[1, 2, 4, 7] + s[1, 2, 4, 8] + s[1, 2, 7, 8] + 2*s[1, 3, 4, 5] + 
  s[1, 3, 4, 6] + s[1, 3, 4, 7] + s[1, 3, 4, 8] + s[1, 3, 7, 8] + 
  s[1, 4, 7, 8] + 3*s[2, 3, 4, 5] + 2*s[2, 3, 4, 6] + 2*s[2, 3, 4, 7] + 
  2*s[2, 3, 4, 8] + s[2, 3, 5, 6] + s[2, 3, 5, 7] + s[2, 3, 5, 8] + 
  s[2, 3, 6, 7] + s[2, 3, 6, 8] + 2*s[2, 3, 7, 8] + s[2, 4, 5, 6] + 
  s[2, 4, 5, 7] + s[2, 4, 5, 8] + s[2, 4, 6, 7] + s[2, 4, 6, 8] + 
  s[2, 4, 7, 8] + s[3, 4, 5, 6] + s[3, 4, 5, 7] + s[3, 4, 5, 8] + 
  s[3, 4, 6, 7] + s[3, 4, 6, 8] + s[3, 4, 7, 8], 
 s[1, 2, 3, 4] + s[1, 2, 3, 5] + s[1, 2, 3, 6] + s[1, 2, 3, 7] + 
  s[1, 2, 3, 8] + s[1, 2, 4, 5] + s[1, 2, 7, 8] + s[1, 3, 4, 5] + 
  s[1, 3, 7, 8] + 2*s[2, 3, 4, 5] + s[2, 3, 4, 6] + s[2, 3, 4, 7] + 
  s[2, 3, 4, 8] + s[2, 3, 5, 6] + s[2, 3, 5, 7] + s[2, 3, 5, 8] + 
  s[2, 3, 6, 7] + s[2, 3, 6, 8] + s[2, 3, 7, 8] + s[2, 4, 5, 6] + 
  s[2, 4, 5, 7] + s[2, 4, 5, 8] + s[3, 4, 5, 6] + s[3, 4, 5, 7] + 
  s[3, 4, 5, 8], 3*s[1, 2, 3, 4] + 2*s[1, 2, 3, 5] + 2*s[1, 2, 3, 6] + 
  2*s[1, 2, 3, 7] + 3*s[1, 2, 3, 8] + 2*s[1, 2, 4, 5] + s[1, 2, 4, 6] + 
  s[1, 2, 4, 7] + 2*s[1, 2, 4, 8] + s[1, 2, 5, 8] + s[1, 2, 6, 8] + 
  2*s[1, 2, 7, 8] + 2*s[1, 3, 4, 5] + s[1, 3, 4, 6] + s[1, 3, 4, 7] + 
  2*s[1, 3, 4, 8] + s[1, 3, 5, 8] + s[1, 3, 6, 8] + 2*s[1, 3, 7, 8] + 
  s[1, 4, 5, 8] + s[1, 4, 6, 8] + s[1, 4, 7, 8] + 3*s[2, 3, 4, 5] + 
  2*s[2, 3, 4, 6] + 2*s[2, 3, 4, 7] + 3*s[2, 3, 4, 8] + s[2, 3, 5, 6] + 
  s[2, 3, 5, 7] + 2*s[2, 3, 5, 8] + s[2, 3, 6, 7] + 2*s[2, 3, 6, 8] + 
  2*s[2, 3, 7, 8] + s[2, 4, 5, 6] + s[2, 4, 5, 7] + 2*s[2, 4, 5, 8] + 
  s[2, 4, 6, 7] + s[2, 4, 6, 8] + s[2, 4, 7, 8] + s[3, 4, 5, 6] + 
  s[3, 4, 5, 7] + 2*s[3, 4, 5, 8] + s[3, 4, 6, 7] + s[3, 4, 6, 8] + 
  s[3, 4, 7, 8], s[1, 2, 3, 4] + s[1, 2, 3, 8] + s[1, 2, 4, 8] - 
  s[1, 2, 5, 6] - s[1, 2, 5, 7] - s[1, 2, 6, 7] + s[1, 2, 7, 8] + 
  s[1, 3, 4, 5] + s[1, 3, 4, 8] - s[1, 3, 5, 6] - s[1, 3, 5, 7] - 
  s[1, 3, 6, 7] + s[1, 3, 7, 8] - s[1, 4, 5, 6] - s[1, 4, 5, 7] - 
  s[1, 4, 6, 7] + s[1, 4, 7, 8] - s[1, 5, 6, 7] + 2*s[2, 3, 4, 5] + 
  s[2, 3, 4, 6] + s[2, 3, 4, 7] + 2*s[2, 3, 4, 8] + s[2, 3, 5, 8] + 
  s[2, 3, 6, 8] + s[2, 3, 7, 8] + s[2, 4, 5, 8] + s[2, 4, 6, 8] + 
  s[2, 4, 7, 8] + s[3, 4, 5, 6] + s[3, 4, 5, 7] + 2*s[3, 4, 5, 8] + 
  s[3, 4, 6, 7] + s[3, 4, 6, 8] + s[3, 4, 7, 8], 
 2*s[1, 2, 3, 4] + s[1, 2, 3, 5] + s[1, 2, 3, 6] + s[1, 2, 3, 7] + 
  2*s[1, 2, 3, 8] + s[1, 2, 4, 5] + s[1, 2, 4, 8] - s[1, 2, 5, 6] - 
  s[1, 2, 5, 7] - s[1, 2, 6, 7] + s[1, 2, 7, 8] + s[1, 3, 4, 5] + 
  s[1, 3, 4, 8] - s[1, 3, 5, 6] - s[1, 3, 5, 7] - s[1, 3, 6, 7] + 
  s[1, 3, 7, 8] - s[1, 4, 5, 6] - s[1, 4, 5, 7] - s[1, 4, 6, 7] + 
  s[1, 4, 7, 8] - s[1, 5, 6, 7] + 2*s[2, 3, 4, 5] + s[2, 3, 4, 6] + 
  s[2, 3, 4, 7] + 2*s[2, 3, 4, 8] + s[2, 3, 5, 8] + s[2, 3, 6, 8] + 
  2*s[2, 3, 7, 8] + s[2, 4, 5, 8] + s[2, 4, 6, 8] + s[2, 4, 7, 8] + 
  s[3, 4, 5, 8] + s[3, 4, 6, 8] + s[3, 4, 7, 8], 
 s[1, 2, 3, 8] - s[1, 2, 4, 6] - s[1, 2, 4, 7] - s[1, 2, 5, 6] - 
  s[1, 2, 5, 7] - s[1, 2, 6, 7] + s[1, 2, 7, 8] - s[1, 3, 4, 6] - 
  s[1, 3, 4, 7] - s[1, 3, 5, 6] - s[1, 3, 5, 7] - s[1, 3, 6, 7] + 
  s[1, 3, 7, 8] - s[1, 4, 5, 6] - s[1, 4, 5, 7] - s[1, 4, 6, 7] - 
  s[1, 5, 6, 7] + s[2, 3, 4, 5] + s[2, 3, 4, 8] + s[2, 3, 5, 8] + 
  s[2, 3, 6, 8] + s[2, 3, 7, 8] + s[2, 4, 5, 8] + s[3, 4, 5, 8], 
 -s[1, 2, 3, 5] - s[1, 2, 3, 6] - s[1, 2, 4, 5] - s[1, 2, 4, 6] - 
  s[1, 2, 5, 6] - s[1, 2, 5, 7] - s[1, 2, 5, 8] - s[1, 2, 6, 7] - 
  s[1, 2, 6, 8] - s[1, 3, 4, 5] - s[1, 3, 4, 6] - s[1, 3, 5, 6] - 
  s[1, 3, 5, 7] - s[1, 3, 5, 8] - s[1, 3, 6, 7] - s[1, 3, 6, 8] - 
  s[1, 4, 5, 6] - s[1, 4, 5, 7] - s[1, 4, 5, 8] - s[1, 4, 6, 7] - 
  s[1, 4, 6, 8] - s[1, 5, 6, 7] - s[1, 5, 6, 8] + s[2, 3, 4, 5] + 
  s[2, 3, 4, 6] + s[2, 3, 4, 7] + s[2, 3, 4, 8] + s[2, 3, 7, 8] + 
  s[2, 4, 7, 8] + s[3, 4, 7, 8], -s[1, 2, 3, 5] - s[1, 2, 3, 6] - 
  s[1, 2, 4, 5] - s[1, 2, 4, 6] - s[1, 2, 5, 6] - s[1, 2, 5, 7] - 
  s[1, 2, 5, 8] - s[1, 2, 6, 7] - s[1, 2, 6, 8] - s[1, 3, 5, 7] - 
  s[1, 3, 5, 8] - s[1, 3, 6, 7] - s[1, 3, 6, 8] - s[1, 4, 5, 7] - 
  s[1, 4, 5, 8] - s[1, 4, 6, 7] - s[1, 4, 6, 8] - s[1, 5, 6, 7] - 
  s[1, 5, 6, 8] + s[2, 3, 4, 5] + s[2, 3, 4, 6] - s[2, 3, 5, 7] - 
  s[2, 3, 5, 8] - s[2, 3, 6, 7] - s[2, 3, 6, 8] - s[2, 4, 5, 7] - 
  s[2, 4, 5, 8] - s[2, 4, 6, 7] - s[2, 4, 6, 8] - s[2, 5, 6, 7] - 
  s[2, 5, 6, 8] + s[3, 4, 5, 6] + s[3, 4, 7, 8], 
 -s[1, 2, 3, 5] - s[1, 2, 3, 6] - s[1, 2, 3, 7] - s[1, 2, 4, 5] - 
  s[1, 2, 4, 6] - s[1, 2, 4, 7] - s[1, 2, 5, 6] - s[1, 2, 5, 7] - 
  s[1, 2, 5, 8] - s[1, 2, 6, 7] - s[1, 2, 6, 8] - s[1, 2, 7, 8] - 
  s[1, 3, 5, 7] - s[1, 3, 5, 8] - s[1, 3, 6, 7] - s[1, 3, 6, 8] - 
  s[1, 3, 7, 8] - s[1, 4, 5, 7] - s[1, 4, 5, 8] - s[1, 4, 6, 7] - 
  s[1, 4, 6, 8] - s[1, 4, 7, 8] - s[1, 5, 6, 7] - s[1, 5, 6, 8] - 
  s[1, 5, 7, 8] + s[2, 3, 4, 5] + s[2, 3, 4, 6] - s[2, 3, 5, 7] - 
  s[2, 3, 5, 8] - s[2, 3, 6, 7] - s[2, 3, 6, 8] - s[2, 3, 7, 8] - 
  s[2, 4, 5, 7] - s[2, 4, 5, 8] - s[2, 4, 6, 7] - s[2, 4, 6, 8] - 
  s[2, 4, 7, 8] - s[2, 5, 6, 7] - s[2, 5, 6, 8] - s[2, 5, 7, 8] + 
  s[3, 4, 5, 6], -s[1, 2, 3, 5] - s[1, 2, 3, 6] - s[1, 2, 4, 5] - 
  s[1, 2, 4, 6] - s[1, 2, 5, 6] - s[1, 2, 5, 7] - s[1, 2, 5, 8] - 
  s[1, 2, 6, 7] - s[1, 2, 6, 8] - s[1, 3, 5, 6] - s[1, 3, 5, 7] - 
  s[1, 3, 5, 8] - s[1, 3, 6, 7] - s[1, 3, 6, 8] - s[1, 4, 5, 6] - 
  s[1, 4, 5, 7] - s[1, 4, 5, 8] - s[1, 4, 6, 7] - s[1, 4, 6, 8] - 
  s[1, 5, 6, 7] - s[1, 5, 6, 8] + s[2, 3, 4, 5] + s[2, 3, 4, 6] + 
  s[2, 3, 4, 7] + s[2, 3, 4, 8] + s[2, 3, 7, 8] + s[2, 4, 7, 8] + 
  s[3, 4, 5, 6] + s[3, 4, 5, 7] + s[3, 4, 5, 8] + s[3, 4, 6, 7] + 
  s[3, 4, 6, 8] + s[3, 4, 7, 8], -s[1, 2, 3, 4] - 2*s[1, 2, 3, 5] - 
  2*s[1, 2, 3, 6] - 2*s[1, 2, 3, 7] - s[1, 2, 3, 8] - 2*s[1, 2, 4, 5] - 
  2*s[1, 2, 4, 6] - 2*s[1, 2, 4, 7] - s[1, 2, 4, 8] - 2*s[1, 2, 5, 6] - 
  2*s[1, 2, 5, 7] - s[1, 2, 5, 8] - s[1, 2, 6, 7] - s[1, 2, 6, 8] - 
  s[1, 2, 7, 8] - s[1, 3, 4, 5] - s[1, 3, 4, 6] - s[1, 3, 4, 7] - 
  s[1, 3, 5, 6] - s[1, 3, 5, 7] - s[1, 3, 5, 8] - s[1, 3, 6, 7] - 
  s[1, 3, 6, 8] - s[1, 3, 7, 8] - s[1, 4, 5, 6] - s[1, 4, 5, 7] - 
  s[1, 4, 5, 8] - s[1, 4, 6, 7] - s[1, 4, 6, 8] - s[1, 4, 7, 8] - 
  s[1, 5, 6, 7] - s[1, 5, 6, 8] - s[1, 5, 7, 8] - s[2, 3, 5, 6] - 
  s[2, 3, 5, 7] - s[2, 3, 5, 8] - s[2, 3, 6, 7] - s[2, 3, 6, 8] - 
  s[2, 3, 7, 8] - s[2, 4, 5, 6] - s[2, 4, 5, 7] - s[2, 4, 5, 8] - 
  s[2, 4, 6, 7] - s[2, 4, 6, 8] - s[2, 4, 7, 8] - s[2, 5, 6, 7] - 
  s[2, 5, 6, 8] - s[2, 5, 7, 8], -s[1, 2, 3, 4] - 2*s[1, 2, 3, 5] - 
  2*s[1, 2, 3, 6] - 2*s[1, 2, 3, 7] - s[1, 2, 3, 8] - 2*s[1, 2, 4, 5] - 
  2*s[1, 2, 4, 6] - 2*s[1, 2, 4, 7] - s[1, 2, 4, 8] - 2*s[1, 2, 5, 6] - 
  2*s[1, 2, 5, 7] - s[1, 2, 5, 8] - s[1, 2, 6, 7] - s[1, 2, 6, 8] - 
  s[1, 2, 7, 8] - s[1, 3, 4, 5] - s[1, 3, 4, 6] - s[1, 3, 4, 7] - 
  s[1, 3, 5, 6] - s[1, 3, 5, 7] - s[1, 3, 5, 8] - s[1, 3, 6, 7] - 
  s[1, 3, 6, 8] - s[1, 3, 7, 8] - s[1, 4, 5, 6] - s[1, 4, 5, 7] - 
  s[1, 4, 5, 8] - s[1, 4, 6, 7] - s[1, 4, 6, 8] - s[1, 4, 7, 8] - 
  s[1, 5, 6, 7] - s[1, 5, 6, 8] - s[1, 5, 7, 8] - s[2, 3, 5, 7] - 
  s[2, 3, 5, 8] - s[2, 3, 6, 7] - s[2, 3, 6, 8] - s[2, 3, 7, 8] - 
  s[2, 4, 5, 7] - s[2, 4, 5, 8] - s[2, 4, 6, 7] - s[2, 4, 6, 8] - 
  s[2, 4, 7, 8] - s[2, 5, 6, 7] - s[2, 5, 6, 8] - s[2, 5, 7, 8] + 
  s[3, 4, 5, 6], s[1, 2, 3, 4] + s[1, 2, 3, 5] + s[1, 2, 3, 8] - 
  s[1, 2, 4, 6] - s[1, 2, 4, 7] - s[1, 2, 5, 6] - s[1, 2, 5, 7] - 
  s[1, 2, 6, 7] - s[1, 3, 4, 6] - s[1, 3, 4, 7] - s[1, 3, 5, 6] - 
  s[1, 3, 5, 7] - s[1, 3, 6, 7] - s[1, 4, 5, 6] - s[1, 4, 5, 7] - 
  s[1, 4, 6, 7] - s[1, 5, 6, 7] + s[2, 3, 4, 5] + s[2, 3, 4, 8] + 
  s[2, 3, 5, 8] + s[2, 3, 6, 8] + s[2, 3, 7, 8] + s[2, 4, 5, 8] + 
  s[3, 4, 5, 6] + s[3, 4, 5, 7] + s[3, 4, 5, 8], 
 2*s[1, 2, 3, 4] + 2*s[1, 2, 3, 5] + s[1, 2, 3, 6] + s[1, 2, 3, 7] + 
  2*s[1, 2, 3, 8] + s[1, 2, 4, 5] + s[1, 2, 4, 8] + s[1, 2, 5, 8] + 
  s[1, 2, 6, 8] + s[1, 2, 7, 8] + s[1, 3, 4, 5] + s[1, 3, 4, 8] + 
  s[1, 3, 5, 8] + s[1, 3, 6, 8] + s[1, 3, 7, 8] + s[1, 4, 5, 8] + 
  s[2, 3, 4, 5] + s[2, 3, 4, 8] + s[2, 3, 5, 8] + s[2, 3, 6, 8] + 
  s[2, 3, 7, 8] + s[2, 4, 5, 8] + s[3, 4, 5, 6] + s[3, 4, 5, 7] + 
  s[3, 4, 5, 8], 3*s[1, 2, 3, 4] + 3*s[1, 2, 3, 5] + s[1, 2, 3, 6] + 
  s[1, 2, 3, 7] + 2*s[1, 2, 3, 8] + 2*s[1, 2, 4, 5] + s[1, 2, 4, 8] + 
  s[1, 2, 5, 8] + s[1, 2, 6, 8] + s[1, 2, 7, 8] + 2*s[1, 3, 4, 5] + 
  s[1, 3, 4, 8] + s[1, 3, 5, 8] + s[1, 3, 6, 8] + s[1, 3, 7, 8] + 
  s[1, 4, 5, 8] + 3*s[2, 3, 4, 5] + s[2, 3, 4, 6] + s[2, 3, 4, 7] + 
  2*s[2, 3, 4, 8] + s[2, 3, 5, 6] + s[2, 3, 5, 7] + 2*s[2, 3, 5, 8] + 
  s[2, 3, 6, 7] + s[2, 3, 6, 8] + s[2, 3, 7, 8] + s[2, 4, 5, 6] + 
  s[2, 4, 5, 7] + 2*s[2, 4, 5, 8] + 2*s[3, 4, 5, 6] + 2*s[3, 4, 5, 7] + 
  2*s[3, 4, 5, 8], s[1, 2, 3, 4] + s[1, 2, 3, 7] + s[1, 2, 3, 8] - 
  s[1, 2, 5, 6] - s[1, 2, 5, 7] - s[1, 2, 5, 8] - s[1, 2, 6, 7] - 
  s[1, 2, 6, 8] - s[1, 3, 5, 6] - s[1, 3, 5, 7] - s[1, 3, 5, 8] - 
  s[1, 3, 6, 7] - s[1, 3, 6, 8] - s[1, 4, 5, 6] - s[1, 4, 5, 7] - 
  s[1, 4, 5, 8] - s[1, 4, 6, 7] - s[1, 4, 6, 8] - s[1, 5, 6, 7] - 
  s[1, 5, 6, 8] - s[2, 3, 5, 6] - s[2, 3, 5, 7] - s[2, 3, 5, 8] - 
  s[2, 3, 6, 7] - s[2, 3, 6, 8] - s[2, 4, 5, 6] - s[2, 4, 5, 7] - 
  s[2, 4, 5, 8] - s[2, 4, 6, 7] - s[2, 4, 6, 8] - s[2, 5, 6, 7] - 
  s[2, 5, 6, 8] + s[3, 4, 7, 8], -s[1, 2, 3, 5] - s[1, 2, 3, 6] + 
  s[1, 2, 3, 8] - s[1, 2, 4, 5] - s[1, 2, 4, 6] - s[1, 2, 4, 7] - 
  2*s[1, 2, 5, 6] - 2*s[1, 2, 5, 7] - s[1, 2, 5, 8] - 2*s[1, 2, 6, 7] - 
  s[1, 2, 6, 8] - s[1, 3, 4, 5] - s[1, 3, 4, 6] - s[1, 3, 4, 7] - 
  2*s[1, 3, 5, 6] - 2*s[1, 3, 5, 7] - s[1, 3, 5, 8] - 2*s[1, 3, 6, 7] - 
  s[1, 3, 6, 8] - 2*s[1, 4, 5, 6] - 2*s[1, 4, 5, 7] - s[1, 4, 5, 8] - 
  2*s[1, 4, 6, 7] - s[1, 4, 6, 8] - 2*s[1, 5, 6, 7] - s[1, 5, 6, 8] + 
  s[2, 3, 4, 8] - s[2, 3, 5, 6] - s[2, 3, 5, 7] - s[2, 3, 6, 7] + 
  s[2, 3, 7, 8] - s[2, 4, 5, 6] - s[2, 4, 5, 7] - s[2, 4, 6, 7] + 
  s[2, 4, 7, 8] - s[2, 5, 6, 7] + s[3, 4, 5, 8] + s[3, 4, 6, 8] + 
  s[3, 4, 7, 8], 2*s[1, 2, 3, 4] + s[1, 2, 3, 5] + s[1, 2, 3, 8] + 
  s[1, 2, 4, 5] + s[1, 2, 4, 8] - s[1, 2, 5, 6] - s[1, 2, 5, 7] - 
  s[1, 2, 6, 7] + s[1, 3, 4, 5] + s[1, 3, 4, 8] - s[1, 3, 5, 6] - 
  s[1, 3, 5, 7] - s[1, 3, 6, 7] - s[1, 4, 5, 6] - s[1, 4, 5, 7] - 
  s[1, 4, 6, 7] - s[1, 5, 6, 7] + 2*s[2, 3, 4, 5] + s[2, 3, 4, 6] + 
  s[2, 3, 4, 7] + 2*s[2, 3, 4, 8] + s[2, 3, 5, 8] + s[2, 3, 6, 8] + 
  s[2, 3, 7, 8] + s[2, 4, 5, 8] + s[2, 4, 6, 8] + s[2, 4, 7, 8] + 
  s[3, 4, 5, 6] + s[3, 4, 5, 7] + 2*s[3, 4, 5, 8] + s[3, 4, 6, 7] + 
  s[3, 4, 6, 8] + s[3, 4, 7, 8], 3*s[1, 2, 3, 4] + 2*s[1, 2, 3, 5] + 
  s[1, 2, 3, 6] + s[1, 2, 3, 7] + 2*s[1, 2, 3, 8] + 2*s[1, 2, 4, 5] + 
  s[1, 2, 4, 6] + s[1, 2, 4, 7] + 2*s[1, 2, 4, 8] + s[1, 2, 5, 8] + 
  s[1, 2, 6, 8] + s[1, 2, 7, 8] + 2*s[1, 3, 4, 5] + s[1, 3, 4, 6] + 
  s[1, 3, 4, 7] + 2*s[1, 3, 4, 8] + s[1, 3, 5, 8] + s[1, 3, 6, 8] + 
  s[1, 3, 7, 8] + s[1, 4, 5, 8] + s[1, 4, 6, 8] + s[1, 4, 7, 8] + 
  2*s[2, 3, 4, 5] + s[2, 3, 4, 6] + s[2, 3, 4, 7] + 2*s[2, 3, 4, 8] + 
  s[2, 3, 5, 8] + s[2, 3, 6, 8] + s[2, 3, 7, 8] + s[2, 4, 5, 8] + 
  s[2, 4, 6, 8] + s[2, 4, 7, 8] + s[3, 4, 5, 6] + s[3, 4, 5, 7] + 
  2*s[3, 4, 5, 8] + s[3, 4, 6, 7] + s[3, 4, 6, 8] + s[3, 4, 7, 8], 
 3*s[1, 2, 3, 4] + 2*s[1, 2, 3, 5] + s[1, 2, 3, 6] + s[1, 2, 3, 7] + 
  2*s[1, 2, 3, 8] + 2*s[1, 2, 4, 5] + s[1, 2, 4, 6] + s[1, 2, 4, 7] + 
  2*s[1, 2, 4, 8] + s[1, 2, 5, 8] + s[1, 2, 6, 8] + s[1, 2, 7, 8] + 
  2*s[1, 3, 4, 5] + s[1, 3, 4, 6] + s[1, 3, 4, 7] + 2*s[1, 3, 4, 8] + 
  s[1, 3, 5, 8] + s[1, 3, 6, 8] + s[1, 3, 7, 8] + s[1, 4, 5, 8] + 
  s[1, 4, 6, 8] + s[1, 4, 7, 8] + 3*s[2, 3, 4, 5] + 2*s[2, 3, 4, 6] + 
  2*s[2, 3, 4, 7] + 3*s[2, 3, 4, 8] + s[2, 3, 5, 6] + s[2, 3, 5, 7] + 
  2*s[2, 3, 5, 8] + s[2, 3, 6, 7] + s[2, 3, 6, 8] + s[2, 3, 7, 8] + 
  s[2, 4, 5, 6] + s[2, 4, 5, 7] + 2*s[2, 4, 5, 8] + s[2, 4, 6, 7] + 
  s[2, 4, 6, 8] + s[2, 4, 7, 8] + 2*s[3, 4, 5, 6] + 2*s[3, 4, 5, 7] + 
  2*s[3, 4, 5, 8] + s[3, 4, 6, 7] + s[3, 4, 6, 8] + s[3, 4, 7, 8], 
 s[1, 2, 3, 4] - s[1, 2, 5, 6] - s[1, 2, 5, 7] - s[1, 2, 5, 8] - 
  s[1, 2, 6, 7] - s[1, 2, 6, 8] - s[1, 3, 5, 6] - s[1, 3, 5, 7] - 
  s[1, 3, 5, 8] - s[1, 3, 6, 7] - s[1, 3, 6, 8] - s[1, 4, 5, 6] - 
  s[1, 4, 5, 7] - s[1, 4, 5, 8] - s[1, 4, 6, 7] - s[1, 4, 6, 8] - 
  s[1, 5, 6, 7] - s[1, 5, 6, 8] + s[2, 3, 4, 5] + s[2, 3, 4, 6] + 
  s[2, 3, 4, 7] + s[2, 3, 4, 8] + s[2, 3, 7, 8] + s[2, 4, 7, 8] + 
  s[3, 4, 5, 6] + s[3, 4, 5, 7] + s[3, 4, 5, 8] + s[3, 4, 6, 7] + 
  s[3, 4, 6, 8] + s[3, 4, 7, 8], 2*s[1, 2, 3, 4] + s[1, 2, 3, 5] + 
  s[1, 2, 3, 6] + s[1, 2, 3, 7] + s[1, 2, 3, 8] + s[1, 2, 4, 5] + 
  s[1, 2, 4, 6] + s[1, 2, 4, 7] + s[1, 2, 4, 8] + s[1, 2, 7, 8] + 
  s[1, 3, 4, 5] + s[1, 3, 4, 6] + s[1, 3, 4, 7] + s[1, 3, 4, 8] + 
  s[1, 3, 7, 8] + s[1, 4, 7, 8] + s[2, 3, 4, 5] + s[2, 3, 4, 6] + 
  s[2, 3, 4, 7] + s[2, 3, 4, 8] + s[2, 3, 7, 8] + s[2, 4, 7, 8] + 
  s[3, 4, 5, 6] + s[3, 4, 5, 7] + s[3, 4, 5, 8] + s[3, 4, 6, 7] + 
  s[3, 4, 6, 8] + s[3, 4, 7, 8], s[1, 2, 3, 4] + s[1, 2, 3, 8] + 
  s[1, 2, 4, 8] - s[1, 2, 5, 6] - s[1, 2, 5, 7] - s[1, 2, 6, 7] + 
  s[1, 2, 7, 8] + s[1, 3, 4, 8] - s[1, 3, 5, 6] - s[1, 3, 5, 7] - 
  s[1, 3, 6, 7] + s[1, 3, 7, 8] - s[1, 4, 5, 6] - s[1, 4, 5, 7] - 
  s[1, 4, 6, 7] + s[1, 4, 7, 8] - s[1, 5, 6, 7] + s[2, 3, 4, 8] - 
  s[2, 3, 5, 6] - s[2, 3, 5, 7] - s[2, 3, 6, 7] + s[2, 3, 7, 8] - 
  s[2, 4, 5, 6] - s[2, 4, 5, 7] - s[2, 4, 6, 7] + s[2, 4, 7, 8] - 
  s[2, 5, 6, 7] + s[3, 4, 5, 8] + s[3, 4, 6, 8] + s[3, 4, 7, 8], 
 -s[1, 2, 3, 4] - s[1, 2, 3, 5] - s[1, 2, 3, 6] - s[1, 2, 3, 7] - 
  s[1, 2, 4, 5] - 2*s[1, 2, 4, 6] - 2*s[1, 2, 4, 7] - s[1, 2, 4, 8] - 
  2*s[1, 2, 5, 6] - 2*s[1, 2, 5, 7] - s[1, 2, 5, 8] - 2*s[1, 2, 6, 7] - 
  s[1, 2, 6, 8] - s[1, 3, 4, 5] - 2*s[1, 3, 4, 6] - 2*s[1, 3, 4, 7] - 
  s[1, 3, 4, 8] - 2*s[1, 3, 5, 6] - 2*s[1, 3, 5, 7] - s[1, 3, 5, 8] - 
  2*s[1, 3, 6, 7] - s[1, 3, 6, 8] - 2*s[1, 4, 5, 6] - 2*s[1, 4, 5, 7] - 
  s[1, 4, 5, 8] - 2*s[1, 4, 6, 7] - s[1, 4, 6, 8] - 2*s[1, 5, 6, 7] - 
  s[1, 5, 6, 8] - s[2, 3, 4, 6] - s[2, 3, 4, 7] - s[2, 3, 5, 6] - 
  s[2, 3, 5, 7] - s[2, 3, 6, 7] + s[2, 3, 7, 8] - s[2, 4, 5, 6] - 
  s[2, 4, 5, 7] - s[2, 4, 6, 7] - s[2, 5, 6, 7] + s[3, 4, 5, 8], 
 -s[1, 2, 3, 5] - s[1, 2, 3, 6] - s[1, 2, 4, 5] - s[1, 2, 4, 6] - 
  s[1, 2, 5, 6] - s[1, 2, 5, 7] - s[1, 2, 5, 8] - s[1, 2, 6, 7] - 
  s[1, 2, 6, 8] - s[1, 3, 4, 5] - s[1, 3, 4, 6] - s[1, 3, 5, 6] - 
  s[1, 3, 5, 7] - s[1, 3, 5, 8] - s[1, 3, 6, 7] - s[1, 3, 6, 8] - 
  s[1, 4, 5, 6] - s[1, 4, 5, 7] - s[1, 4, 5, 8] - s[1, 4, 6, 7] - 
  s[1, 4, 6, 8] - s[1, 5, 6, 7] - s[1, 5, 6, 8] - s[2, 3, 4, 5] - 
  s[2, 3, 4, 6] - s[2, 3, 5, 6] - s[2, 3, 5, 7] - s[2, 3, 5, 8] - 
  s[2, 3, 6, 7] - s[2, 3, 6, 8] - s[2, 4, 5, 6] - s[2, 4, 5, 7] - 
  s[2, 4, 5, 8] - s[2, 4, 6, 7] - s[2, 4, 6, 8] - s[2, 5, 6, 7] - 
  s[2, 5, 6, 8] + s[3, 4, 7, 8], s[1, 2, 3, 4] - s[1, 2, 5, 6] - 
  s[1, 2, 5, 7] - s[1, 2, 5, 8] - s[1, 2, 6, 7] - s[1, 2, 6, 8] + 
  s[1, 3, 4, 5] - s[1, 3, 5, 6] - s[1, 3, 5, 7] - s[1, 3, 5, 8] - 
  s[1, 3, 6, 7] - s[1, 3, 6, 8] - s[1, 4, 5, 6] - s[1, 4, 5, 7] - 
  s[1, 4, 5, 8] - s[1, 4, 6, 7] - s[1, 4, 6, 8] - s[1, 5, 6, 7] - 
  s[1, 5, 6, 8] + s[2, 3, 4, 5] - s[2, 3, 5, 6] - s[2, 3, 5, 7] - 
  s[2, 3, 5, 8] - s[2, 3, 6, 7] - s[2, 3, 6, 8] - s[2, 4, 5, 6] - 
  s[2, 4, 5, 7] - s[2, 4, 5, 8] - s[2, 4, 6, 7] - s[2, 4, 6, 8] - 
  s[2, 5, 6, 7] - s[2, 5, 6, 8] + s[3, 4, 7, 8], 
 -s[1, 2, 3, 5] - s[1, 2, 3, 6] - s[1, 2, 3, 7] - s[1, 2, 4, 5] - 
  s[1, 2, 4, 6] - s[1, 2, 4, 7] - 2*s[1, 2, 5, 6] - 2*s[1, 2, 5, 7] - 
  s[1, 2, 5, 8] - 2*s[1, 2, 6, 7] - s[1, 2, 6, 8] - s[1, 3, 4, 6] - 
  s[1, 3, 4, 7] - 2*s[1, 3, 5, 6] - 2*s[1, 3, 5, 7] - s[1, 3, 5, 8] - 
  2*s[1, 3, 6, 7] - s[1, 3, 6, 8] - 2*s[1, 4, 5, 6] - 2*s[1, 4, 5, 7] - 
  s[1, 4, 5, 8] - 2*s[1, 4, 6, 7] - s[1, 4, 6, 8] - 2*s[1, 5, 6, 7] - 
  s[1, 5, 6, 8] + s[2, 3, 4, 5] + s[2, 3, 4, 8] - s[2, 3, 5, 6] - 
  s[2, 3, 5, 7] - s[2, 3, 6, 7] + s[2, 3, 7, 8] - s[2, 4, 5, 6] - 
  s[2, 4, 5, 7] - s[2, 4, 6, 7] + s[2, 4, 7, 8] - s[2, 5, 6, 7] + 
  s[3, 4, 5, 8] + s[3, 4, 6, 8] + s[3, 4, 7, 8], 
 -s[1, 2, 3, 5] - s[1, 2, 3, 6] - s[1, 2, 3, 7] - s[1, 2, 3, 8] - 
  s[1, 2, 4, 5] - s[1, 2, 4, 6] - s[1, 2, 4, 7] - s[1, 2, 4, 8] - 
  s[1, 2, 5, 6] - s[1, 2, 5, 7] - s[1, 2, 5, 8] - s[1, 2, 6, 7] - 
  s[1, 2, 6, 8] - s[1, 2, 7, 8] - s[1, 3, 5, 6] - s[1, 3, 5, 7] - 
  s[1, 3, 5, 8] - s[1, 3, 6, 7] - s[1, 3, 6, 8] - s[1, 3, 7, 8] - 
  s[1, 4, 5, 6] - s[1, 4, 5, 7] - s[1, 4, 5, 8] - s[1, 4, 6, 7] - 
  s[1, 4, 6, 8] - s[1, 4, 7, 8] - s[1, 5, 6, 7] - s[1, 5, 6, 8] - 
  s[1, 5, 7, 8] - s[2, 3, 5, 6] - s[2, 3, 5, 7] - s[2, 3, 5, 8] - 
  s[2, 3, 6, 7] - s[2, 3, 6, 8] - s[2, 3, 7, 8] - s[2, 4, 5, 6] - 
  s[2, 4, 5, 7] - s[2, 4, 5, 8] - s[2, 4, 6, 7] - s[2, 4, 6, 8] - 
  s[2, 4, 7, 8] - s[2, 5, 6, 7] - s[2, 5, 6, 8] - s[2, 5, 7, 8], 
 -2*s[1, 2, 3, 4] - 3*s[1, 2, 3, 5] - 3*s[1, 2, 3, 6] - 2*s[1, 2, 3, 7] - 
  2*s[1, 2, 3, 8] - 3*s[1, 2, 4, 5] - 3*s[1, 2, 4, 6] - 2*s[1, 2, 4, 7] - 
  2*s[1, 2, 4, 8] - 3*s[1, 2, 5, 6] - 2*s[1, 2, 5, 7] - 2*s[1, 2, 5, 8] - 
  2*s[1, 2, 6, 7] - 2*s[1, 2, 6, 8] - s[1, 2, 7, 8] - 2*s[1, 3, 4, 5] - 
  2*s[1, 3, 4, 6] - s[1, 3, 4, 7] - s[1, 3, 4, 8] - 2*s[1, 3, 5, 6] - 
  2*s[1, 3, 5, 7] - 2*s[1, 3, 5, 8] - 2*s[1, 3, 6, 7] - 2*s[1, 3, 6, 8] - 
  s[1, 3, 7, 8] - 2*s[1, 4, 5, 6] - 2*s[1, 4, 5, 7] - 2*s[1, 4, 5, 8] - 
  2*s[1, 4, 6, 7] - 2*s[1, 4, 6, 8] - s[1, 4, 7, 8] - 2*s[1, 5, 6, 7] - 
  2*s[1, 5, 6, 8] - s[1, 5, 7, 8] - 2*s[2, 3, 4, 5] - 2*s[2, 3, 4, 6] - 
  s[2, 3, 4, 7] - s[2, 3, 4, 8] - 2*s[2, 3, 5, 6] - 2*s[2, 3, 5, 7] - 
  2*s[2, 3, 5, 8] - 2*s[2, 3, 6, 7] - 2*s[2, 3, 6, 8] - s[2, 3, 7, 8] - 
  2*s[2, 4, 5, 6] - 2*s[2, 4, 5, 7] - 2*s[2, 4, 5, 8] - 2*s[2, 4, 6, 7] - 
  2*s[2, 4, 6, 8] - s[2, 4, 7, 8] - 2*s[2, 5, 6, 7] - 2*s[2, 5, 6, 8] - 
  s[2, 5, 7, 8] - s[3, 4, 5, 6] - s[3, 4, 5, 7] - s[3, 4, 5, 8] - 
  s[3, 4, 6, 7] - s[3, 4, 6, 8] - s[3, 5, 6, 7] - s[3, 5, 6, 8], 
 -s[1, 2, 3, 5] - s[1, 2, 3, 6] - s[1, 2, 4, 5] - s[1, 2, 4, 6] - 
  s[1, 2, 5, 6] - s[1, 2, 5, 7] - s[1, 2, 5, 8] - s[1, 2, 6, 7] - 
  s[1, 2, 6, 8] - s[1, 3, 4, 5] - s[1, 3, 4, 6] - s[1, 3, 5, 6] - 
  s[1, 3, 5, 7] - s[1, 3, 5, 8] - s[1, 3, 6, 7] - s[1, 3, 6, 8] - 
  s[1, 4, 5, 6] - s[1, 4, 5, 7] - s[1, 4, 5, 8] - s[1, 4, 6, 7] - 
  s[1, 4, 6, 8] - s[1, 5, 6, 7] - s[1, 5, 6, 8] - s[2, 3, 4, 5] - 
  s[2, 3, 4, 6] - s[2, 3, 5, 6] - s[2, 3, 5, 7] - s[2, 3, 5, 8] - 
  s[2, 3, 6, 7] - s[2, 3, 6, 8] - s[2, 4, 5, 6] - s[2, 4, 5, 7] - 
  s[2, 4, 5, 8] - s[2, 4, 6, 7] - s[2, 4, 6, 8] - s[2, 5, 6, 7] - 
  s[2, 5, 6, 8] - s[3, 4, 5, 6] - s[3, 4, 5, 7] - s[3, 4, 5, 8] - 
  s[3, 4, 6, 7] - s[3, 4, 6, 8] - s[3, 5, 6, 7] - s[3, 5, 6, 8], 
 3*s[1, 2, 3, 4] + 2*s[1, 2, 3, 5] + 2*s[1, 2, 3, 6] + 2*s[1, 2, 3, 7] + 
  2*s[1, 2, 3, 8] + 2*s[1, 2, 4, 5] + 2*s[1, 2, 4, 6] + 2*s[1, 2, 4, 7] + 
  2*s[1, 2, 4, 8] + 2*s[1, 2, 5, 6] + s[1, 2, 5, 7] + s[1, 2, 5, 8] + 
  s[1, 2, 6, 7] + s[1, 2, 6, 8] + s[1, 2, 7, 8] + 2*s[1, 3, 4, 5] + 
  2*s[1, 3, 4, 6] + s[1, 3, 4, 7] + s[1, 3, 4, 8] + s[1, 3, 5, 6] + 
  s[1, 4, 5, 6] + 2*s[2, 3, 4, 5] + 2*s[2, 3, 4, 6] + s[2, 3, 4, 7] + 
  s[2, 3, 4, 8] + s[2, 3, 5, 6] + s[2, 4, 5, 6] + s[3, 4, 5, 6], 
 -s[1, 2, 3, 5] - s[1, 2, 3, 6] - s[1, 2, 3, 7] - s[1, 2, 4, 5] - 
  s[1, 2, 4, 6] - s[1, 2, 4, 7] - s[1, 2, 5, 6] - s[1, 2, 5, 7] - 
  s[1, 3, 4, 5] - s[1, 3, 4, 6] - s[1, 3, 4, 7] - s[1, 3, 5, 6] - 
  s[1, 3, 5, 7] - s[1, 3, 5, 8] - s[1, 3, 6, 7] - s[1, 3, 6, 8] - 
  s[1, 3, 7, 8] - s[1, 4, 5, 6] - s[1, 4, 5, 7] - s[1, 4, 5, 8] - 
  s[1, 4, 6, 7] - s[1, 4, 6, 8] - s[1, 4, 7, 8] - s[1, 5, 6, 7] - 
  s[1, 5, 6, 8] - s[1, 5, 7, 8] - s[2, 3, 4, 5] - s[2, 3, 4, 6] - 
  s[2, 3, 4, 7] - s[2, 3, 5, 6] - s[2, 3, 5, 7] - s[2, 3, 5, 8] - 
  s[2, 3, 6, 7] - s[2, 3, 6, 8] - s[2, 3, 7, 8] - s[2, 4, 5, 6] - 
  s[2, 4, 5, 7] - s[2, 4, 5, 8] - s[2, 4, 6, 7] - s[2, 4, 6, 8] - 
  s[2, 4, 7, 8] - s[2, 5, 6, 7] - s[2, 5, 6, 8] - s[2, 5, 7, 8] - 
  s[3, 4, 5, 6] - s[3, 4, 5, 7] - s[3, 4, 5, 8] - s[3, 4, 6, 7] - 
  s[3, 4, 6, 8] - s[3, 4, 7, 8] - s[3, 5, 6, 7] - s[3, 5, 6, 8] - 
  s[3, 5, 7, 8], -s[1, 2, 3, 5] - s[1, 2, 3, 6] - s[1, 2, 3, 7] - 
  s[1, 2, 3, 8] - s[1, 2, 4, 5] - s[1, 2, 4, 6] - s[1, 2, 4, 7] - 
  s[1, 2, 4, 8] - s[1, 2, 5, 6] - s[1, 2, 5, 7] - s[1, 2, 5, 8] - 
  s[1, 2, 6, 7] - s[1, 2, 6, 8] - s[1, 3, 5, 6] - s[1, 3, 5, 7] - 
  s[1, 3, 5, 8] - s[1, 3, 6, 7] - s[1, 3, 6, 8] - s[1, 4, 5, 6] - 
  s[1, 4, 5, 7] - s[1, 4, 5, 8] - s[1, 4, 6, 7] - s[1, 4, 6, 8] - 
  s[1, 5, 6, 7] - s[1, 5, 6, 8] - s[2, 3, 5, 6] - s[2, 3, 5, 7] - 
  s[2, 3, 5, 8] - s[2, 3, 6, 7] - s[2, 3, 6, 8] - s[2, 4, 5, 6] - 
  s[2, 4, 5, 7] - s[2, 4, 5, 8] - s[2, 4, 6, 7] - s[2, 4, 6, 8] - 
  s[2, 5, 6, 7] - s[2, 5, 6, 8] + s[3, 4, 7, 8], 
 3*s[1, 2, 3, 4] + 2*s[1, 2, 3, 5] + 2*s[1, 2, 3, 6] + 2*s[1, 2, 3, 7] + 
  2*s[1, 2, 3, 8] + s[1, 2, 4, 5] + s[1, 2, 4, 6] + s[1, 2, 4, 7] + 
  s[1, 2, 4, 8] + s[1, 2, 5, 6] + s[1, 2, 5, 7] + s[1, 2, 5, 8] + 
  s[1, 2, 6, 7] + s[1, 2, 6, 8] + s[1, 2, 7, 8] + s[1, 3, 4, 5] + 
  s[1, 3, 4, 6] + s[1, 3, 4, 7] + s[1, 3, 4, 8] + s[1, 3, 5, 6] + 
  s[1, 3, 5, 7] + s[1, 3, 5, 8] + s[1, 3, 6, 7] + s[1, 3, 6, 8] + 
  s[1, 3, 7, 8] + s[1, 4, 5, 6] + 2*s[2, 3, 4, 5] + 2*s[2, 3, 4, 6] + 
  2*s[2, 3, 4, 7] + 2*s[2, 3, 4, 8] + 2*s[2, 3, 5, 6] + s[2, 3, 5, 7] + 
  s[2, 3, 5, 8] + s[2, 3, 6, 7] + s[2, 3, 6, 8] + s[2, 3, 7, 8] + 
  s[2, 4, 5, 6] + s[3, 4, 5, 6], 3*s[1, 2, 3, 4] + 3*s[1, 2, 3, 5] + 
  2*s[1, 2, 3, 6] + 2*s[1, 2, 3, 7] + 2*s[1, 2, 3, 8] + 2*s[1, 2, 4, 5] + 
  s[1, 2, 4, 6] + s[1, 2, 4, 7] + s[1, 2, 4, 8] + s[1, 2, 5, 6] + 
  s[1, 2, 5, 7] + s[1, 2, 5, 8] + s[1, 2, 6, 7] + s[1, 2, 6, 8] + 
  s[1, 2, 7, 8] + 2*s[1, 3, 4, 5] + s[1, 3, 4, 6] + s[1, 3, 4, 7] + 
  s[1, 3, 4, 8] + s[1, 3, 5, 6] + s[1, 3, 5, 7] + s[1, 3, 5, 8] + 
  s[1, 3, 6, 7] + s[1, 3, 6, 8] + s[1, 3, 7, 8] + s[1, 4, 5, 6] + 
  s[1, 4, 5, 7] + s[1, 4, 5, 8] + 3*s[2, 3, 4, 5] + 2*s[2, 3, 4, 6] + 
  2*s[2, 3, 4, 7] + 2*s[2, 3, 4, 8] + 2*s[2, 3, 5, 6] + 2*s[2, 3, 5, 7] + 
  2*s[2, 3, 5, 8] + s[2, 3, 6, 7] + s[2, 3, 6, 8] + s[2, 3, 7, 8] + 
  s[2, 4, 5, 6] + s[2, 4, 5, 7] + s[2, 4, 5, 8] + s[3, 4, 5, 6] + 
  s[3, 4, 5, 7] + s[3, 4, 5, 8], -s[1, 2, 3, 4] - s[1, 2, 3, 5] - 
  s[1, 2, 3, 6] - s[1, 2, 3, 7] - s[1, 2, 3, 8] - s[1, 2, 4, 5] - 
  s[1, 2, 4, 6] - s[1, 2, 4, 7] - s[1, 2, 4, 8] - s[1, 2, 5, 6] - 
  s[1, 2, 5, 7] - s[1, 2, 5, 8] - s[1, 3, 4, 5] - s[1, 3, 4, 6] - 
  s[1, 3, 4, 7] - s[1, 3, 4, 8] - s[1, 3, 5, 6] - s[1, 3, 5, 7] - 
  s[1, 3, 5, 8] - s[1, 3, 6, 7] - s[1, 3, 6, 8] - s[1, 3, 7, 8] - 
  s[1, 4, 5, 7] - s[1, 4, 5, 8] - s[1, 4, 6, 7] - s[1, 4, 6, 8] - 
  s[1, 4, 7, 8] - s[1, 5, 6, 7] - s[1, 5, 6, 8] - s[1, 5, 7, 8] - 
  s[2, 3, 4, 7] - s[2, 3, 4, 8] - s[2, 3, 5, 7] - s[2, 3, 5, 8] - 
  s[2, 3, 6, 7] - s[2, 3, 6, 8] - s[2, 3, 7, 8] - s[2, 4, 5, 7] - 
  s[2, 4, 5, 8] - s[2, 4, 6, 7] - s[2, 4, 6, 8] - s[2, 4, 7, 8] - 
  s[2, 5, 6, 7] - s[2, 5, 6, 8] - s[2, 5, 7, 8] - s[3, 4, 5, 7] - 
  s[3, 4, 5, 8] - s[3, 4, 6, 7] - s[3, 4, 6, 8] - s[3, 4, 7, 8] - 
  s[3, 5, 6, 7] - s[3, 5, 6, 8] - s[3, 5, 7, 8], 
 3*s[1, 2, 3, 4] + 3*s[1, 2, 3, 5] + 2*s[1, 2, 3, 6] + 2*s[1, 2, 3, 7] + 
  2*s[1, 2, 3, 8] + 2*s[1, 2, 4, 5] + s[1, 2, 4, 6] + s[1, 2, 4, 7] + 
  s[1, 2, 4, 8] + s[1, 2, 5, 6] + s[1, 2, 5, 7] + s[1, 2, 5, 8] + 
  s[1, 2, 6, 7] + s[1, 2, 6, 8] + s[1, 2, 7, 8] + 2*s[1, 3, 4, 5] + 
  s[1, 3, 4, 6] + s[1, 3, 4, 7] + s[1, 3, 4, 8] + s[1, 3, 5, 6] + 
  s[1, 3, 5, 7] + s[1, 3, 5, 8] + s[1, 3, 6, 7] + s[1, 3, 6, 8] + 
  s[1, 3, 7, 8] + s[1, 4, 5, 6] + s[1, 4, 5, 7] + s[1, 4, 5, 8] + 
  3*s[2, 3, 4, 5] + 2*s[2, 3, 4, 6] + 2*s[2, 3, 4, 7] + 2*s[2, 3, 4, 8] + 
  2*s[2, 3, 5, 6] + 2*s[2, 3, 5, 7] + 2*s[2, 3, 5, 8] + s[2, 3, 6, 7] + 
  s[2, 3, 6, 8] + s[2, 3, 7, 8] + 2*s[2, 4, 5, 6] + s[2, 4, 5, 7] + 
  s[2, 4, 5, 8] + 2*s[3, 4, 5, 6] + s[3, 4, 5, 7] + s[3, 4, 5, 8], 
 3*s[1, 2, 3, 4] + 3*s[1, 2, 3, 5] + 2*s[1, 2, 3, 6] + 2*s[1, 2, 3, 7] + 
  3*s[1, 2, 3, 8] + 2*s[1, 2, 4, 5] + s[1, 2, 4, 6] + s[1, 2, 4, 7] + 
  2*s[1, 2, 4, 8] + s[1, 2, 5, 6] + s[1, 2, 5, 7] + 2*s[1, 2, 5, 8] + 
  s[1, 2, 6, 7] + 2*s[1, 2, 6, 8] + 2*s[1, 2, 7, 8] + 2*s[1, 3, 4, 5] + 
  s[1, 3, 4, 6] + s[1, 3, 4, 7] + 2*s[1, 3, 4, 8] + s[1, 3, 5, 6] + 
  s[1, 3, 5, 7] + 2*s[1, 3, 5, 8] + s[1, 3, 6, 7] + s[1, 3, 6, 8] + 
  s[1, 3, 7, 8] + s[1, 4, 5, 6] + s[1, 4, 5, 7] + s[1, 4, 5, 8] + 
  2*s[2, 3, 4, 5] + s[2, 3, 4, 6] + s[2, 3, 4, 7] + 2*s[2, 3, 4, 8] + 
  s[2, 3, 5, 6] + s[2, 3, 5, 7] + 2*s[2, 3, 5, 8] + s[2, 3, 6, 7] + 
  s[2, 3, 6, 8] + s[2, 3, 7, 8] + s[2, 4, 5, 6] + s[2, 4, 5, 7] + 
  s[2, 4, 5, 8] + s[3, 4, 5, 6] + s[3, 4, 5, 7] + s[3, 4, 5, 8], 
 3*s[1, 2, 3, 4] + 3*s[1, 2, 3, 5] + 2*s[1, 2, 3, 6] + 2*s[1, 2, 3, 7] + 
  3*s[1, 2, 3, 8] + 2*s[1, 2, 4, 5] + s[1, 2, 4, 6] + s[1, 2, 4, 7] + 
  2*s[1, 2, 4, 8] + s[1, 2, 5, 6] + s[1, 2, 5, 7] + 2*s[1, 2, 5, 8] + 
  s[1, 2, 6, 7] + s[1, 2, 6, 8] + s[1, 2, 7, 8] + 2*s[1, 3, 4, 5] + 
  s[1, 3, 4, 6] + s[1, 3, 4, 7] + 2*s[1, 3, 4, 8] + s[1, 3, 5, 6] + 
  s[1, 3, 5, 7] + 2*s[1, 3, 5, 8] + s[1, 3, 6, 7] + s[1, 3, 6, 8] + 
  s[1, 3, 7, 8] + s[1, 4, 5, 6] + s[1, 4, 5, 7] + s[1, 4, 5, 8] + 
  2*s[2, 3, 4, 5] + s[2, 3, 4, 6] + s[2, 3, 4, 7] + 2*s[2, 3, 4, 8] + 
  s[2, 3, 5, 6] + s[2, 3, 5, 7] + 2*s[2, 3, 5, 8] + s[2, 3, 6, 7] + 
  s[2, 3, 6, 8] + s[2, 3, 7, 8] + s[2, 4, 5, 6] + s[2, 4, 5, 7] + 
  s[2, 4, 5, 8] + s[3, 4, 5, 6] + s[3, 4, 5, 7] + s[3, 4, 5, 8], 
 -s[1, 2, 3, 4] - s[1, 2, 3, 5] - s[1, 2, 3, 6] - s[1, 2, 3, 7] - 
  s[1, 2, 4, 5] - s[1, 2, 4, 6] - s[1, 2, 4, 7] - s[1, 2, 5, 6] - 
  s[1, 2, 5, 7] - s[1, 3, 4, 5] - s[1, 3, 4, 6] - s[1, 3, 4, 7] - 
  s[1, 3, 4, 8] - s[1, 3, 5, 6] - s[1, 3, 5, 7] - s[1, 3, 5, 8] - 
  s[1, 3, 6, 7] - s[1, 3, 6, 8] - s[1, 3, 7, 8] - s[1, 4, 5, 7] - 
  s[1, 4, 5, 8] - s[1, 4, 6, 7] - s[1, 4, 6, 8] - s[1, 4, 7, 8] - 
  s[1, 5, 6, 7] - s[1, 5, 6, 8] - s[1, 5, 7, 8] - s[2, 3, 4, 5] - 
  s[2, 3, 4, 6] - s[2, 3, 4, 7] - s[2, 3, 4, 8] - s[2, 3, 5, 6] - 
  s[2, 3, 5, 7] - s[2, 3, 5, 8] - s[2, 3, 6, 7] - s[2, 3, 6, 8] - 
  s[2, 3, 7, 8] - s[2, 4, 5, 7] - s[2, 4, 5, 8] - s[2, 4, 6, 7] - 
  s[2, 4, 6, 8] - s[2, 4, 7, 8] - s[2, 5, 6, 7] - s[2, 5, 6, 8] - 
  s[2, 5, 7, 8] - s[3, 4, 5, 7] - s[3, 4, 5, 8] - s[3, 4, 6, 7] - 
  s[3, 4, 6, 8] - s[3, 4, 7, 8] - s[3, 5, 6, 7] - s[3, 5, 6, 8] - 
  s[3, 5, 7, 8], 3*s[1, 2, 3, 4] + 2*s[1, 2, 3, 5] + s[1, 2, 3, 6] + 
  s[1, 2, 3, 7] + 2*s[1, 2, 3, 8] + 2*s[1, 2, 4, 5] + s[1, 2, 4, 6] + 
  s[1, 2, 4, 7] + 2*s[1, 2, 4, 8] + s[1, 2, 5, 6] + s[1, 2, 5, 7] + 
  2*s[1, 2, 5, 8] + s[1, 2, 6, 7] + s[1, 2, 6, 8] + s[1, 2, 7, 8] + 
  2*s[1, 3, 4, 5] + s[1, 3, 4, 6] + s[1, 3, 4, 7] + 2*s[1, 3, 4, 8] + 
  s[1, 3, 5, 6] + s[1, 3, 5, 7] + s[1, 3, 5, 8] + s[1, 4, 5, 6] + 
  s[1, 4, 5, 7] + s[1, 4, 5, 8] + 2*s[2, 3, 4, 5] + s[2, 3, 4, 6] + 
  s[2, 3, 4, 7] + 2*s[2, 3, 4, 8] + s[2, 3, 5, 6] + s[2, 3, 5, 7] + 
  s[2, 3, 5, 8] + s[2, 4, 5, 6] + s[2, 4, 5, 7] + s[2, 4, 5, 8] + 
  s[3, 4, 5, 6] + s[3, 4, 5, 7] + s[3, 4, 5, 8], 
 4*s[1, 2, 3, 4] + 3*s[1, 2, 3, 5] + 2*s[1, 2, 3, 6] + 2*s[1, 2, 3, 7] + 
  3*s[1, 2, 3, 8] + 2*s[1, 2, 4, 5] + s[1, 2, 4, 6] + s[1, 2, 4, 7] + 
  2*s[1, 2, 4, 8] + s[1, 2, 5, 8] + s[1, 2, 6, 8] + s[1, 2, 7, 8] + 
  2*s[1, 3, 4, 5] + s[1, 3, 4, 6] + s[1, 3, 4, 7] + 2*s[1, 3, 4, 8] + 
  s[1, 3, 5, 8] + s[1, 3, 6, 8] + s[1, 3, 7, 8] + s[1, 4, 5, 8] + 
  s[1, 4, 6, 8] + s[1, 4, 7, 8] + 3*s[2, 3, 4, 5] + 2*s[2, 3, 4, 6] + 
  2*s[2, 3, 4, 7] + 3*s[2, 3, 4, 8] + s[2, 3, 5, 6] + s[2, 3, 5, 7] + 
  2*s[2, 3, 5, 8] + s[2, 3, 6, 7] + 2*s[2, 3, 6, 8] + 2*s[2, 3, 7, 8] + 
  s[2, 4, 5, 6] + s[2, 4, 5, 7] + 2*s[2, 4, 5, 8] + s[2, 4, 6, 7] + 
  s[2, 4, 6, 8] + s[2, 4, 7, 8] + s[3, 4, 5, 6] + s[3, 4, 5, 7] + 
  2*s[3, 4, 5, 8] + s[3, 4, 6, 7] + s[3, 4, 6, 8] + s[3, 4, 7, 8], 
 4*s[1, 2, 3, 4] + 3*s[1, 2, 3, 5] + 2*s[1, 2, 3, 6] + 2*s[1, 2, 3, 7] + 
  3*s[1, 2, 3, 8] + 2*s[1, 2, 4, 5] + s[1, 2, 4, 6] + s[1, 2, 4, 7] + 
  2*s[1, 2, 4, 8] + s[1, 2, 5, 8] + s[1, 2, 6, 8] + s[1, 2, 7, 8] + 
  2*s[1, 3, 4, 5] + s[1, 3, 4, 6] + s[1, 3, 4, 7] + 2*s[1, 3, 4, 8] + 
  s[1, 3, 5, 8] + s[1, 3, 6, 8] + s[1, 3, 7, 8] + s[1, 4, 5, 8] + 
  s[1, 4, 6, 8] + s[1, 4, 7, 8] + 4*s[2, 3, 4, 5] + 3*s[2, 3, 4, 6] + 
  3*s[2, 3, 4, 7] + 4*s[2, 3, 4, 8] + 2*s[2, 3, 5, 6] + 2*s[2, 3, 5, 7] + 
  3*s[2, 3, 5, 8] + 2*s[2, 3, 6, 7] + 2*s[2, 3, 6, 8] + 2*s[2, 3, 7, 8] + 
  2*s[2, 4, 5, 6] + 2*s[2, 4, 5, 7] + 2*s[2, 4, 5, 8] + s[2, 4, 6, 7] + 
  s[2, 4, 6, 8] + s[2, 4, 7, 8] + 2*s[3, 4, 5, 6] + 2*s[3, 4, 5, 7] + 
  2*s[3, 4, 5, 8] + s[3, 4, 6, 7] + s[3, 4, 6, 8] + s[3, 4, 7, 8], 
 4*s[1, 2, 3, 4] + 3*s[1, 2, 3, 5] + 2*s[1, 2, 3, 6] + 2*s[1, 2, 3, 7] + 
  4*s[1, 2, 3, 8] + 2*s[1, 2, 4, 5] + s[1, 2, 4, 6] + s[1, 2, 4, 7] + 
  3*s[1, 2, 4, 8] + 2*s[1, 2, 5, 8] + 2*s[1, 2, 6, 8] + 2*s[1, 2, 7, 8] + 
  2*s[1, 3, 4, 5] + s[1, 3, 4, 6] + s[1, 3, 4, 7] + 3*s[1, 3, 4, 8] + 
  2*s[1, 3, 5, 8] + 2*s[1, 3, 6, 8] + 2*s[1, 3, 7, 8] + 2*s[1, 4, 5, 8] + 
  s[1, 4, 6, 8] + s[1, 4, 7, 8] + 3*s[2, 3, 4, 5] + 2*s[2, 3, 4, 6] + 
  2*s[2, 3, 4, 7] + 4*s[2, 3, 4, 8] + s[2, 3, 5, 6] + s[2, 3, 5, 7] + 
  3*s[2, 3, 5, 8] + s[2, 3, 6, 7] + 2*s[2, 3, 6, 8] + 2*s[2, 3, 7, 8] + 
  s[2, 4, 5, 6] + s[2, 4, 5, 7] + 2*s[2, 4, 5, 8] + s[2, 4, 6, 7] + 
  s[2, 4, 6, 8] + s[2, 4, 7, 8] + s[3, 4, 5, 6] + s[3, 4, 5, 7] + 
  2*s[3, 4, 5, 8] + s[3, 4, 6, 7] + s[3, 4, 6, 8] + s[3, 4, 7, 8], 
 3*s[1, 2, 3, 4] + 2*s[1, 2, 3, 5] + 2*s[1, 2, 3, 6] + 2*s[1, 2, 3, 7] + 
  2*s[1, 2, 3, 8] + s[1, 2, 4, 5] + s[1, 2, 4, 6] + s[1, 2, 4, 7] + 
  s[1, 2, 4, 8] + s[1, 2, 7, 8] + s[1, 3, 4, 5] + s[1, 3, 4, 6] + 
  s[1, 3, 4, 7] + s[1, 3, 4, 8] + s[1, 3, 7, 8] + s[1, 4, 7, 8] + 
  2*s[2, 3, 4, 5] + 2*s[2, 3, 4, 6] + 2*s[2, 3, 4, 7] + 2*s[2, 3, 4, 8] + 
  s[2, 3, 5, 6] + s[2, 3, 5, 7] + s[2, 3, 5, 8] + s[2, 3, 6, 7] + 
  s[2, 3, 6, 8] + 2*s[2, 3, 7, 8] + s[2, 4, 5, 6] + s[2, 4, 5, 7] + 
  s[2, 4, 5, 8] + s[2, 4, 6, 7] + s[2, 4, 6, 8] + s[2, 4, 7, 8] + 
  s[3, 4, 5, 6] + s[3, 4, 5, 7] + s[3, 4, 5, 8] + s[3, 4, 6, 7] + 
  s[3, 4, 6, 8] + s[3, 4, 7, 8], 3*s[1, 2, 3, 4] + 2*s[1, 2, 3, 5] + 
  2*s[1, 2, 3, 6] + 2*s[1, 2, 3, 7] + 3*s[1, 2, 3, 8] + s[1, 2, 4, 5] + 
  s[1, 2, 4, 6] + s[1, 2, 4, 7] + 2*s[1, 2, 4, 8] + s[1, 2, 5, 8] + 
  s[1, 2, 6, 8] + 2*s[1, 2, 7, 8] + s[1, 3, 4, 5] + s[1, 3, 4, 6] + 
  s[1, 3, 4, 7] + 2*s[1, 3, 4, 8] + s[1, 3, 5, 8] + s[1, 3, 6, 8] + 
  2*s[1, 3, 7, 8] + s[1, 4, 5, 8] + s[1, 4, 6, 8] + s[1, 4, 7, 8] + 
  2*s[2, 3, 4, 5] + 2*s[2, 3, 4, 6] + 2*s[2, 3, 4, 7] + 3*s[2, 3, 4, 8] + 
  s[2, 3, 5, 6] + s[2, 3, 5, 7] + 2*s[2, 3, 5, 8] + s[2, 3, 6, 7] + 
  2*s[2, 3, 6, 8] + 2*s[2, 3, 7, 8] + s[2, 4, 5, 6] + s[2, 4, 5, 7] + 
  s[2, 4, 5, 8] + s[2, 4, 6, 7] + s[2, 4, 6, 8] + s[2, 4, 7, 8] + 
  s[3, 4, 5, 6] + s[3, 4, 5, 7] + s[3, 4, 5, 8] + s[3, 4, 6, 7] + 
  s[3, 4, 6, 8] + s[3, 4, 7, 8], 2*s[1, 2, 3, 4] + s[1, 2, 3, 5] + 
  s[1, 2, 3, 6] + s[1, 2, 3, 7] + 2*s[1, 2, 3, 8] + s[1, 2, 4, 8] - 
  s[1, 2, 5, 6] - s[1, 2, 5, 7] - s[1, 2, 6, 7] + s[1, 2, 7, 8] + 
  s[1, 3, 4, 8] - s[1, 3, 5, 6] - s[1, 3, 5, 7] - s[1, 3, 6, 7] + 
  s[1, 3, 7, 8] - s[1, 4, 5, 6] - s[1, 4, 5, 7] - s[1, 4, 6, 7] + 
  s[1, 4, 7, 8] - s[1, 5, 6, 7] + s[2, 3, 4, 5] + s[2, 3, 4, 6] + 
  s[2, 3, 4, 7] + 2*s[2, 3, 4, 8] + s[2, 3, 5, 8] + s[2, 3, 6, 8] + 
  2*s[2, 3, 7, 8] + s[2, 4, 5, 8] + s[2, 4, 6, 8] + s[2, 4, 7, 8] + 
  s[3, 4, 5, 8] + s[3, 4, 6, 8] + s[3, 4, 7, 8], 
 -s[1, 2, 3, 5] - s[1, 2, 3, 6] - s[1, 2, 3, 7] - s[1, 2, 3, 8] - 
  s[1, 2, 4, 5] - s[1, 2, 4, 6] - s[1, 2, 4, 7] - s[1, 2, 4, 8] - 
  s[1, 2, 5, 6] - s[1, 2, 5, 7] - s[1, 2, 5, 8] - s[1, 2, 6, 7] - 
  s[1, 2, 6, 8] - s[1, 2, 7, 8] - s[1, 3, 4, 5] - s[1, 3, 4, 6] - 
  s[1, 3, 4, 7] - s[1, 3, 4, 8] - s[1, 3, 5, 6] - s[1, 3, 5, 7] - 
  s[1, 3, 5, 8] - s[1, 3, 6, 7] - s[1, 3, 6, 8] - s[1, 3, 7, 8] - 
  s[1, 4, 5, 7] - s[1, 4, 5, 8] - s[1, 4, 6, 7] - s[1, 4, 6, 8] - 
  s[1, 4, 7, 8] - s[1, 5, 6, 7] - s[1, 5, 6, 8] - s[1, 5, 7, 8] - 
  s[2, 3, 5, 7] - s[2, 3, 5, 8] - s[2, 3, 6, 7] - s[2, 3, 6, 8] - 
  s[2, 3, 7, 8] - s[2, 4, 5, 7] - s[2, 4, 5, 8] - s[2, 4, 6, 7] - 
  s[2, 4, 6, 8] - s[2, 4, 7, 8] - s[2, 5, 6, 7] - s[2, 5, 6, 8] - 
  s[2, 5, 7, 8] - s[3, 4, 5, 7] - s[3, 4, 5, 8] - s[3, 4, 6, 7] - 
  s[3, 4, 6, 8] - s[3, 4, 7, 8] - s[3, 5, 6, 7] - s[3, 5, 6, 8] - 
  s[3, 5, 7, 8], 3*s[1, 2, 3, 4] + 2*s[1, 2, 3, 5] + s[1, 2, 3, 6] + 
  s[1, 2, 3, 7] + 2*s[1, 2, 3, 8] + s[1, 2, 4, 5] + s[1, 2, 4, 8] + 
  s[1, 2, 5, 8] + s[1, 2, 6, 8] + s[1, 2, 7, 8] + s[1, 3, 4, 5] + 
  s[1, 3, 4, 8] + s[1, 3, 5, 8] + s[1, 3, 6, 8] + s[1, 3, 7, 8] + 
  s[1, 4, 5, 8] + 3*s[2, 3, 4, 5] + 2*s[2, 3, 4, 6] + 2*s[2, 3, 4, 7] + 
  3*s[2, 3, 4, 8] + 2*s[2, 3, 5, 6] + 2*s[2, 3, 5, 7] + 2*s[2, 3, 5, 8] + 
  s[2, 3, 6, 7] + s[2, 3, 6, 8] + s[2, 3, 7, 8] + 2*s[2, 4, 5, 6] + 
  s[2, 4, 5, 7] + s[2, 4, 5, 8] + 2*s[3, 4, 5, 6] + s[3, 4, 5, 7] + 
  s[3, 4, 5, 8], 3*s[1, 2, 3, 4] + 2*s[1, 2, 3, 5] + s[1, 2, 3, 6] + 
  s[1, 2, 3, 7] + 3*s[1, 2, 3, 8] + s[1, 2, 4, 5] + 2*s[1, 2, 4, 8] + 
  2*s[1, 2, 5, 8] + 2*s[1, 2, 6, 8] + 2*s[1, 2, 7, 8] + s[1, 3, 4, 5] + 
  2*s[1, 3, 4, 8] + 2*s[1, 3, 5, 8] + s[1, 3, 6, 8] + s[1, 3, 7, 8] + 
  s[1, 4, 5, 8] + 2*s[2, 3, 4, 5] + s[2, 3, 4, 6] + s[2, 3, 4, 7] + 
  3*s[2, 3, 4, 8] + s[2, 3, 5, 6] + s[2, 3, 5, 7] + 2*s[2, 3, 5, 8] + 
  s[2, 3, 6, 7] + s[2, 3, 6, 8] + s[2, 3, 7, 8] + s[2, 4, 5, 6] + 
  s[2, 4, 5, 7] + s[2, 4, 5, 8] + s[3, 4, 5, 6] + s[3, 4, 5, 7] + 
  s[3, 4, 5, 8], 2*s[1, 2, 3, 4] + 2*s[1, 2, 3, 5] + s[1, 2, 3, 6] + 
  s[1, 2, 3, 7] + s[1, 2, 3, 8] + s[1, 2, 4, 5] + s[1, 2, 7, 8] + 
  s[1, 3, 4, 5] + s[1, 3, 7, 8] + 2*s[2, 3, 4, 5] + s[2, 3, 4, 6] + 
  s[2, 3, 4, 7] + s[2, 3, 4, 8] + s[2, 3, 5, 6] + s[2, 3, 5, 7] + 
  s[2, 3, 5, 8] + s[2, 3, 6, 7] + s[2, 3, 6, 8] + s[2, 3, 7, 8] + 
  s[2, 4, 5, 6] + s[2, 4, 5, 7] + s[2, 4, 5, 8] + s[3, 4, 5, 6] + 
  s[3, 4, 5, 7] + s[3, 4, 5, 8], 3*s[1, 2, 3, 4] + 3*s[1, 2, 3, 5] + 
  2*s[1, 2, 3, 6] + 2*s[1, 2, 3, 7] + 3*s[1, 2, 3, 8] + s[1, 2, 4, 5] + 
  s[1, 2, 4, 8] + s[1, 2, 5, 8] + s[1, 2, 6, 8] + 2*s[1, 2, 7, 8] + 
  s[1, 3, 4, 5] + s[1, 3, 4, 8] + s[1, 3, 5, 8] + s[1, 3, 6, 8] + 
  2*s[1, 3, 7, 8] + s[1, 4, 5, 8] + 2*s[2, 3, 4, 5] + s[2, 3, 4, 6] + 
  s[2, 3, 4, 7] + 2*s[2, 3, 4, 8] + s[2, 3, 5, 6] + s[2, 3, 5, 7] + 
  2*s[2, 3, 5, 8] + s[2, 3, 6, 7] + 2*s[2, 3, 6, 8] + 2*s[2, 3, 7, 8] + 
  s[2, 4, 5, 6] + s[2, 4, 5, 7] + s[2, 4, 5, 8] + s[3, 4, 5, 6] + 
  s[3, 4, 5, 7] + s[3, 4, 5, 8], s[1, 2, 3, 4] + s[1, 2, 3, 5] + 
  s[1, 2, 3, 8] - s[1, 2, 4, 6] - s[1, 2, 4, 7] - s[1, 2, 5, 6] - 
  s[1, 2, 5, 7] - s[1, 2, 6, 7] + s[1, 2, 7, 8] - s[1, 3, 4, 6] - 
  s[1, 3, 4, 7] - s[1, 3, 5, 6] - s[1, 3, 5, 7] - s[1, 3, 6, 7] + 
  s[1, 3, 7, 8] - s[1, 4, 5, 6] - s[1, 4, 5, 7] - s[1, 4, 6, 7] - 
  s[1, 5, 6, 7] + s[2, 3, 4, 5] + s[2, 3, 4, 8] + s[2, 3, 5, 8] + 
  s[2, 3, 6, 8] + s[2, 3, 7, 8] + s[2, 4, 5, 8] + s[3, 4, 5, 8], 
 2*s[1, 2, 3, 4] + s[1, 2, 3, 5] + s[1, 2, 3, 6] + 2*s[1, 2, 3, 7] + 
  3*s[1, 2, 3, 8] + s[1, 2, 4, 5] + s[1, 2, 4, 8] - s[1, 2, 5, 6] - 
  s[1, 2, 5, 7] - s[1, 2, 6, 7] + s[1, 2, 7, 8] + s[1, 3, 4, 5] + 
  s[1, 3, 4, 8] - s[1, 3, 5, 6] - s[1, 3, 5, 7] - s[1, 3, 6, 7] + 
  s[1, 3, 7, 8] - s[1, 4, 5, 6] - s[1, 4, 5, 7] - s[1, 4, 6, 7] + 
  s[1, 4, 7, 8] - s[1, 5, 6, 7] + 2*s[2, 3, 4, 5] + s[2, 3, 4, 6] + 
  s[2, 3, 4, 7] + 2*s[2, 3, 4, 8] + s[2, 3, 5, 8] + s[2, 3, 6, 8] + 
  2*s[2, 3, 7, 8] + s[2, 4, 5, 8] + s[2, 4, 6, 8] + s[2, 4, 7, 8] + 
  s[3, 4, 5, 6] + s[3, 4, 5, 7] + 2*s[3, 4, 5, 8] + s[3, 4, 6, 7] + 
  s[3, 4, 6, 8] + s[3, 4, 7, 8], 2*s[1, 2, 3, 4] + s[1, 2, 3, 5] + 
  s[1, 2, 3, 6] + s[1, 2, 3, 7] + 2*s[1, 2, 3, 8] + s[1, 2, 4, 5] + 
  s[1, 2, 4, 8] - s[1, 2, 5, 6] - s[1, 2, 5, 7] - s[1, 2, 6, 7] + 
  s[1, 2, 7, 8] + 2*s[1, 3, 4, 5] + s[1, 3, 4, 8] - s[1, 3, 5, 6] - 
  s[1, 3, 5, 7] - s[1, 3, 6, 7] + s[1, 3, 7, 8] - s[1, 4, 5, 6] - 
  s[1, 4, 5, 7] - s[1, 4, 6, 7] + s[1, 4, 7, 8] - s[1, 5, 6, 7] + 
  3*s[2, 3, 4, 5] + s[2, 3, 4, 6] + s[2, 3, 4, 7] + 2*s[2, 3, 4, 8] + 
  s[2, 3, 5, 8] + s[2, 3, 6, 8] + 2*s[2, 3, 7, 8] + s[2, 4, 5, 8] + 
  s[2, 4, 6, 8] + s[2, 4, 7, 8] + s[3, 4, 5, 6] + s[3, 4, 5, 7] + 
  2*s[3, 4, 5, 8] + s[3, 4, 6, 7] + s[3, 4, 6, 8] + s[3, 4, 7, 8], 
 s[1, 2, 3, 4] + s[1, 2, 3, 5] + 2*s[1, 2, 3, 8] - s[1, 2, 4, 6] - 
  s[1, 2, 4, 7] + s[1, 2, 4, 8] - s[1, 2, 5, 6] - s[1, 2, 5, 7] + 
  s[1, 2, 5, 8] - s[1, 2, 6, 7] + s[1, 2, 6, 8] + s[1, 2, 7, 8] - 
  s[1, 3, 4, 6] - s[1, 3, 4, 7] + s[1, 3, 4, 8] - s[1, 3, 5, 6] - 
  s[1, 3, 5, 7] + s[1, 3, 5, 8] - s[1, 3, 6, 7] + s[1, 3, 6, 8] + 
  s[1, 3, 7, 8] - s[1, 4, 5, 6] - s[1, 4, 5, 7] + s[1, 4, 5, 8] - 
  s[1, 4, 6, 7] - s[1, 5, 6, 7] + s[2, 3, 4, 5] + 2*s[2, 3, 4, 8] + 
  2*s[2, 3, 5, 8] + s[2, 3, 6, 8] + s[2, 3, 7, 8] + s[2, 4, 5, 8] + 
  s[3, 4, 5, 6] + s[3, 4, 5, 7] + s[3, 4, 5, 8], 
 s[1, 2, 3, 4] + s[1, 2, 3, 7] + s[1, 2, 3, 8] - s[1, 2, 5, 6] - 
  s[1, 2, 5, 7] - s[1, 2, 5, 8] - s[1, 2, 6, 7] - s[1, 2, 6, 8] - 
  s[1, 3, 5, 6] - s[1, 3, 5, 7] - s[1, 3, 5, 8] - s[1, 3, 6, 7] - 
  s[1, 3, 6, 8] - s[1, 4, 5, 6] - s[1, 4, 5, 7] - s[1, 4, 5, 8] - 
  s[1, 4, 6, 7] - s[1, 4, 6, 8] - s[1, 5, 6, 7] - s[1, 5, 6, 8] + 
  s[2, 3, 4, 5] + s[2, 3, 4, 6] + s[2, 3, 4, 7] + s[2, 3, 4, 8] + 
  s[2, 3, 7, 8] + s[2, 4, 7, 8] + s[3, 4, 5, 6] + s[3, 4, 5, 7] + 
  s[3, 4, 5, 8] + s[3, 4, 6, 7] + s[3, 4, 6, 8] + s[3, 4, 7, 8], 
 2*s[1, 2, 3, 4] + 2*s[1, 2, 3, 5] + s[1, 2, 3, 6] + s[1, 2, 3, 7] + 
  2*s[1, 2, 3, 8] + 2*s[1, 2, 4, 5] + s[1, 2, 4, 8] + s[1, 2, 5, 8] + 
  s[1, 2, 6, 8] + s[1, 2, 7, 8] + 2*s[1, 3, 4, 5] + s[1, 3, 4, 8] + 
  s[1, 3, 5, 8] + s[1, 3, 6, 8] + s[1, 3, 7, 8] + s[1, 4, 5, 8] + 
  3*s[2, 3, 4, 5] + s[2, 3, 4, 6] + s[2, 3, 4, 7] + 2*s[2, 3, 4, 8] + 
  s[2, 3, 5, 6] + s[2, 3, 5, 7] + 2*s[2, 3, 5, 8] + s[2, 3, 6, 7] + 
  s[2, 3, 6, 8] + s[2, 3, 7, 8] + s[2, 4, 5, 6] + s[2, 4, 5, 7] + 
  2*s[2, 4, 5, 8] + 2*s[3, 4, 5, 6] + 2*s[3, 4, 5, 7] + 2*s[3, 4, 5, 8], 
 s[1, 2, 3, 4] + s[1, 2, 3, 8] + s[1, 2, 4, 8] - s[1, 2, 5, 6] - 
  s[1, 2, 5, 7] - s[1, 2, 6, 7] + s[1, 2, 7, 8] + s[1, 3, 4, 8] - 
  s[1, 3, 5, 6] - s[1, 3, 5, 7] - s[1, 3, 6, 7] + s[1, 3, 7, 8] - 
  s[1, 4, 5, 6] - s[1, 4, 5, 7] - s[1, 4, 6, 7] + s[1, 4, 7, 8] - 
  s[1, 5, 6, 7] + s[2, 3, 4, 5] + s[2, 3, 4, 6] + s[2, 3, 4, 7] + 
  2*s[2, 3, 4, 8] + s[2, 3, 5, 8] + s[2, 3, 6, 8] + s[2, 3, 7, 8] + 
  s[2, 4, 5, 8] + s[2, 4, 6, 8] + s[2, 4, 7, 8] + s[3, 4, 5, 6] + 
  s[3, 4, 5, 7] + s[3, 4, 5, 8] + s[3, 4, 6, 7] + s[3, 4, 6, 8] + 
  s[3, 4, 7, 8], -s[1, 2, 4, 6] - s[1, 2, 4, 7] - s[1, 2, 4, 8] - 
  s[1, 2, 5, 6] - s[1, 2, 5, 7] - s[1, 2, 5, 8] - s[1, 2, 6, 7] - 
  s[1, 2, 6, 8] - s[1, 3, 4, 6] - s[1, 3, 4, 7] - s[1, 3, 4, 8] - 
  s[1, 3, 5, 6] - s[1, 3, 5, 7] - s[1, 3, 5, 8] - s[1, 3, 6, 7] - 
  s[1, 3, 6, 8] - s[1, 4, 5, 6] - s[1, 4, 5, 7] - s[1, 4, 5, 8] - 
  s[1, 4, 6, 7] - s[1, 4, 6, 8] - s[1, 5, 6, 7] - s[1, 5, 6, 8] + 
  s[2, 3, 4, 5] + s[2, 3, 7, 8] + s[3, 4, 5, 6] + s[3, 4, 5, 7] + 
  s[3, 4, 5, 8], s[1, 2, 3, 4] + s[1, 2, 3, 8] - s[1, 2, 4, 6] - 
  s[1, 2, 4, 7] - 2*s[1, 2, 5, 6] - 2*s[1, 2, 5, 7] - s[1, 2, 5, 8] - 
  2*s[1, 2, 6, 7] - s[1, 2, 6, 8] - s[1, 3, 4, 6] - s[1, 3, 4, 7] - 
  2*s[1, 3, 5, 6] - 2*s[1, 3, 5, 7] - s[1, 3, 5, 8] - 2*s[1, 3, 6, 7] - 
  s[1, 3, 6, 8] - 2*s[1, 4, 5, 6] - 2*s[1, 4, 5, 7] - s[1, 4, 5, 8] - 
  2*s[1, 4, 6, 7] - s[1, 4, 6, 8] - 2*s[1, 5, 6, 7] - s[1, 5, 6, 8] + 
  2*s[2, 3, 4, 5] + s[2, 3, 4, 6] + s[2, 3, 4, 7] + 2*s[2, 3, 4, 8] + 
  s[2, 3, 5, 8] + s[2, 3, 6, 8] + 2*s[2, 3, 7, 8] + s[2, 4, 5, 8] + 
  s[2, 4, 6, 8] + s[2, 4, 7, 8] + s[3, 4, 5, 6] + s[3, 4, 5, 7] + 
  2*s[3, 4, 5, 8] + s[3, 4, 6, 7] + s[3, 4, 6, 8] + s[3, 4, 7, 8], 
 s[1, 2, 3, 4] + s[1, 2, 3, 5] + s[1, 2, 3, 6] + s[1, 2, 3, 7] + 
  s[1, 2, 3, 8] + s[1, 2, 4, 5] + s[1, 2, 7, 8] + s[1, 3, 4, 5] + 
  s[1, 3, 7, 8] + s[2, 3, 4, 5] + s[2, 3, 7, 8] + s[3, 4, 5, 6] + 
  s[3, 4, 5, 7] + s[3, 4, 5, 8], 3*s[1, 2, 3, 4] + 2*s[1, 2, 3, 5] + 
  2*s[1, 2, 3, 6] + 2*s[1, 2, 3, 7] + 2*s[1, 2, 3, 8] + 2*s[1, 2, 4, 5] + 
  s[1, 2, 4, 6] + s[1, 2, 4, 7] + s[1, 2, 4, 8] + s[1, 2, 7, 8] + 
  2*s[1, 3, 4, 5] + s[1, 3, 4, 6] + s[1, 3, 4, 7] + s[1, 3, 4, 8] + 
  s[1, 3, 7, 8] + s[1, 4, 7, 8] + 3*s[2, 3, 4, 5] + 2*s[2, 3, 4, 6] + 
  2*s[2, 3, 4, 7] + 2*s[2, 3, 4, 8] + s[2, 3, 5, 6] + s[2, 3, 5, 7] + 
  s[2, 3, 5, 8] + s[2, 3, 6, 7] + s[2, 3, 6, 8] + 2*s[2, 3, 7, 8] + 
  s[2, 4, 5, 6] + s[2, 4, 5, 7] + s[2, 4, 5, 8] + s[2, 4, 6, 7] + 
  s[2, 4, 6, 8] + s[2, 4, 7, 8] + 2*s[3, 4, 5, 6] + 2*s[3, 4, 5, 7] + 
  2*s[3, 4, 5, 8] + s[3, 4, 6, 7] + s[3, 4, 6, 8] + s[3, 4, 7, 8], 
 3*s[1, 2, 3, 4] + 2*s[1, 2, 3, 5] + 2*s[1, 2, 3, 6] + 2*s[1, 2, 3, 7] + 
  3*s[1, 2, 3, 8] + 2*s[1, 2, 4, 5] + s[1, 2, 4, 6] + s[1, 2, 4, 7] + 
  2*s[1, 2, 4, 8] + s[1, 2, 5, 8] + s[1, 2, 6, 8] + 2*s[1, 2, 7, 8] + 
  2*s[1, 3, 4, 5] + s[1, 3, 4, 6] + s[1, 3, 4, 7] + 2*s[1, 3, 4, 8] + 
  s[1, 3, 5, 8] + s[1, 3, 6, 8] + 2*s[1, 3, 7, 8] + s[1, 4, 5, 8] + 
  s[1, 4, 6, 8] + s[1, 4, 7, 8] + 2*s[2, 3, 4, 5] + s[2, 3, 4, 6] + 
  s[2, 3, 4, 7] + 2*s[2, 3, 4, 8] + s[2, 3, 5, 8] + s[2, 3, 6, 8] + 
  2*s[2, 3, 7, 8] + s[2, 4, 5, 8] + s[2, 4, 6, 8] + s[2, 4, 7, 8] + 
  s[3, 4, 5, 6] + s[3, 4, 5, 7] + 2*s[3, 4, 5, 8] + s[3, 4, 6, 7] + 
  s[3, 4, 6, 8] + s[3, 4, 7, 8], 5*s[1, 2, 3, 4] + 3*s[1, 2, 3, 5] + 
  3*s[1, 2, 3, 6] + 3*s[1, 2, 3, 7] + 4*s[1, 2, 3, 8] + 3*s[1, 2, 4, 5] + 
  2*s[1, 2, 4, 6] + 2*s[1, 2, 4, 7] + 3*s[1, 2, 4, 8] + s[1, 2, 5, 8] + 
  s[1, 2, 6, 8] + 2*s[1, 2, 7, 8] + 3*s[1, 3, 4, 5] + 2*s[1, 3, 4, 6] + 
  2*s[1, 3, 4, 7] + 3*s[1, 3, 4, 8] + s[1, 3, 5, 8] + s[1, 3, 6, 8] + 
  2*s[1, 3, 7, 8] + s[1, 4, 5, 8] + s[1, 4, 6, 8] + 2*s[1, 4, 7, 8] + 
  4*s[2, 3, 4, 5] + 3*s[2, 3, 4, 6] + 3*s[2, 3, 4, 7] + 4*s[2, 3, 4, 8] + 
  s[2, 3, 5, 6] + s[2, 3, 5, 7] + 2*s[2, 3, 5, 8] + s[2, 3, 6, 7] + 
  2*s[2, 3, 6, 8] + 3*s[2, 3, 7, 8] + s[2, 4, 5, 6] + s[2, 4, 5, 7] + 
  2*s[2, 4, 5, 8] + s[2, 4, 6, 7] + 2*s[2, 4, 6, 8] + 2*s[2, 4, 7, 8] + 
  2*s[3, 4, 5, 6] + 2*s[3, 4, 5, 7] + 3*s[3, 4, 5, 8] + 2*s[3, 4, 6, 7] + 
  2*s[3, 4, 6, 8] + 2*s[3, 4, 7, 8], 3*s[1, 2, 3, 4] + 2*s[1, 2, 3, 5] + 
  2*s[1, 2, 3, 6] + 2*s[1, 2, 3, 7] + 3*s[1, 2, 3, 8] + 2*s[1, 2, 4, 5] + 
  s[1, 2, 4, 6] + s[1, 2, 4, 7] + 2*s[1, 2, 4, 8] + s[1, 2, 5, 8] + 
  s[1, 2, 6, 8] + 2*s[1, 2, 7, 8] + 2*s[1, 3, 4, 5] + s[1, 3, 4, 6] + 
  s[1, 3, 4, 7] + 2*s[1, 3, 4, 8] + s[1, 3, 5, 8] + s[1, 3, 6, 8] + 
  2*s[1, 3, 7, 8] + s[1, 4, 5, 8] + s[1, 4, 6, 8] + s[1, 4, 7, 8] + 
  3*s[2, 3, 4, 5] + 2*s[2, 3, 4, 6] + 2*s[2, 3, 4, 7] + 3*s[2, 3, 4, 8] + 
  s[2, 3, 5, 6] + s[2, 3, 5, 7] + 2*s[2, 3, 5, 8] + s[2, 3, 6, 7] + 
  2*s[2, 3, 6, 8] + 2*s[2, 3, 7, 8] + s[2, 4, 5, 6] + s[2, 4, 5, 7] + 
  2*s[2, 4, 5, 8] + s[2, 4, 6, 7] + s[2, 4, 6, 8] + s[2, 4, 7, 8] + 
  2*s[3, 4, 5, 6] + 2*s[3, 4, 5, 7] + 2*s[3, 4, 5, 8] + s[3, 4, 6, 7] + 
  s[3, 4, 6, 8] + s[3, 4, 7, 8], s[1, 2, 3, 8] - s[1, 2, 4, 6] - 
  s[1, 2, 4, 7] - s[1, 2, 5, 6] - s[1, 2, 5, 7] - s[1, 2, 6, 7] + 
  s[1, 2, 7, 8] - s[1, 3, 4, 6] - s[1, 3, 4, 7] - s[1, 3, 5, 6] - 
  s[1, 3, 5, 7] - s[1, 3, 6, 7] + s[1, 3, 7, 8] - s[1, 4, 5, 6] - 
  s[1, 4, 5, 7] - s[1, 4, 6, 7] - s[1, 5, 6, 7] - s[2, 3, 4, 6] - 
  s[2, 3, 4, 7] - s[2, 3, 5, 6] - s[2, 3, 5, 7] - s[2, 3, 6, 7] + 
  s[2, 3, 7, 8] - s[2, 4, 5, 6] - s[2, 4, 5, 7] - s[2, 4, 6, 7] - 
  s[2, 5, 6, 7] + s[3, 4, 5, 8], s[1, 2, 3, 4] + 2*s[1, 2, 3, 8] - 
  s[1, 2, 4, 6] - s[1, 2, 4, 7] + s[1, 2, 4, 8] - 2*s[1, 2, 5, 6] - 
  2*s[1, 2, 5, 7] - 2*s[1, 2, 6, 7] + s[1, 2, 7, 8] - s[1, 3, 4, 6] - 
  s[1, 3, 4, 7] + s[1, 3, 4, 8] - 2*s[1, 3, 5, 6] - 2*s[1, 3, 5, 7] - 
  2*s[1, 3, 6, 7] + s[1, 3, 7, 8] - 2*s[1, 4, 5, 6] - 2*s[1, 4, 5, 7] - 
  2*s[1, 4, 6, 7] + s[1, 4, 7, 8] - 2*s[1, 5, 6, 7] + s[2, 3, 4, 5] + 
  2*s[2, 3, 4, 8] - s[2, 3, 5, 6] - s[2, 3, 5, 7] + s[2, 3, 5, 8] - 
  s[2, 3, 6, 7] + s[2, 3, 6, 8] + 2*s[2, 3, 7, 8] - s[2, 4, 5, 6] - 
  s[2, 4, 5, 7] + s[2, 4, 5, 8] - s[2, 4, 6, 7] + s[2, 4, 6, 8] + 
  s[2, 4, 7, 8] - s[2, 5, 6, 7] + 2*s[3, 4, 5, 8] + s[3, 4, 6, 8] + 
  s[3, 4, 7, 8], -s[1, 2, 3, 5] - s[1, 2, 3, 6] - s[1, 2, 4, 5] - 
  s[1, 2, 4, 6] - s[1, 2, 5, 6] - s[1, 2, 5, 7] - s[1, 2, 5, 8] - 
  s[1, 2, 6, 7] - s[1, 2, 6, 8] - s[1, 3, 5, 6] - s[1, 3, 5, 7] - 
  s[1, 3, 5, 8] - s[1, 3, 6, 7] - s[1, 3, 6, 8] - s[1, 4, 5, 6] - 
  s[1, 4, 5, 7] - s[1, 4, 5, 8] - s[1, 4, 6, 7] - s[1, 4, 6, 8] - 
  s[1, 5, 6, 7] - s[1, 5, 6, 8] - s[2, 3, 5, 6] - s[2, 3, 5, 7] - 
  s[2, 3, 5, 8] - s[2, 3, 6, 7] - s[2, 3, 6, 8] - s[2, 4, 5, 6] - 
  s[2, 4, 5, 7] - s[2, 4, 5, 8] - s[2, 4, 6, 7] - s[2, 4, 6, 8] - 
  s[2, 5, 6, 7] - s[2, 5, 6, 8] + s[3, 4, 5, 6] + s[3, 4, 5, 7] + 
  s[3, 4, 5, 8] + s[3, 4, 6, 7] + s[3, 4, 6, 8] + s[3, 4, 7, 8], 
 s[1, 2, 3, 4] + s[1, 2, 3, 7] + s[1, 2, 3, 8] - s[1, 2, 5, 6] - 
  s[1, 2, 5, 7] - s[1, 2, 5, 8] - s[1, 2, 6, 7] - s[1, 2, 6, 8] + 
  s[1, 3, 4, 5] - s[1, 3, 5, 6] - s[1, 3, 5, 7] - s[1, 3, 5, 8] - 
  s[1, 3, 6, 7] - s[1, 3, 6, 8] - s[1, 4, 5, 6] - s[1, 4, 5, 7] - 
  s[1, 4, 5, 8] - s[1, 4, 6, 7] - s[1, 4, 6, 8] - s[1, 5, 6, 7] - 
  s[1, 5, 6, 8] + s[2, 3, 4, 5] - s[2, 3, 5, 6] - s[2, 3, 5, 7] - 
  s[2, 3, 5, 8] - s[2, 3, 6, 7] - s[2, 3, 6, 8] - s[2, 4, 5, 6] - 
  s[2, 4, 5, 7] - s[2, 4, 5, 8] - s[2, 4, 6, 7] - s[2, 4, 6, 8] - 
  s[2, 5, 6, 7] - s[2, 5, 6, 8] + s[3, 4, 7, 8], 
 -s[1, 2, 3, 5] - s[1, 2, 3, 6] + s[1, 2, 3, 8] - s[1, 2, 4, 5] - 
  s[1, 2, 4, 6] - s[1, 2, 4, 7] - 2*s[1, 2, 5, 6] - 2*s[1, 2, 5, 7] - 
  s[1, 2, 5, 8] - 2*s[1, 2, 6, 7] - s[1, 2, 6, 8] - s[1, 3, 4, 6] - 
  s[1, 3, 4, 7] - 2*s[1, 3, 5, 6] - 2*s[1, 3, 5, 7] - s[1, 3, 5, 8] - 
  2*s[1, 3, 6, 7] - s[1, 3, 6, 8] - 2*s[1, 4, 5, 6] - 2*s[1, 4, 5, 7] - 
  s[1, 4, 5, 8] - 2*s[1, 4, 6, 7] - s[1, 4, 6, 8] - 2*s[1, 5, 6, 7] - 
  s[1, 5, 6, 8] + s[2, 3, 4, 5] + s[2, 3, 4, 8] - s[2, 3, 5, 6] - 
  s[2, 3, 5, 7] - s[2, 3, 6, 7] + s[2, 3, 7, 8] - s[2, 4, 5, 6] - 
  s[2, 4, 5, 7] - s[2, 4, 6, 7] + s[2, 4, 7, 8] - s[2, 5, 6, 7] + 
  s[3, 4, 5, 8] + s[3, 4, 6, 8] + s[3, 4, 7, 8], 
 2*s[1, 2, 3, 4] + s[1, 2, 3, 7] + 2*s[1, 2, 3, 8] + s[1, 2, 4, 7] + 
  2*s[1, 2, 4, 8] - s[1, 2, 5, 6] - s[1, 2, 5, 7] - s[1, 2, 6, 7] + 
  s[1, 2, 7, 8] + s[1, 3, 4, 5] + s[1, 3, 4, 6] + s[1, 3, 4, 7] + 
  2*s[1, 3, 4, 8] - s[1, 3, 5, 6] - s[1, 3, 5, 7] - s[1, 3, 6, 7] + 
  s[1, 3, 7, 8] - s[1, 4, 5, 6] - s[1, 4, 5, 7] - s[1, 4, 6, 7] + 
  s[1, 4, 7, 8] - s[1, 5, 6, 7] + s[2, 3, 4, 5] + s[2, 3, 4, 6] + 
  s[2, 3, 4, 7] + 2*s[2, 3, 4, 8] - s[2, 3, 5, 6] - s[2, 3, 5, 7] - 
  s[2, 3, 6, 7] + s[2, 3, 7, 8] - s[2, 4, 5, 6] - s[2, 4, 5, 7] - 
  s[2, 4, 6, 7] + s[2, 4, 7, 8] - s[2, 5, 6, 7] + s[3, 4, 5, 8] + 
  s[3, 4, 6, 8] + 2*s[3, 4, 7, 8], s[1, 2, 3, 4] + s[1, 2, 3, 8] + 
  s[1, 2, 4, 8] - s[1, 2, 5, 6] - s[1, 2, 5, 7] - s[1, 2, 6, 7] + 
  s[1, 2, 7, 8] + s[1, 3, 4, 5] + s[1, 3, 4, 8] - s[1, 3, 5, 6] - 
  s[1, 3, 5, 7] - s[1, 3, 6, 7] + s[1, 3, 7, 8] - s[1, 4, 5, 6] - 
  s[1, 4, 5, 7] - s[1, 4, 6, 7] + s[1, 4, 7, 8] - s[1, 5, 6, 7] + 
  s[2, 3, 4, 5] + s[2, 3, 4, 8] - s[2, 3, 5, 6] - s[2, 3, 5, 7] - 
  s[2, 3, 6, 7] + s[2, 3, 7, 8] - s[2, 4, 5, 6] - s[2, 4, 5, 7] - 
  s[2, 4, 6, 7] + s[2, 4, 7, 8] - s[2, 5, 6, 7] + s[3, 4, 5, 8] + 
  s[3, 4, 6, 8] + s[3, 4, 7, 8], -2*s[1, 2, 3, 4] - 3*s[1, 2, 3, 5] - 
  3*s[1, 2, 3, 6] - 2*s[1, 2, 3, 7] - 2*s[1, 2, 3, 8] - 3*s[1, 2, 4, 5] - 
  3*s[1, 2, 4, 6] - 2*s[1, 2, 4, 7] - 2*s[1, 2, 4, 8] - 3*s[1, 2, 5, 6] - 
  2*s[1, 2, 5, 7] - 2*s[1, 2, 5, 8] - 2*s[1, 2, 6, 7] - 2*s[1, 2, 6, 8] - 
  s[1, 2, 7, 8] - 2*s[1, 3, 4, 5] - 2*s[1, 3, 4, 6] - s[1, 3, 4, 7] - 
  s[1, 3, 4, 8] - 2*s[1, 3, 5, 6] - 2*s[1, 3, 5, 7] - 2*s[1, 3, 5, 8] - 
  2*s[1, 3, 6, 7] - 2*s[1, 3, 6, 8] - s[1, 3, 7, 8] - 2*s[1, 4, 5, 6] - 
  2*s[1, 4, 5, 7] - 2*s[1, 4, 5, 8] - 2*s[1, 4, 6, 7] - 2*s[1, 4, 6, 8] - 
  s[1, 4, 7, 8] - 2*s[1, 5, 6, 7] - 2*s[1, 5, 6, 8] - s[1, 5, 7, 8] - 
  s[2, 3, 4, 5] - s[2, 3, 4, 6] - s[2, 3, 4, 7] - s[2, 3, 4, 8] - 
  2*s[2, 3, 5, 6] - 2*s[2, 3, 5, 7] - 2*s[2, 3, 5, 8] - 2*s[2, 3, 6, 7] - 
  2*s[2, 3, 6, 8] - s[2, 3, 7, 8] - 2*s[2, 4, 5, 6] - 2*s[2, 4, 5, 7] - 
  2*s[2, 4, 5, 8] - 2*s[2, 4, 6, 7] - 2*s[2, 4, 6, 8] - s[2, 4, 7, 8] - 
  2*s[2, 5, 6, 7] - 2*s[2, 5, 6, 8] - s[2, 5, 7, 8] - s[3, 4, 5, 6] - 
  s[3, 4, 5, 7] - s[3, 4, 5, 8] - s[3, 4, 6, 7] - s[3, 4, 6, 8] - 
  s[3, 5, 6, 7] - s[3, 5, 6, 8], -s[1, 2, 3, 5] - s[1, 2, 3, 6] - 
  s[1, 2, 4, 5] - s[1, 2, 4, 6] - s[1, 2, 5, 6] - s[1, 2, 5, 7] - 
  s[1, 2, 5, 8] - s[1, 2, 6, 7] - s[1, 2, 6, 8] - s[1, 3, 4, 5] - 
  s[1, 3, 4, 6] - s[1, 3, 5, 6] - s[1, 3, 5, 7] - s[1, 3, 5, 8] - 
  s[1, 3, 6, 7] - s[1, 3, 6, 8] - s[1, 4, 5, 6] - s[1, 4, 5, 7] - 
  s[1, 4, 5, 8] - s[1, 4, 6, 7] - s[1, 4, 6, 8] - s[1, 5, 6, 7] - 
  s[1, 5, 6, 8] - s[2, 3, 5, 6] - s[2, 3, 5, 7] - s[2, 3, 5, 8] - 
  s[2, 3, 6, 7] - s[2, 3, 6, 8] - s[2, 4, 5, 6] - s[2, 4, 5, 7] - 
  s[2, 4, 5, 8] - s[2, 4, 6, 7] - s[2, 4, 6, 8] - s[2, 5, 6, 7] - 
  s[2, 5, 6, 8] - s[3, 4, 5, 6] - s[3, 4, 5, 7] - s[3, 4, 5, 8] - 
  s[3, 4, 6, 7] - s[3, 4, 6, 8] - s[3, 5, 6, 7] - s[3, 5, 6, 8], 
 -2*s[1, 2, 3, 4] - 3*s[1, 2, 3, 5] - 3*s[1, 2, 3, 6] - 2*s[1, 2, 3, 7] - 
  2*s[1, 2, 3, 8] - 3*s[1, 2, 4, 5] - 3*s[1, 2, 4, 6] - 2*s[1, 2, 4, 7] - 
  2*s[1, 2, 4, 8] - 3*s[1, 2, 5, 6] - 2*s[1, 2, 5, 7] - 2*s[1, 2, 5, 8] - 
  2*s[1, 2, 6, 7] - 2*s[1, 2, 6, 8] - s[1, 2, 7, 8] - s[1, 3, 4, 5] - 
  s[1, 3, 4, 6] - s[1, 3, 4, 7] - s[1, 3, 4, 8] - 2*s[1, 3, 5, 6] - 
  2*s[1, 3, 5, 7] - 2*s[1, 3, 5, 8] - 2*s[1, 3, 6, 7] - 2*s[1, 3, 6, 8] - 
  s[1, 3, 7, 8] - 2*s[1, 4, 5, 6] - 2*s[1, 4, 5, 7] - 2*s[1, 4, 5, 8] - 
  2*s[1, 4, 6, 7] - 2*s[1, 4, 6, 8] - s[1, 4, 7, 8] - 2*s[1, 5, 6, 7] - 
  2*s[1, 5, 6, 8] - s[1, 5, 7, 8] - s[2, 3, 4, 5] - s[2, 3, 4, 6] - 
  s[2, 3, 4, 7] - s[2, 3, 4, 8] - 2*s[2, 3, 5, 6] - 2*s[2, 3, 5, 7] - 
  2*s[2, 3, 5, 8] - 2*s[2, 3, 6, 7] - 2*s[2, 3, 6, 8] - s[2, 3, 7, 8] - 
  2*s[2, 4, 5, 6] - 2*s[2, 4, 5, 7] - 2*s[2, 4, 5, 8] - 2*s[2, 4, 6, 7] - 
  2*s[2, 4, 6, 8] - s[2, 4, 7, 8] - 2*s[2, 5, 6, 7] - 2*s[2, 5, 6, 8] - 
  s[2, 5, 7, 8] + s[3, 4, 7, 8], s[1, 2, 3, 4] - s[1, 2, 5, 7] - 
  s[1, 2, 5, 8] - s[1, 2, 6, 7] - s[1, 2, 6, 8] - s[1, 2, 7, 8] + 
  s[1, 3, 4, 5] + s[1, 3, 4, 6] - s[1, 3, 5, 7] - s[1, 3, 5, 8] - 
  s[1, 3, 6, 7] - s[1, 3, 6, 8] - s[1, 3, 7, 8] - s[1, 4, 5, 7] - 
  s[1, 4, 5, 8] - s[1, 4, 6, 7] - s[1, 4, 6, 8] - s[1, 4, 7, 8] - 
  s[1, 5, 6, 7] - s[1, 5, 6, 8] - s[1, 5, 7, 8] + s[2, 3, 4, 5] + 
  s[2, 3, 4, 6] - s[2, 3, 5, 7] - s[2, 3, 5, 8] - s[2, 3, 6, 7] - 
  s[2, 3, 6, 8] - s[2, 3, 7, 8] - s[2, 4, 5, 7] - s[2, 4, 5, 8] - 
  s[2, 4, 6, 7] - s[2, 4, 6, 8] - s[2, 4, 7, 8] - s[2, 5, 6, 7] - 
  s[2, 5, 6, 8] - s[2, 5, 7, 8] + s[3, 4, 5, 6], 
 s[1, 2, 3, 4] + s[1, 2, 3, 7] + s[1, 2, 3, 8] + s[1, 2, 4, 7] + 
  s[1, 2, 4, 8] + s[1, 2, 7, 8] - s[1, 3, 5, 6] - s[1, 3, 5, 7] - 
  s[1, 3, 5, 8] - s[1, 3, 6, 7] - s[1, 3, 6, 8] - s[1, 4, 5, 6] - 
  s[1, 4, 5, 7] - s[1, 4, 5, 8] - s[1, 4, 6, 7] - s[1, 4, 6, 8] - 
  s[1, 5, 6, 7] - s[1, 5, 6, 8] - s[2, 3, 5, 6] - s[2, 3, 5, 7] - 
  s[2, 3, 5, 8] - s[2, 3, 6, 7] - s[2, 3, 6, 8] - s[2, 4, 5, 6] - 
  s[2, 4, 5, 7] - s[2, 4, 5, 8] - s[2, 4, 6, 7] - s[2, 4, 6, 8] - 
  s[2, 5, 6, 7] - s[2, 5, 6, 8] - s[3, 4, 5, 6] - s[3, 4, 5, 7] - 
  s[3, 4, 5, 8] - s[3, 4, 6, 7] - s[3, 4, 6, 8] - s[3, 5, 6, 7] - 
  s[3, 5, 6, 8], s[1, 2, 3, 4] - s[1, 2, 3, 5] - s[1, 2, 3, 6] - 
  s[1, 2, 4, 5] - s[1, 2, 4, 6] - s[1, 2, 5, 6] - s[1, 2, 5, 7] - 
  s[1, 2, 5, 8] - s[1, 2, 6, 7] - s[1, 2, 6, 8] + s[1, 3, 4, 7] + 
  s[1, 3, 4, 8] - s[1, 3, 5, 6] - s[1, 3, 5, 7] - s[1, 3, 5, 8] - 
  s[1, 3, 6, 7] - s[1, 3, 6, 8] - s[1, 4, 5, 6] - s[1, 4, 5, 7] - 
  s[1, 4, 5, 8] - s[1, 4, 6, 7] - s[1, 4, 6, 8] - s[1, 5, 6, 7] - 
  s[1, 5, 6, 8] + s[2, 3, 4, 7] + s[2, 3, 4, 8] - s[2, 3, 5, 6] - 
  s[2, 3, 5, 7] - s[2, 3, 5, 8] - s[2, 3, 6, 7] - s[2, 3, 6, 8] - 
  s[2, 4, 5, 6] - s[2, 4, 5, 7] - s[2, 4, 5, 8] - s[2, 4, 6, 7] - 
  s[2, 4, 6, 8] - s[2, 5, 6, 7] - s[2, 5, 6, 8] + s[3, 4, 7, 8], 
 -s[1, 2, 3, 5] - s[1, 2, 3, 6] - s[1, 2, 4, 5] - s[1, 2, 4, 6] - 
  s[1, 2, 5, 6] - s[1, 2, 5, 7] - s[1, 2, 5, 8] - s[1, 2, 6, 7] - 
  s[1, 2, 6, 8] - s[1, 3, 5, 6] - s[1, 3, 5, 7] - s[1, 3, 5, 8] - 
  s[1, 3, 6, 7] - s[1, 3, 6, 8] - s[1, 4, 5, 6] - s[1, 4, 5, 7] - 
  s[1, 4, 5, 8] - s[1, 4, 6, 7] - s[1, 4, 6, 8] - s[1, 5, 6, 7] - 
  s[1, 5, 6, 8] - s[2, 3, 5, 6] - s[2, 3, 5, 7] - s[2, 3, 5, 8] - 
  s[2, 3, 6, 7] - s[2, 3, 6, 8] - s[2, 4, 5, 6] - s[2, 4, 5, 7] - 
  s[2, 4, 5, 8] - s[2, 4, 6, 7] - s[2, 4, 6, 8] - s[2, 5, 6, 7] - 
  s[2, 5, 6, 8] + s[3, 4, 7, 8], -s[1, 2, 3, 5] - s[1, 2, 3, 6] - 
  s[1, 2, 4, 5] - s[1, 2, 4, 6] - s[1, 2, 5, 6] - s[1, 2, 5, 7] - 
  s[1, 2, 5, 8] - s[1, 2, 6, 7] - s[1, 2, 6, 8] + s[1, 3, 4, 5] - 
  s[1, 3, 5, 6] - s[1, 3, 5, 7] - s[1, 3, 5, 8] - s[1, 3, 6, 7] - 
  s[1, 3, 6, 8] - s[1, 4, 5, 6] - s[1, 4, 5, 7] - s[1, 4, 5, 8] - 
  s[1, 4, 6, 7] - s[1, 4, 6, 8] - s[1, 5, 6, 7] - s[1, 5, 6, 8] + 
  s[2, 3, 4, 5] - s[2, 3, 5, 6] - s[2, 3, 5, 7] - s[2, 3, 5, 8] - 
  s[2, 3, 6, 7] - s[2, 3, 6, 8] - s[2, 4, 5, 6] - s[2, 4, 5, 7] - 
  s[2, 4, 5, 8] - s[2, 4, 6, 7] - s[2, 4, 6, 8] - s[2, 5, 6, 7] - 
  s[2, 5, 6, 8] + s[3, 4, 5, 6] + s[3, 4, 5, 7] + s[3, 4, 5, 8] + 
  s[3, 4, 6, 7] + s[3, 4, 6, 8] + s[3, 4, 7, 8], 
 -s[1, 2, 3, 5] - s[1, 2, 3, 6] + s[1, 2, 3, 7] + s[1, 2, 3, 8] - 
  s[1, 2, 4, 5] - s[1, 2, 4, 6] - s[1, 2, 5, 6] - s[1, 2, 5, 7] - 
  s[1, 2, 5, 8] - s[1, 2, 6, 7] - s[1, 2, 6, 8] + s[1, 2, 7, 8] - 
  s[1, 3, 5, 6] - s[1, 3, 5, 7] - s[1, 3, 5, 8] - s[1, 3, 6, 7] - 
  s[1, 3, 6, 8] + s[1, 3, 7, 8] - s[1, 4, 5, 6] - s[1, 4, 5, 7] - 
  s[1, 4, 5, 8] - s[1, 4, 6, 7] - s[1, 4, 6, 8] + s[1, 4, 7, 8] - 
  s[1, 5, 6, 7] - s[1, 5, 6, 8] - s[2, 3, 5, 6] - s[2, 3, 5, 7] - 
  s[2, 3, 5, 8] - s[2, 3, 6, 7] - s[2, 3, 6, 8] + s[2, 3, 7, 8] - 
  s[2, 4, 5, 6] - s[2, 4, 5, 7] - s[2, 4, 5, 8] - s[2, 4, 6, 7] - 
  s[2, 4, 6, 8] + s[2, 4, 7, 8] - s[2, 5, 6, 7] - s[2, 5, 6, 8] + 
  s[3, 4, 7, 8], -s[1, 2, 3, 4] - 2*s[1, 2, 3, 5] - 2*s[1, 2, 3, 6] - 
  s[1, 2, 3, 7] - s[1, 2, 3, 8] - 2*s[1, 2, 4, 5] - 2*s[1, 2, 4, 6] - 
  s[1, 2, 4, 7] - s[1, 2, 4, 8] - 2*s[1, 2, 5, 6] - 2*s[1, 2, 5, 7] - 
  2*s[1, 2, 5, 8] - 2*s[1, 2, 6, 7] - 2*s[1, 2, 6, 8] - s[1, 2, 7, 8] - 
  s[1, 3, 4, 5] - s[1, 3, 4, 6] - s[1, 3, 4, 7] - s[1, 3, 4, 8] - 
  2*s[1, 3, 5, 6] - 2*s[1, 3, 5, 7] - 2*s[1, 3, 5, 8] - 2*s[1, 3, 6, 7] - 
  2*s[1, 3, 6, 8] - s[1, 3, 7, 8] - 2*s[1, 4, 5, 6] - 2*s[1, 4, 5, 7] - 
  2*s[1, 4, 5, 8] - 2*s[1, 4, 6, 7] - 2*s[1, 4, 6, 8] - s[1, 4, 7, 8] - 
  2*s[1, 5, 6, 7] - 2*s[1, 5, 6, 8] - s[1, 5, 7, 8] - s[2, 3, 4, 5] - 
  s[2, 3, 4, 6] - s[2, 3, 4, 7] - s[2, 3, 4, 8] - 2*s[2, 3, 5, 6] - 
  2*s[2, 3, 5, 7] - 2*s[2, 3, 5, 8] - 2*s[2, 3, 6, 7] - 2*s[2, 3, 6, 8] - 
  s[2, 3, 7, 8] - 2*s[2, 4, 5, 6] - 2*s[2, 4, 5, 7] - 2*s[2, 4, 5, 8] - 
  2*s[2, 4, 6, 7] - 2*s[2, 4, 6, 8] - s[2, 4, 7, 8] - 2*s[2, 5, 6, 7] - 
  2*s[2, 5, 6, 8] - s[2, 5, 7, 8] - s[3, 4, 5, 6] - s[3, 4, 5, 7] - 
  s[3, 4, 5, 8] - s[3, 4, 6, 7] - s[3, 4, 6, 8] - s[3, 5, 6, 7] - 
  s[3, 5, 6, 8], -s[1, 2, 3, 4] - 2*s[1, 2, 3, 5] - 2*s[1, 2, 3, 6] - 
  2*s[1, 2, 4, 5] - 2*s[1, 2, 4, 6] - s[1, 2, 4, 7] - s[1, 2, 4, 8] - 
  2*s[1, 2, 5, 6] - 2*s[1, 2, 5, 7] - 2*s[1, 2, 5, 8] - 2*s[1, 2, 6, 7] - 
  2*s[1, 2, 6, 8] - s[1, 3, 4, 5] - s[1, 3, 4, 6] - s[1, 3, 4, 7] - 
  s[1, 3, 4, 8] - 2*s[1, 3, 5, 6] - 2*s[1, 3, 5, 7] - 2*s[1, 3, 5, 8] - 
  2*s[1, 3, 6, 7] - 2*s[1, 3, 6, 8] - 2*s[1, 4, 5, 6] - 2*s[1, 4, 5, 7] - 
  2*s[1, 4, 5, 8] - 2*s[1, 4, 6, 7] - 2*s[1, 4, 6, 8] - 2*s[1, 5, 6, 7] - 
  2*s[1, 5, 6, 8] - s[2, 3, 5, 6] - s[2, 3, 5, 7] - s[2, 3, 5, 8] - 
  s[2, 3, 6, 7] - s[2, 3, 6, 8] + s[2, 3, 7, 8] - s[2, 4, 5, 6] - 
  s[2, 4, 5, 7] - s[2, 4, 5, 8] - s[2, 4, 6, 7] - s[2, 4, 6, 8] + 
  s[2, 4, 7, 8] - s[2, 5, 6, 7] - s[2, 5, 6, 8] + s[3, 4, 7, 8], 
 -s[1, 2, 3, 4] - 2*s[1, 2, 3, 5] - 2*s[1, 2, 3, 6] - s[1, 2, 3, 7] - 
  2*s[1, 2, 4, 5] - 2*s[1, 2, 4, 6] - s[1, 2, 4, 7] - 2*s[1, 2, 5, 6] - 
  2*s[1, 2, 5, 7] - s[1, 2, 5, 8] - 2*s[1, 2, 6, 7] - s[1, 2, 6, 8] - 
  s[1, 3, 4, 6] - s[1, 3, 4, 7] - 2*s[1, 3, 5, 6] - 2*s[1, 3, 5, 7] - 
  s[1, 3, 5, 8] - 2*s[1, 3, 6, 7] - s[1, 3, 6, 8] - 2*s[1, 4, 5, 6] - 
  2*s[1, 4, 5, 7] - s[1, 4, 5, 8] - 2*s[1, 4, 6, 7] - s[1, 4, 6, 8] - 
  2*s[1, 5, 6, 7] - s[1, 5, 6, 8] - s[2, 3, 4, 6] - s[2, 3, 4, 7] - 
  2*s[2, 3, 5, 6] - 2*s[2, 3, 5, 7] - s[2, 3, 5, 8] - 2*s[2, 3, 6, 7] - 
  s[2, 3, 6, 8] - 2*s[2, 4, 5, 6] - 2*s[2, 4, 5, 7] - s[2, 4, 5, 8] - 
  2*s[2, 4, 6, 7] - s[2, 4, 6, 8] - 2*s[2, 5, 6, 7] - s[2, 5, 6, 8] + 
  s[3, 4, 5, 8] + s[3, 4, 6, 8] + s[3, 4, 7, 8], 
 -s[1, 2, 3, 4] - 2*s[1, 2, 3, 5] - 2*s[1, 2, 3, 6] - s[1, 2, 3, 7] - 
  2*s[1, 2, 4, 5] - 2*s[1, 2, 4, 6] - s[1, 2, 4, 7] - 2*s[1, 2, 5, 6] - 
  2*s[1, 2, 5, 7] - s[1, 2, 5, 8] - 2*s[1, 2, 6, 7] - s[1, 2, 6, 8] - 
  s[1, 3, 4, 5] - s[1, 3, 4, 6] - s[1, 3, 4, 7] - 2*s[1, 3, 5, 6] - 
  2*s[1, 3, 5, 7] - s[1, 3, 5, 8] - 2*s[1, 3, 6, 7] - s[1, 3, 6, 8] - 
  2*s[1, 4, 5, 6] - 2*s[1, 4, 5, 7] - s[1, 4, 5, 8] - 2*s[1, 4, 6, 7] - 
  s[1, 4, 6, 8] - 2*s[1, 5, 6, 7] - s[1, 5, 6, 8] + s[2, 3, 4, 8] - 
  s[2, 3, 5, 6] - s[2, 3, 5, 7] - s[2, 3, 6, 7] + s[2, 3, 7, 8] - 
  s[2, 4, 5, 6] - s[2, 4, 5, 7] - s[2, 4, 6, 7] + s[2, 4, 7, 8] - 
  s[2, 5, 6, 7] + s[3, 4, 5, 8] + s[3, 4, 6, 8] + s[3, 4, 7, 8], 
 -s[1, 2, 3, 5] - s[1, 2, 3, 6] - s[1, 2, 3, 7] - s[1, 2, 4, 5] - 
  s[1, 2, 4, 6] - s[1, 2, 4, 7] - s[1, 2, 5, 6] - s[1, 2, 5, 7] - 
  s[1, 2, 5, 8] - s[1, 2, 6, 7] - s[1, 2, 6, 8] - s[1, 2, 7, 8] - 
  s[1, 3, 5, 6] - s[1, 3, 5, 7] - s[1, 3, 5, 8] - s[1, 3, 6, 7] - 
  s[1, 3, 6, 8] - s[1, 3, 7, 8] - s[1, 4, 5, 6] - s[1, 4, 5, 7] - 
  s[1, 4, 5, 8] - s[1, 4, 6, 7] - s[1, 4, 6, 8] - s[1, 4, 7, 8] - 
  s[1, 5, 6, 7] - s[1, 5, 6, 8] - s[1, 5, 7, 8] - s[2, 3, 5, 6] - 
  s[2, 3, 5, 7] - s[2, 3, 5, 8] - s[2, 3, 6, 7] - s[2, 3, 6, 8] - 
  s[2, 3, 7, 8] - s[2, 4, 5, 6] - s[2, 4, 5, 7] - s[2, 4, 5, 8] - 
  s[2, 4, 6, 7] - s[2, 4, 6, 8] - s[2, 4, 7, 8] - s[2, 5, 6, 7] - 
  s[2, 5, 6, 8] - s[2, 5, 7, 8], -2*s[1, 2, 3, 4] - 3*s[1, 2, 3, 5] - 
  3*s[1, 2, 3, 6] - s[1, 2, 3, 7] - s[1, 2, 3, 8] - 3*s[1, 2, 4, 5] - 
  3*s[1, 2, 4, 6] - s[1, 2, 4, 7] - s[1, 2, 4, 8] - 3*s[1, 2, 5, 6] - 
  2*s[1, 2, 5, 7] - 2*s[1, 2, 5, 8] - 2*s[1, 2, 6, 7] - 2*s[1, 2, 6, 8] - 
  2*s[1, 3, 4, 5] - 2*s[1, 3, 4, 6] - s[1, 3, 4, 7] - s[1, 3, 4, 8] - 
  2*s[1, 3, 5, 6] - 2*s[1, 3, 5, 7] - 2*s[1, 3, 5, 8] - 2*s[1, 3, 6, 7] - 
  2*s[1, 3, 6, 8] - 2*s[1, 4, 5, 6] - 2*s[1, 4, 5, 7] - 2*s[1, 4, 5, 8] - 
  2*s[1, 4, 6, 7] - 2*s[1, 4, 6, 8] - 2*s[1, 5, 6, 7] - 2*s[1, 5, 6, 8] - 
  2*s[2, 3, 4, 5] - 2*s[2, 3, 4, 6] - s[2, 3, 4, 7] - s[2, 3, 4, 8] - 
  2*s[2, 3, 5, 6] - 2*s[2, 3, 5, 7] - 2*s[2, 3, 5, 8] - 2*s[2, 3, 6, 7] - 
  2*s[2, 3, 6, 8] - 2*s[2, 4, 5, 6] - 2*s[2, 4, 5, 7] - 2*s[2, 4, 5, 8] - 
  2*s[2, 4, 6, 7] - 2*s[2, 4, 6, 8] - 2*s[2, 5, 6, 7] - 2*s[2, 5, 6, 8] - 
  s[3, 4, 5, 6] - s[3, 4, 5, 7] - s[3, 4, 5, 8] - s[3, 4, 6, 7] - 
  s[3, 4, 6, 8] + s[3, 4, 7, 8] - s[3, 5, 6, 7] - s[3, 5, 6, 8], 
 -2*s[1, 2, 3, 4] - 3*s[1, 2, 3, 5] - 3*s[1, 2, 3, 6] - 2*s[1, 2, 3, 7] - 
  s[1, 2, 3, 8] - 3*s[1, 2, 4, 5] - 3*s[1, 2, 4, 6] - 2*s[1, 2, 4, 7] - 
  s[1, 2, 4, 8] - 3*s[1, 2, 5, 6] - 2*s[1, 2, 5, 7] - 2*s[1, 2, 5, 8] - 
  2*s[1, 2, 6, 7] - 2*s[1, 2, 6, 8] - s[1, 2, 7, 8] - 2*s[1, 3, 4, 5] - 
  2*s[1, 3, 4, 6] - s[1, 3, 4, 7] - s[1, 3, 4, 8] - 2*s[1, 3, 5, 6] - 
  2*s[1, 3, 5, 7] - 2*s[1, 3, 5, 8] - 2*s[1, 3, 6, 7] - 2*s[1, 3, 6, 8] - 
  s[1, 3, 7, 8] - 2*s[1, 4, 5, 6] - 2*s[1, 4, 5, 7] - 2*s[1, 4, 5, 8] - 
  2*s[1, 4, 6, 7] - 2*s[1, 4, 6, 8] - s[1, 4, 7, 8] - 2*s[1, 5, 6, 7] - 
  2*s[1, 5, 6, 8] - s[1, 5, 7, 8] - 2*s[2, 3, 4, 5] - 2*s[2, 3, 4, 6] - 
  s[2, 3, 4, 7] - s[2, 3, 4, 8] - 2*s[2, 3, 5, 6] - 2*s[2, 3, 5, 7] - 
  2*s[2, 3, 5, 8] - 2*s[2, 3, 6, 7] - 2*s[2, 3, 6, 8] - s[2, 3, 7, 8] - 
  2*s[2, 4, 5, 6] - 2*s[2, 4, 5, 7] - 2*s[2, 4, 5, 8] - 2*s[2, 4, 6, 7] - 
  2*s[2, 4, 6, 8] - s[2, 4, 7, 8] - 2*s[2, 5, 6, 7] - 2*s[2, 5, 6, 8] - 
  s[2, 5, 7, 8] - s[3, 4, 5, 6] - s[3, 4, 5, 7] - s[3, 4, 5, 8] - 
  s[3, 4, 6, 7] - s[3, 4, 6, 8] - s[3, 5, 6, 7] - s[3, 5, 6, 8], 
 -s[1, 2, 3, 5] - s[1, 2, 3, 6] - s[1, 2, 3, 7] - s[1, 2, 4, 5] - 
  s[1, 2, 4, 6] - s[1, 2, 4, 7] - s[1, 2, 5, 6] - s[1, 2, 5, 7] - 
  s[1, 3, 4, 5] - s[1, 3, 4, 6] - s[1, 3, 4, 7] - s[1, 3, 5, 6] - 
  s[1, 3, 5, 7] - s[1, 3, 5, 8] - s[1, 3, 6, 7] - s[1, 3, 6, 8] - 
  s[1, 3, 7, 8] - s[1, 4, 5, 6] - s[1, 4, 5, 7] - s[1, 4, 5, 8] - 
  s[1, 4, 6, 7] - s[1, 4, 6, 8] - s[1, 4, 7, 8] - s[1, 5, 6, 7] - 
  s[1, 5, 6, 8] - s[1, 5, 7, 8] - s[2, 3, 5, 6] - s[2, 3, 5, 7] - 
  s[2, 3, 5, 8] - s[2, 3, 6, 7] - s[2, 3, 6, 8] - s[2, 3, 7, 8] - 
  s[2, 4, 5, 6] - s[2, 4, 5, 7] - s[2, 4, 5, 8] - s[2, 4, 6, 7] - 
  s[2, 4, 6, 8] - s[2, 4, 7, 8] - s[2, 5, 6, 7] - s[2, 5, 6, 8] - 
  s[2, 5, 7, 8] - s[3, 4, 5, 6] - s[3, 4, 5, 7] - s[3, 4, 5, 8] - 
  s[3, 4, 6, 7] - s[3, 4, 6, 8] - s[3, 4, 7, 8] - s[3, 5, 6, 7] - 
  s[3, 5, 6, 8] - s[3, 5, 7, 8], -s[1, 2, 3, 5] - s[1, 2, 3, 6] - 
  s[1, 2, 4, 5] - s[1, 2, 4, 6] - s[1, 2, 5, 6] - s[1, 2, 5, 7] - 
  s[1, 2, 5, 8] - s[1, 2, 6, 7] - s[1, 2, 6, 8] + s[1, 2, 7, 8] - 
  s[1, 3, 5, 6] - s[1, 3, 5, 7] - s[1, 3, 5, 8] - s[1, 3, 6, 7] - 
  s[1, 3, 6, 8] + s[1, 3, 7, 8] - s[1, 4, 5, 6] - s[1, 4, 5, 7] - 
  s[1, 4, 5, 8] - s[1, 4, 6, 7] - s[1, 4, 6, 8] + s[1, 4, 7, 8] - 
  s[1, 5, 6, 7] - s[1, 5, 6, 8] - s[2, 3, 5, 6] - s[2, 3, 5, 7] - 
  s[2, 3, 5, 8] - s[2, 3, 6, 7] - s[2, 3, 6, 8] + s[2, 3, 7, 8] - 
  s[2, 4, 5, 6] - s[2, 4, 5, 7] - s[2, 4, 5, 8] - s[2, 4, 6, 7] - 
  s[2, 4, 6, 8] + s[2, 4, 7, 8] - s[2, 5, 6, 7] - s[2, 5, 6, 8] + 
  s[3, 4, 7, 8], 3*s[1, 2, 3, 4] + 2*s[1, 2, 3, 5] + 2*s[1, 2, 3, 6] + 
  2*s[1, 2, 3, 7] + 3*s[1, 2, 3, 8] + s[1, 2, 4, 5] + s[1, 2, 4, 6] + 
  s[1, 2, 4, 7] + 2*s[1, 2, 4, 8] + s[1, 2, 5, 6] + s[1, 2, 5, 7] + 
  2*s[1, 2, 5, 8] + s[1, 2, 6, 7] + 2*s[1, 2, 6, 8] + 2*s[1, 2, 7, 8] + 
  s[1, 3, 4, 5] + s[1, 3, 4, 6] + s[1, 3, 4, 7] + 2*s[1, 3, 4, 8] + 
  s[1, 3, 5, 6] + s[1, 3, 5, 7] + s[1, 3, 5, 8] + s[1, 3, 6, 7] + 
  s[1, 3, 6, 8] + s[1, 3, 7, 8] + s[1, 4, 5, 6] + 2*s[2, 3, 4, 5] + 
  2*s[2, 3, 4, 6] + 2*s[2, 3, 4, 7] + 2*s[2, 3, 4, 8] + 2*s[2, 3, 5, 6] + 
  s[2, 3, 5, 7] + s[2, 3, 5, 8] + s[2, 3, 6, 7] + s[2, 3, 6, 8] + 
  s[2, 3, 7, 8] + s[2, 4, 5, 6] + s[3, 4, 5, 6], 
 3*s[1, 2, 3, 4] + 2*s[1, 2, 3, 5] + 2*s[1, 2, 3, 6] + 2*s[1, 2, 3, 7] + 
  3*s[1, 2, 3, 8] + s[1, 2, 4, 5] + s[1, 2, 4, 6] + s[1, 2, 4, 7] + 
  2*s[1, 2, 4, 8] + s[1, 2, 5, 6] + s[1, 2, 5, 7] + s[1, 2, 5, 8] + 
  s[1, 2, 6, 7] + s[1, 2, 6, 8] + s[1, 2, 7, 8] + s[1, 3, 4, 5] + 
  s[1, 3, 4, 6] + s[1, 3, 4, 7] + 2*s[1, 3, 4, 8] + s[1, 3, 5, 6] + 
  s[1, 3, 5, 7] + s[1, 3, 5, 8] + s[1, 3, 6, 7] + s[1, 3, 6, 8] + 
  s[1, 3, 7, 8] + s[1, 4, 5, 6] + 2*s[2, 3, 4, 5] + 2*s[2, 3, 4, 6] + 
  2*s[2, 3, 4, 7] + 2*s[2, 3, 4, 8] + 2*s[2, 3, 5, 6] + s[2, 3, 5, 7] + 
  s[2, 3, 5, 8] + s[2, 3, 6, 7] + s[2, 3, 6, 8] + s[2, 3, 7, 8] + 
  s[2, 4, 5, 6] + s[3, 4, 5, 6], 4*s[1, 2, 3, 4] + 4*s[1, 2, 3, 5] + 
  3*s[1, 2, 3, 6] + 3*s[1, 2, 3, 7] + 4*s[1, 2, 3, 8] + 2*s[1, 2, 4, 5] + 
  s[1, 2, 4, 6] + s[1, 2, 4, 7] + 2*s[1, 2, 4, 8] + s[1, 2, 5, 6] + 
  s[1, 2, 5, 7] + 2*s[1, 2, 5, 8] + s[1, 2, 6, 7] + 2*s[1, 2, 6, 8] + 
  2*s[1, 2, 7, 8] + 2*s[1, 3, 4, 5] + s[1, 3, 4, 6] + s[1, 3, 4, 7] + 
  2*s[1, 3, 4, 8] + s[1, 3, 5, 6] + s[1, 3, 5, 7] + 2*s[1, 3, 5, 8] + 
  s[1, 3, 6, 7] + 2*s[1, 3, 6, 8] + 2*s[1, 3, 7, 8] + s[1, 4, 5, 6] + 
  s[1, 4, 5, 7] + s[1, 4, 5, 8] + 3*s[2, 3, 4, 5] + 2*s[2, 3, 4, 6] + 
  2*s[2, 3, 4, 7] + 3*s[2, 3, 4, 8] + 2*s[2, 3, 5, 6] + 2*s[2, 3, 5, 7] + 
  3*s[2, 3, 5, 8] + 2*s[2, 3, 6, 7] + 2*s[2, 3, 6, 8] + 2*s[2, 3, 7, 8] + 
  s[2, 4, 5, 6] + s[2, 4, 5, 7] + s[2, 4, 5, 8] + s[3, 4, 5, 6] + 
  s[3, 4, 5, 7] + s[3, 4, 5, 8], 3*s[1, 2, 3, 4] + 3*s[1, 2, 3, 5] + 
  2*s[1, 2, 3, 6] + 2*s[1, 2, 3, 7] + 3*s[1, 2, 3, 8] + 2*s[1, 2, 4, 5] + 
  s[1, 2, 4, 6] + s[1, 2, 4, 7] + 2*s[1, 2, 4, 8] + s[1, 2, 5, 6] + 
  s[1, 2, 5, 7] + 2*s[1, 2, 5, 8] + s[1, 2, 6, 7] + 2*s[1, 2, 6, 8] + 
  2*s[1, 2, 7, 8] + 2*s[1, 3, 4, 5] + s[1, 3, 4, 6] + s[1, 3, 4, 7] + 
  2*s[1, 3, 4, 8] + s[1, 3, 5, 6] + s[1, 3, 5, 7] + 2*s[1, 3, 5, 8] + 
  s[1, 3, 6, 7] + s[1, 3, 6, 8] + s[1, 3, 7, 8] + s[1, 4, 5, 6] + 
  s[1, 4, 5, 7] + s[1, 4, 5, 8] + 3*s[2, 3, 4, 5] + 2*s[2, 3, 4, 6] + 
  2*s[2, 3, 4, 7] + 2*s[2, 3, 4, 8] + 2*s[2, 3, 5, 6] + 2*s[2, 3, 5, 7] + 
  2*s[2, 3, 5, 8] + s[2, 3, 6, 7] + s[2, 3, 6, 8] + s[2, 3, 7, 8] + 
  s[2, 4, 5, 6] + s[2, 4, 5, 7] + s[2, 4, 5, 8] + s[3, 4, 5, 6] + 
  s[3, 4, 5, 7] + s[3, 4, 5, 8], 3*s[1, 2, 3, 4] + 3*s[1, 2, 3, 5] + 
  2*s[1, 2, 3, 6] + 2*s[1, 2, 3, 7] + 3*s[1, 2, 3, 8] + 2*s[1, 2, 4, 5] + 
  s[1, 2, 4, 6] + s[1, 2, 4, 7] + 2*s[1, 2, 4, 8] + s[1, 2, 5, 6] + 
  s[1, 2, 5, 7] + 2*s[1, 2, 5, 8] + s[1, 2, 6, 7] + s[1, 2, 6, 8] + 
  s[1, 2, 7, 8] + 2*s[1, 3, 4, 5] + s[1, 3, 4, 6] + s[1, 3, 4, 7] + 
  2*s[1, 3, 4, 8] + s[1, 3, 5, 6] + s[1, 3, 5, 7] + 2*s[1, 3, 5, 8] + 
  s[1, 3, 6, 7] + s[1, 3, 6, 8] + s[1, 3, 7, 8] + s[1, 4, 5, 6] + 
  s[1, 4, 5, 7] + s[1, 4, 5, 8] + 3*s[2, 3, 4, 5] + 2*s[2, 3, 4, 6] + 
  2*s[2, 3, 4, 7] + 2*s[2, 3, 4, 8] + 2*s[2, 3, 5, 6] + 2*s[2, 3, 5, 7] + 
  2*s[2, 3, 5, 8] + s[2, 3, 6, 7] + s[2, 3, 6, 8] + s[2, 3, 7, 8] + 
  s[2, 4, 5, 6] + s[2, 4, 5, 7] + s[2, 4, 5, 8] + s[3, 4, 5, 6] + 
  s[3, 4, 5, 7] + s[3, 4, 5, 8], -s[1, 2, 3, 4] - s[1, 2, 3, 5] - 
  s[1, 2, 3, 6] - s[1, 2, 3, 7] - s[1, 2, 4, 5] - s[1, 2, 4, 6] - 
  s[1, 2, 4, 7] - s[1, 2, 5, 6] - s[1, 2, 5, 7] - s[1, 3, 4, 5] - 
  s[1, 3, 4, 6] - s[1, 3, 4, 7] - s[1, 3, 4, 8] - s[1, 3, 5, 6] - 
  s[1, 3, 5, 7] - s[1, 3, 5, 8] - s[1, 3, 6, 7] - s[1, 3, 6, 8] - 
  s[1, 3, 7, 8] - s[1, 4, 5, 7] - s[1, 4, 5, 8] - s[1, 4, 6, 7] - 
  s[1, 4, 6, 8] - s[1, 4, 7, 8] - s[1, 5, 6, 7] - s[1, 5, 6, 8] - 
  s[1, 5, 7, 8] - s[2, 3, 4, 7] - s[2, 3, 4, 8] - s[2, 3, 5, 7] - 
  s[2, 3, 5, 8] - s[2, 3, 6, 7] - s[2, 3, 6, 8] - s[2, 3, 7, 8] - 
  s[2, 4, 5, 7] - s[2, 4, 5, 8] - s[2, 4, 6, 7] - s[2, 4, 6, 8] - 
  s[2, 4, 7, 8] - s[2, 5, 6, 7] - s[2, 5, 6, 8] - s[2, 5, 7, 8] - 
  s[3, 4, 5, 7] - s[3, 4, 5, 8] - s[3, 4, 6, 7] - s[3, 4, 6, 8] - 
  s[3, 4, 7, 8] - s[3, 5, 6, 7] - s[3, 5, 6, 8] - s[3, 5, 7, 8], 
 4*s[1, 2, 3, 4] + 4*s[1, 2, 3, 5] + 2*s[1, 2, 3, 6] + 2*s[1, 2, 3, 7] + 
  3*s[1, 2, 3, 8] + 3*s[1, 2, 4, 5] + s[1, 2, 4, 6] + s[1, 2, 4, 7] + 
  2*s[1, 2, 4, 8] + s[1, 2, 5, 6] + s[1, 2, 5, 7] + 2*s[1, 2, 5, 8] + 
  s[1, 2, 6, 7] + 2*s[1, 2, 6, 8] + 2*s[1, 2, 7, 8] + 3*s[1, 3, 4, 5] + 
  s[1, 3, 4, 6] + s[1, 3, 4, 7] + 2*s[1, 3, 4, 8] + s[1, 3, 5, 6] + 
  s[1, 3, 5, 7] + 2*s[1, 3, 5, 8] + s[1, 3, 6, 7] + s[1, 3, 6, 8] + 
  s[1, 3, 7, 8] + s[1, 4, 5, 6] + s[1, 4, 5, 7] + 2*s[1, 4, 5, 8] + 
  4*s[2, 3, 4, 5] + 2*s[2, 3, 4, 6] + 2*s[2, 3, 4, 7] + 3*s[2, 3, 4, 8] + 
  2*s[2, 3, 5, 6] + 2*s[2, 3, 5, 7] + 3*s[2, 3, 5, 8] + s[2, 3, 6, 7] + 
  s[2, 3, 6, 8] + s[2, 3, 7, 8] + 2*s[2, 4, 5, 6] + 2*s[2, 4, 5, 7] + 
  2*s[2, 4, 5, 8] + 2*s[3, 4, 5, 6] + 2*s[3, 4, 5, 7] + 2*s[3, 4, 5, 8], 
 4*s[1, 2, 3, 4] + 4*s[1, 2, 3, 5] + 3*s[1, 2, 3, 6] + 3*s[1, 2, 3, 7] + 
  4*s[1, 2, 3, 8] + 2*s[1, 2, 4, 5] + s[1, 2, 4, 6] + s[1, 2, 4, 7] + 
  2*s[1, 2, 4, 8] + s[1, 2, 5, 6] + s[1, 2, 5, 7] + 2*s[1, 2, 5, 8] + 
  s[1, 2, 6, 7] + 2*s[1, 2, 6, 8] + 2*s[1, 2, 7, 8] + 2*s[1, 3, 4, 5] + 
  s[1, 3, 4, 6] + s[1, 3, 4, 7] + 2*s[1, 3, 4, 8] + s[1, 3, 5, 6] + 
  s[1, 3, 5, 7] + 2*s[1, 3, 5, 8] + s[1, 3, 6, 7] + 2*s[1, 3, 6, 8] + 
  2*s[1, 3, 7, 8] + s[1, 4, 5, 6] + s[1, 4, 5, 7] + s[1, 4, 5, 8] + 
  3*s[2, 3, 4, 5] + 2*s[2, 3, 4, 6] + 2*s[2, 3, 4, 7] + 3*s[2, 3, 4, 8] + 
  2*s[2, 3, 5, 6] + 2*s[2, 3, 5, 7] + 3*s[2, 3, 5, 8] + 2*s[2, 3, 6, 7] + 
  2*s[2, 3, 6, 8] + 2*s[2, 3, 7, 8] + 2*s[2, 4, 5, 6] + s[2, 4, 5, 7] + 
  s[2, 4, 5, 8] + 2*s[3, 4, 5, 6] + s[3, 4, 5, 7] + s[3, 4, 5, 8], 
 3*s[1, 2, 3, 4] + 3*s[1, 2, 3, 5] + 2*s[1, 2, 3, 6] + 2*s[1, 2, 3, 7] + 
  3*s[1, 2, 3, 8] + 2*s[1, 2, 4, 5] + s[1, 2, 4, 6] + s[1, 2, 4, 7] + 
  2*s[1, 2, 4, 8] + s[1, 2, 5, 6] + s[1, 2, 5, 7] + 2*s[1, 2, 5, 8] + 
  s[1, 2, 6, 7] + 2*s[1, 2, 6, 8] + 2*s[1, 2, 7, 8] + 2*s[1, 3, 4, 5] + 
  s[1, 3, 4, 6] + s[1, 3, 4, 7] + 2*s[1, 3, 4, 8] + s[1, 3, 5, 6] + 
  s[1, 3, 5, 7] + 2*s[1, 3, 5, 8] + s[1, 3, 6, 7] + s[1, 3, 6, 8] + 
  s[1, 3, 7, 8] + s[1, 4, 5, 6] + s[1, 4, 5, 7] + s[1, 4, 5, 8] + 
  3*s[2, 3, 4, 5] + 2*s[2, 3, 4, 6] + 2*s[2, 3, 4, 7] + 2*s[2, 3, 4, 8] + 
  2*s[2, 3, 5, 6] + 2*s[2, 3, 5, 7] + 2*s[2, 3, 5, 8] + s[2, 3, 6, 7] + 
  s[2, 3, 6, 8] + s[2, 3, 7, 8] + 2*s[2, 4, 5, 6] + s[2, 4, 5, 7] + 
  s[2, 4, 5, 8] + 2*s[3, 4, 5, 6] + s[3, 4, 5, 7] + s[3, 4, 5, 8], 
 4*s[1, 2, 3, 4] + 4*s[1, 2, 3, 5] + 2*s[1, 2, 3, 6] + 2*s[1, 2, 3, 7] + 
  3*s[1, 2, 3, 8] + 3*s[1, 2, 4, 5] + s[1, 2, 4, 6] + s[1, 2, 4, 7] + 
  2*s[1, 2, 4, 8] + s[1, 2, 5, 6] + s[1, 2, 5, 7] + 2*s[1, 2, 5, 8] + 
  s[1, 2, 6, 7] + s[1, 2, 6, 8] + s[1, 2, 7, 8] + 3*s[1, 3, 4, 5] + 
  s[1, 3, 4, 6] + s[1, 3, 4, 7] + 2*s[1, 3, 4, 8] + s[1, 3, 5, 6] + 
  s[1, 3, 5, 7] + 2*s[1, 3, 5, 8] + s[1, 3, 6, 7] + s[1, 3, 6, 8] + 
  s[1, 3, 7, 8] + s[1, 4, 5, 6] + s[1, 4, 5, 7] + 2*s[1, 4, 5, 8] + 
  4*s[2, 3, 4, 5] + 2*s[2, 3, 4, 6] + 2*s[2, 3, 4, 7] + 3*s[2, 3, 4, 8] + 
  2*s[2, 3, 5, 6] + 2*s[2, 3, 5, 7] + 3*s[2, 3, 5, 8] + s[2, 3, 6, 7] + 
  s[2, 3, 6, 8] + s[2, 3, 7, 8] + 2*s[2, 4, 5, 6] + 2*s[2, 4, 5, 7] + 
  2*s[2, 4, 5, 8] + 2*s[3, 4, 5, 6] + 2*s[3, 4, 5, 7] + 2*s[3, 4, 5, 8], 
 3*s[1, 2, 3, 4] + 3*s[1, 2, 3, 5] + 2*s[1, 2, 3, 6] + 2*s[1, 2, 3, 7] + 
  3*s[1, 2, 3, 8] + 2*s[1, 2, 4, 5] + s[1, 2, 4, 6] + s[1, 2, 4, 7] + 
  2*s[1, 2, 4, 8] + s[1, 2, 5, 6] + s[1, 2, 5, 7] + 2*s[1, 2, 5, 8] + 
  s[1, 2, 6, 7] + s[1, 2, 6, 8] + s[1, 2, 7, 8] + 2*s[1, 3, 4, 5] + 
  s[1, 3, 4, 6] + s[1, 3, 4, 7] + 2*s[1, 3, 4, 8] + s[1, 3, 5, 6] + 
  s[1, 3, 5, 7] + 2*s[1, 3, 5, 8] + s[1, 3, 6, 7] + s[1, 3, 6, 8] + 
  s[1, 3, 7, 8] + s[1, 4, 5, 6] + s[1, 4, 5, 7] + s[1, 4, 5, 8] + 
  3*s[2, 3, 4, 5] + 2*s[2, 3, 4, 6] + 2*s[2, 3, 4, 7] + 2*s[2, 3, 4, 8] + 
  2*s[2, 3, 5, 6] + 2*s[2, 3, 5, 7] + 2*s[2, 3, 5, 8] + s[2, 3, 6, 7] + 
  s[2, 3, 6, 8] + s[2, 3, 7, 8] + 2*s[2, 4, 5, 6] + s[2, 4, 5, 7] + 
  s[2, 4, 5, 8] + 2*s[3, 4, 5, 6] + s[3, 4, 5, 7] + s[3, 4, 5, 8], 
 3*s[1, 2, 3, 4] + 2*s[1, 2, 3, 5] + s[1, 2, 3, 6] + s[1, 2, 3, 7] + 
  2*s[1, 2, 3, 8] + 2*s[1, 2, 4, 5] + s[1, 2, 4, 6] + s[1, 2, 4, 7] + 
  2*s[1, 2, 4, 8] + s[1, 2, 5, 6] + s[1, 2, 5, 7] + 2*s[1, 2, 5, 8] + 
  s[1, 2, 6, 7] + s[1, 2, 6, 8] + s[1, 2, 7, 8] + 2*s[1, 3, 4, 5] + 
  s[1, 3, 4, 6] + s[1, 3, 4, 7] + 2*s[1, 3, 4, 8] + s[1, 3, 5, 6] + 
  s[1, 3, 5, 7] + s[1, 3, 5, 8] + s[1, 4, 5, 6] + s[1, 4, 5, 7] + 
  s[1, 4, 5, 8] + 3*s[2, 3, 4, 5] + 2*s[2, 3, 4, 6] + 2*s[2, 3, 4, 7] + 
  2*s[2, 3, 4, 8] + s[2, 3, 5, 6] + s[2, 3, 5, 7] + s[2, 3, 5, 8] + 
  s[2, 4, 5, 6] + s[2, 4, 5, 7] + s[2, 4, 5, 8] + s[3, 4, 5, 6] + 
  s[3, 4, 5, 7] + s[3, 4, 5, 8], 3*s[1, 2, 3, 4] + 2*s[1, 2, 3, 5] + 
  s[1, 2, 3, 6] + s[1, 2, 3, 7] + 2*s[1, 2, 3, 8] + 2*s[1, 2, 4, 5] + 
  s[1, 2, 4, 6] + s[1, 2, 4, 7] + 2*s[1, 2, 4, 8] + s[1, 2, 5, 6] + 
  s[1, 2, 5, 7] + 2*s[1, 2, 5, 8] + s[1, 2, 6, 7] + s[1, 2, 6, 8] + 
  s[1, 2, 7, 8] + 2*s[1, 3, 4, 5] + s[1, 3, 4, 6] + s[1, 3, 4, 7] + 
  2*s[1, 3, 4, 8] + s[1, 3, 5, 6] + s[1, 3, 5, 7] + s[1, 3, 5, 8] + 
  s[1, 4, 5, 6] + s[1, 4, 5, 7] + s[1, 4, 5, 8] + 3*s[2, 3, 4, 5] + 
  2*s[2, 3, 4, 6] + 2*s[2, 3, 4, 7] + 2*s[2, 3, 4, 8] + 2*s[2, 3, 5, 6] + 
  s[2, 3, 5, 7] + s[2, 3, 5, 8] + 2*s[2, 4, 5, 6] + s[2, 4, 5, 7] + 
  s[2, 4, 5, 8] + 2*s[3, 4, 5, 6] + s[3, 4, 5, 7] + s[3, 4, 5, 8], 
 2*s[1, 2, 3, 4] + 2*s[1, 2, 3, 5] + 2*s[1, 2, 3, 6] + 2*s[1, 2, 3, 7] + 
  3*s[1, 2, 3, 8] + s[1, 2, 4, 5] + s[1, 2, 4, 8] + s[1, 2, 5, 8] + 
  s[1, 2, 6, 8] + 2*s[1, 2, 7, 8] + s[1, 3, 4, 5] + s[1, 3, 4, 8] + 
  s[1, 3, 5, 8] + s[1, 3, 6, 8] + 2*s[1, 3, 7, 8] + s[1, 4, 5, 8] + 
  2*s[2, 3, 4, 5] + s[2, 3, 4, 6] + s[2, 3, 4, 7] + 2*s[2, 3, 4, 8] + 
  s[2, 3, 5, 6] + s[2, 3, 5, 7] + 2*s[2, 3, 5, 8] + s[2, 3, 6, 7] + 
  2*s[2, 3, 6, 8] + 2*s[2, 3, 7, 8] + s[2, 4, 5, 6] + s[2, 4, 5, 7] + 
  s[2, 4, 5, 8] + s[3, 4, 5, 6] + s[3, 4, 5, 7] + s[3, 4, 5, 8], 
 -s[1, 2, 3, 5] - s[1, 2, 3, 6] - s[1, 2, 3, 7] - s[1, 2, 4, 5] - 
  s[1, 2, 4, 6] - s[1, 2, 4, 7] - s[1, 2, 5, 6] - s[1, 2, 5, 7] - 
  s[1, 2, 5, 8] - s[1, 2, 6, 7] - s[1, 2, 6, 8] - s[1, 2, 7, 8] - 
  s[1, 3, 4, 5] - s[1, 3, 4, 6] - s[1, 3, 4, 7] - s[1, 3, 5, 6] - 
  s[1, 3, 5, 7] - s[1, 3, 5, 8] - s[1, 3, 6, 7] - s[1, 3, 6, 8] - 
  s[1, 3, 7, 8] - s[1, 4, 5, 7] - s[1, 4, 5, 8] - s[1, 4, 6, 7] - 
  s[1, 4, 6, 8] - s[1, 4, 7, 8] - s[1, 5, 6, 7] - s[1, 5, 6, 8] - 
  s[1, 5, 7, 8] - s[2, 3, 5, 7] - s[2, 3, 5, 8] - s[2, 3, 6, 7] - 
  s[2, 3, 6, 8] - s[2, 3, 7, 8] - s[2, 4, 5, 7] - s[2, 4, 5, 8] - 
  s[2, 4, 6, 7] - s[2, 4, 6, 8] - s[2, 4, 7, 8] - s[2, 5, 6, 7] - 
  s[2, 5, 6, 8] - s[2, 5, 7, 8] - s[3, 4, 5, 7] - s[3, 4, 5, 8] - 
  s[3, 4, 6, 7] - s[3, 4, 6, 8] - s[3, 4, 7, 8] - s[3, 5, 6, 7] - 
  s[3, 5, 6, 8] - s[3, 5, 7, 8], 3*s[1, 2, 3, 4] + 2*s[1, 2, 3, 5] + 
  s[1, 2, 3, 6] + s[1, 2, 3, 7] + 2*s[1, 2, 3, 8] + s[1, 2, 4, 5] + 
  s[1, 2, 4, 8] + s[1, 2, 5, 8] + s[1, 2, 6, 8] + s[1, 2, 7, 8] + 
  s[1, 3, 4, 5] + s[1, 3, 4, 8] + s[1, 3, 5, 8] + s[1, 3, 6, 8] + 
  s[1, 3, 7, 8] + s[1, 4, 5, 8] + 3*s[2, 3, 4, 5] + 2*s[2, 3, 4, 6] + 
  2*s[2, 3, 4, 7] + 3*s[2, 3, 4, 8] + 2*s[2, 3, 5, 6] + 2*s[2, 3, 5, 7] + 
  2*s[2, 3, 5, 8] + s[2, 3, 6, 7] + s[2, 3, 6, 8] + s[2, 3, 7, 8] + 
  s[2, 4, 5, 6] + s[2, 4, 5, 7] + s[2, 4, 5, 8] + s[3, 4, 5, 6] + 
  s[3, 4, 5, 7] + s[3, 4, 5, 8], -s[1, 2, 3, 4] - 2*s[1, 2, 3, 5] - 
  2*s[1, 2, 3, 6] - 2*s[1, 2, 3, 7] - s[1, 2, 3, 8] - 2*s[1, 2, 4, 5] - 
  2*s[1, 2, 4, 6] - 2*s[1, 2, 4, 7] - s[1, 2, 4, 8] - 2*s[1, 2, 5, 6] - 
  2*s[1, 2, 5, 7] - s[1, 2, 5, 8] - s[1, 2, 6, 7] - 2*s[1, 3, 4, 5] - 
  2*s[1, 3, 4, 6] - 2*s[1, 3, 4, 7] - s[1, 3, 4, 8] - 2*s[1, 3, 5, 6] - 
  2*s[1, 3, 5, 7] - s[1, 3, 5, 8] - s[1, 3, 6, 7] - s[1, 3, 6, 8] - 
  s[1, 3, 7, 8] - s[1, 4, 5, 6] - s[1, 4, 5, 7] - s[1, 4, 5, 8] - 
  s[1, 4, 6, 7] - s[1, 4, 6, 8] - s[1, 4, 7, 8] - s[1, 5, 6, 7] - 
  s[1, 5, 6, 8] - s[1, 5, 7, 8] - s[2, 3, 4, 5] - s[2, 3, 4, 6] - 
  s[2, 3, 4, 7] - s[2, 3, 5, 6] - s[2, 3, 5, 7] - s[2, 3, 5, 8] - 
  s[2, 3, 6, 7] - s[2, 3, 6, 8] - s[2, 3, 7, 8] - s[2, 4, 5, 6] - 
  s[2, 4, 5, 7] - s[2, 4, 5, 8] - s[2, 4, 6, 7] - s[2, 4, 6, 8] - 
  s[2, 4, 7, 8] - s[2, 5, 6, 7] - s[2, 5, 6, 8] - s[2, 5, 7, 8] - 
  s[3, 4, 5, 6] - s[3, 4, 5, 7] - s[3, 4, 5, 8] - s[3, 4, 6, 7] - 
  s[3, 4, 6, 8] - s[3, 4, 7, 8] - s[3, 5, 6, 7] - s[3, 5, 6, 8] - 
  s[3, 5, 7, 8], -s[1, 2, 3, 4] - 2*s[1, 2, 3, 5] - 2*s[1, 2, 3, 6] - 
  2*s[1, 2, 3, 7] - s[1, 2, 3, 8] - 2*s[1, 2, 4, 5] - 2*s[1, 2, 4, 6] - 
  2*s[1, 2, 4, 7] - s[1, 2, 4, 8] - 2*s[1, 2, 5, 6] - 2*s[1, 2, 5, 7] - 
  s[1, 2, 5, 8] - s[1, 2, 6, 7] - s[1, 2, 6, 8] - s[1, 2, 7, 8] - 
  2*s[1, 3, 4, 5] - 2*s[1, 3, 4, 6] - 2*s[1, 3, 4, 7] - s[1, 3, 4, 8] - 
  2*s[1, 3, 5, 6] - 2*s[1, 3, 5, 7] - s[1, 3, 5, 8] - s[1, 3, 6, 7] - 
  s[1, 3, 6, 8] - s[1, 3, 7, 8] - s[1, 4, 5, 6] - s[1, 4, 5, 7] - 
  s[1, 4, 5, 8] - s[1, 4, 6, 7] - s[1, 4, 6, 8] - s[1, 4, 7, 8] - 
  s[1, 5, 6, 7] - s[1, 5, 6, 8] - s[1, 5, 7, 8] - s[2, 3, 4, 5] - 
  s[2, 3, 4, 6] - s[2, 3, 4, 7] - s[2, 3, 5, 6] - s[2, 3, 5, 7] - 
  s[2, 3, 5, 8] - s[2, 3, 6, 7] - s[2, 3, 6, 8] - s[2, 3, 7, 8] - 
  s[2, 4, 5, 6] - s[2, 4, 5, 7] - s[2, 4, 5, 8] - s[2, 4, 6, 7] - 
  s[2, 4, 6, 8] - s[2, 4, 7, 8] - s[2, 5, 6, 7] - s[2, 5, 6, 8] - 
  s[2, 5, 7, 8] - s[3, 4, 5, 6] - s[3, 4, 5, 7] - s[3, 4, 5, 8] - 
  s[3, 4, 6, 7] - s[3, 4, 6, 8] - s[3, 4, 7, 8] - s[3, 5, 6, 7] - 
  s[3, 5, 6, 8] - s[3, 5, 7, 8], -3*s[1, 2, 3, 4] - 4*s[1, 2, 3, 5] - 
  4*s[1, 2, 3, 6] - 3*s[1, 2, 3, 7] - 2*s[1, 2, 3, 8] - 4*s[1, 2, 4, 5] - 
  4*s[1, 2, 4, 6] - 3*s[1, 2, 4, 7] - 2*s[1, 2, 4, 8] - 4*s[1, 2, 5, 6] - 
  3*s[1, 2, 5, 7] - 2*s[1, 2, 5, 8] - 2*s[1, 2, 6, 7] - 2*s[1, 2, 6, 8] - 
  s[1, 2, 7, 8] - 3*s[1, 3, 4, 5] - 3*s[1, 3, 4, 6] - 2*s[1, 3, 4, 7] - 
  s[1, 3, 4, 8] - 3*s[1, 3, 5, 6] - 2*s[1, 3, 5, 7] - 2*s[1, 3, 5, 8] - 
  2*s[1, 3, 6, 7] - 2*s[1, 3, 6, 8] - s[1, 3, 7, 8] - 2*s[1, 4, 5, 6] - 
  2*s[1, 4, 5, 7] - 2*s[1, 4, 5, 8] - 2*s[1, 4, 6, 7] - 2*s[1, 4, 6, 8] - 
  s[1, 4, 7, 8] - 2*s[1, 5, 6, 7] - 2*s[1, 5, 6, 8] - s[1, 5, 7, 8] - 
  2*s[2, 3, 4, 5] - 2*s[2, 3, 4, 6] - s[2, 3, 4, 7] - s[2, 3, 4, 8] - 
  2*s[2, 3, 5, 6] - 2*s[2, 3, 5, 7] - 2*s[2, 3, 5, 8] - 2*s[2, 3, 6, 7] - 
  2*s[2, 3, 6, 8] - s[2, 3, 7, 8] - 2*s[2, 4, 5, 6] - 2*s[2, 4, 5, 7] - 
  2*s[2, 4, 5, 8] - 2*s[2, 4, 6, 7] - 2*s[2, 4, 6, 8] - s[2, 4, 7, 8] - 
  2*s[2, 5, 6, 7] - 2*s[2, 5, 6, 8] - s[2, 5, 7, 8] - s[3, 4, 5, 6] - 
  s[3, 4, 5, 7] - s[3, 4, 5, 8] - s[3, 4, 6, 7] - s[3, 4, 6, 8] - 
  s[3, 5, 6, 7] - s[3, 5, 6, 8], -s[1, 2, 3, 4] - 2*s[1, 2, 3, 5] - 
  2*s[1, 2, 3, 6] - 2*s[1, 2, 3, 7] - s[1, 2, 3, 8] - 2*s[1, 2, 4, 5] - 
  2*s[1, 2, 4, 6] - 2*s[1, 2, 4, 7] - s[1, 2, 4, 8] - 2*s[1, 2, 5, 6] - 
  2*s[1, 2, 5, 7] - s[1, 2, 5, 8] - s[1, 2, 6, 7] - 2*s[1, 3, 4, 5] - 
  2*s[1, 3, 4, 6] - 2*s[1, 3, 4, 7] - s[1, 3, 4, 8] - 2*s[1, 3, 5, 6] - 
  2*s[1, 3, 5, 7] - s[1, 3, 5, 8] - s[1, 3, 6, 7] - s[1, 3, 6, 8] - 
  s[1, 3, 7, 8] - s[1, 4, 5, 6] - s[1, 4, 5, 7] - s[1, 4, 5, 8] - 
  s[1, 4, 6, 7] - s[1, 4, 6, 8] - s[1, 4, 7, 8] - s[1, 5, 6, 7] - 
  s[1, 5, 6, 8] - s[1, 5, 7, 8] - s[2, 3, 4, 5] - s[2, 3, 4, 6] - 
  s[2, 3, 4, 7] - s[2, 3, 5, 6] - s[2, 3, 5, 7] - s[2, 3, 5, 8] - 
  s[2, 3, 6, 7] - s[2, 3, 6, 8] - s[2, 3, 7, 8] - s[2, 4, 5, 7] - 
  s[2, 4, 5, 8] - s[2, 4, 6, 7] - s[2, 4, 6, 8] - s[2, 4, 7, 8] - 
  s[2, 5, 6, 7] - s[2, 5, 6, 8] - s[2, 5, 7, 8] - s[3, 4, 5, 7] - 
  s[3, 4, 5, 8] - s[3, 4, 6, 7] - s[3, 4, 6, 8] - s[3, 4, 7, 8] - 
  s[3, 5, 6, 7] - s[3, 5, 6, 8] - s[3, 5, 7, 8], 
 -s[1, 2, 3, 4] - 2*s[1, 2, 3, 5] - 2*s[1, 2, 3, 6] - 2*s[1, 2, 3, 7] - 
  s[1, 2, 3, 8] - 2*s[1, 2, 4, 5] - 2*s[1, 2, 4, 6] - 2*s[1, 2, 4, 7] - 
  s[1, 2, 4, 8] - 2*s[1, 2, 5, 6] - 2*s[1, 2, 5, 7] - s[1, 2, 5, 8] - 
  s[1, 2, 6, 7] - s[1, 2, 6, 8] - s[1, 2, 7, 8] - 2*s[1, 3, 4, 5] - 
  2*s[1, 3, 4, 6] - 2*s[1, 3, 4, 7] - s[1, 3, 4, 8] - 2*s[1, 3, 5, 6] - 
  2*s[1, 3, 5, 7] - s[1, 3, 5, 8] - s[1, 3, 6, 7] - s[1, 3, 6, 8] - 
  s[1, 3, 7, 8] - s[1, 4, 5, 6] - s[1, 4, 5, 7] - s[1, 4, 5, 8] - 
  s[1, 4, 6, 7] - s[1, 4, 6, 8] - s[1, 4, 7, 8] - s[1, 5, 6, 7] - 
  s[1, 5, 6, 8] - s[1, 5, 7, 8] - s[2, 3, 4, 5] - s[2, 3, 4, 6] - 
  s[2, 3, 4, 7] - s[2, 3, 5, 6] - s[2, 3, 5, 7] - s[2, 3, 5, 8] - 
  s[2, 3, 6, 7] - s[2, 3, 6, 8] - s[2, 3, 7, 8] - s[2, 4, 5, 7] - 
  s[2, 4, 5, 8] - s[2, 4, 6, 7] - s[2, 4, 6, 8] - s[2, 4, 7, 8] - 
  s[2, 5, 6, 7] - s[2, 5, 6, 8] - s[2, 5, 7, 8] - s[3, 4, 5, 7] - 
  s[3, 4, 5, 8] - s[3, 4, 6, 7] - s[3, 4, 6, 8] - s[3, 4, 7, 8] - 
  s[3, 5, 6, 7] - s[3, 5, 6, 8] - s[3, 5, 7, 8], 
 3*s[1, 2, 3, 4] + 2*s[1, 2, 3, 5] + s[1, 2, 3, 6] + s[1, 2, 3, 7] + 
  3*s[1, 2, 3, 8] + s[1, 2, 4, 5] + 2*s[1, 2, 4, 8] + 2*s[1, 2, 5, 8] + 
  s[1, 2, 6, 8] + s[1, 2, 7, 8] + s[1, 3, 4, 5] + 2*s[1, 3, 4, 8] + 
  2*s[1, 3, 5, 8] + s[1, 3, 6, 8] + s[1, 3, 7, 8] + s[1, 4, 5, 8] + 
  2*s[2, 3, 4, 5] + s[2, 3, 4, 6] + s[2, 3, 4, 7] + 3*s[2, 3, 4, 8] + 
  s[2, 3, 5, 6] + s[2, 3, 5, 7] + 2*s[2, 3, 5, 8] + s[2, 3, 6, 7] + 
  s[2, 3, 6, 8] + s[2, 3, 7, 8] + s[2, 4, 5, 6] + s[2, 4, 5, 7] + 
  s[2, 4, 5, 8] + s[3, 4, 5, 6] + s[3, 4, 5, 7] + s[3, 4, 5, 8], 
 s[1, 2, 3, 4] + s[1, 2, 3, 5] + s[1, 2, 3, 8] - s[1, 2, 4, 6] - 
  s[1, 2, 4, 7] - s[1, 2, 5, 6] - s[1, 2, 5, 7] - s[1, 2, 6, 7] + 
  s[1, 2, 7, 8] - s[1, 3, 4, 6] - s[1, 3, 4, 7] - s[1, 3, 5, 6] - 
  s[1, 3, 5, 7] - s[1, 3, 6, 7] + s[1, 3, 7, 8] - s[1, 4, 5, 6] - 
  s[1, 4, 5, 7] - s[1, 4, 6, 7] - s[1, 5, 6, 7] + 2*s[2, 3, 4, 5] + 
  s[2, 3, 4, 6] + s[2, 3, 4, 7] + 2*s[2, 3, 4, 8] + s[2, 3, 5, 6] + 
  s[2, 3, 5, 7] + 2*s[2, 3, 5, 8] + s[2, 3, 6, 7] + s[2, 3, 6, 8] + 
  s[2, 3, 7, 8] + s[2, 4, 5, 6] + s[2, 4, 5, 7] + s[2, 4, 5, 8] + 
  s[3, 4, 5, 6] + s[3, 4, 5, 7] + s[3, 4, 5, 8], 
 2*s[1, 2, 3, 4] + s[1, 2, 3, 7] + s[1, 2, 3, 8] + s[1, 2, 4, 7] + 
  s[1, 2, 4, 8] - s[1, 2, 5, 6] - s[1, 2, 5, 7] - s[1, 2, 5, 8] - 
  s[1, 2, 6, 7] - s[1, 2, 6, 8] + s[1, 3, 4, 5] + s[1, 3, 4, 6] + 
  s[1, 3, 4, 7] + s[1, 3, 4, 8] - s[1, 3, 5, 6] - s[1, 3, 5, 7] - 
  s[1, 3, 5, 8] - s[1, 3, 6, 7] - s[1, 3, 6, 8] - s[1, 4, 5, 6] - 
  s[1, 4, 5, 7] - s[1, 4, 5, 8] - s[1, 4, 6, 7] - s[1, 4, 6, 8] - 
  s[1, 5, 6, 7] - s[1, 5, 6, 8] + 2*s[2, 3, 4, 5] + 2*s[2, 3, 4, 6] + 
  2*s[2, 3, 4, 7] + 2*s[2, 3, 4, 8] + s[2, 3, 7, 8] + s[2, 4, 7, 8] + 
  s[3, 4, 5, 6] + s[3, 4, 5, 7] + s[3, 4, 5, 8] + s[3, 4, 6, 7] + 
  s[3, 4, 6, 8] + 2*s[3, 4, 7, 8], 4*s[1, 2, 3, 4] + 3*s[1, 2, 3, 5] + 
  2*s[1, 2, 3, 6] + 2*s[1, 2, 3, 7] + 3*s[1, 2, 3, 8] + 2*s[1, 2, 4, 5] + 
  s[1, 2, 4, 6] + s[1, 2, 4, 7] + 2*s[1, 2, 4, 8] + s[1, 2, 5, 8] + 
  s[1, 2, 6, 8] + s[1, 2, 7, 8] + 2*s[1, 3, 4, 5] + s[1, 3, 4, 6] + 
  s[1, 3, 4, 7] + 2*s[1, 3, 4, 8] + s[1, 3, 5, 8] + s[1, 3, 6, 8] + 
  s[1, 3, 7, 8] + s[1, 4, 5, 8] + s[1, 4, 6, 8] + s[1, 4, 7, 8] + 
  3*s[2, 3, 4, 5] + 2*s[2, 3, 4, 6] + 2*s[2, 3, 4, 7] + 3*s[2, 3, 4, 8] + 
  s[2, 3, 5, 6] + s[2, 3, 5, 7] + 2*s[2, 3, 5, 8] + s[2, 3, 6, 7] + 
  2*s[2, 3, 6, 8] + 2*s[2, 3, 7, 8] + s[2, 4, 5, 6] + s[2, 4, 5, 7] + 
  2*s[2, 4, 5, 8] + s[2, 4, 6, 7] + s[2, 4, 6, 8] + s[2, 4, 7, 8] + 
  2*s[3, 4, 5, 6] + 2*s[3, 4, 5, 7] + 2*s[3, 4, 5, 8] + s[3, 4, 6, 7] + 
  s[3, 4, 6, 8] + s[3, 4, 7, 8], 4*s[1, 2, 3, 4] + 3*s[1, 2, 3, 5] + 
  2*s[1, 2, 3, 6] + 2*s[1, 2, 3, 7] + 4*s[1, 2, 3, 8] + 2*s[1, 2, 4, 5] + 
  s[1, 2, 4, 6] + s[1, 2, 4, 7] + 3*s[1, 2, 4, 8] + 2*s[1, 2, 5, 8] + 
  2*s[1, 2, 6, 8] + 2*s[1, 2, 7, 8] + 2*s[1, 3, 4, 5] + s[1, 3, 4, 6] + 
  s[1, 3, 4, 7] + 3*s[1, 3, 4, 8] + 2*s[1, 3, 5, 8] + 2*s[1, 3, 6, 8] + 
  2*s[1, 3, 7, 8] + 2*s[1, 4, 5, 8] + s[1, 4, 6, 8] + s[1, 4, 7, 8] + 
  3*s[2, 3, 4, 5] + 2*s[2, 3, 4, 6] + 2*s[2, 3, 4, 7] + 4*s[2, 3, 4, 8] + 
  s[2, 3, 5, 6] + s[2, 3, 5, 7] + 3*s[2, 3, 5, 8] + s[2, 3, 6, 7] + 
  2*s[2, 3, 6, 8] + 2*s[2, 3, 7, 8] + s[2, 4, 5, 6] + s[2, 4, 5, 7] + 
  2*s[2, 4, 5, 8] + s[2, 4, 6, 7] + s[2, 4, 6, 8] + s[2, 4, 7, 8] + 
  2*s[3, 4, 5, 6] + 2*s[3, 4, 5, 7] + 2*s[3, 4, 5, 8] + s[3, 4, 6, 7] + 
  s[3, 4, 6, 8] + s[3, 4, 7, 8], -s[1, 2, 3, 5] - s[1, 2, 3, 6] - 
  s[1, 2, 3, 7] - s[1, 2, 3, 8] - s[1, 2, 4, 5] - s[1, 2, 4, 6] - 
  s[1, 2, 4, 7] - s[1, 2, 4, 8] - s[1, 2, 5, 6] - s[1, 2, 5, 7] - 
  s[1, 2, 5, 8] - s[1, 3, 4, 5] - s[1, 3, 4, 6] - s[1, 3, 4, 7] - 
  s[1, 3, 4, 8] - s[1, 3, 5, 6] - s[1, 3, 5, 7] - s[1, 3, 5, 8] - 
  s[1, 3, 6, 7] - s[1, 3, 6, 8] - s[1, 3, 7, 8] - s[1, 4, 5, 7] - 
  s[1, 4, 5, 8] - s[1, 4, 6, 7] - s[1, 4, 6, 8] - s[1, 4, 7, 8] - 
  s[1, 5, 6, 7] - s[1, 5, 6, 8] - s[1, 5, 7, 8] - s[2, 3, 5, 7] - 
  s[2, 3, 5, 8] - s[2, 3, 6, 7] - s[2, 3, 6, 8] - s[2, 3, 7, 8] - 
  s[2, 4, 5, 7] - s[2, 4, 5, 8] - s[2, 4, 6, 7] - s[2, 4, 6, 8] - 
  s[2, 4, 7, 8] - s[2, 5, 6, 7] - s[2, 5, 6, 8] - s[2, 5, 7, 8] - 
  s[3, 4, 5, 7] - s[3, 4, 5, 8] - s[3, 4, 6, 7] - s[3, 4, 6, 8] - 
  s[3, 4, 7, 8] - s[3, 5, 6, 7] - s[3, 5, 6, 8] - s[3, 5, 7, 8], 
 -s[1, 2, 3, 5] - s[1, 2, 3, 6] - s[1, 2, 3, 7] - s[1, 2, 4, 5] - 
  s[1, 2, 4, 6] - s[1, 2, 4, 7] - s[1, 2, 5, 6] - s[1, 2, 5, 7] - 
  s[1, 3, 4, 5] - s[1, 3, 4, 6] - s[1, 3, 4, 7] - s[1, 3, 5, 6] - 
  s[1, 3, 5, 7] - s[1, 3, 5, 8] - s[1, 3, 6, 7] - s[1, 3, 6, 8] - 
  s[1, 3, 7, 8] - s[1, 4, 5, 7] - s[1, 4, 5, 8] - s[1, 4, 6, 7] - 
  s[1, 4, 6, 8] - s[1, 4, 7, 8] - s[1, 5, 6, 7] - s[1, 5, 6, 8] - 
  s[1, 5, 7, 8] - s[2, 3, 4, 5] - s[2, 3, 4, 6] - s[2, 3, 4, 7] - 
  s[2, 3, 5, 6] - s[2, 3, 5, 7] - s[2, 3, 5, 8] - s[2, 3, 6, 7] - 
  s[2, 3, 6, 8] - s[2, 3, 7, 8] - s[2, 4, 5, 7] - s[2, 4, 5, 8] - 
  s[2, 4, 6, 7] - s[2, 4, 6, 8] - s[2, 4, 7, 8] - s[2, 5, 6, 7] - 
  s[2, 5, 6, 8] - s[2, 5, 7, 8] - s[3, 4, 5, 7] - s[3, 4, 5, 8] - 
  s[3, 4, 6, 7] - s[3, 4, 6, 8] - s[3, 4, 7, 8] - s[3, 5, 6, 7] - 
  s[3, 5, 6, 8] - s[3, 5, 7, 8], 4*s[1, 2, 3, 4] + 3*s[1, 2, 3, 5] + 
  2*s[1, 2, 3, 6] + 2*s[1, 2, 3, 7] + 3*s[1, 2, 3, 8] + 2*s[1, 2, 4, 5] + 
  s[1, 2, 4, 6] + s[1, 2, 4, 7] + 2*s[1, 2, 4, 8] + s[1, 2, 5, 8] + 
  s[1, 2, 6, 8] + 2*s[1, 2, 7, 8] + 2*s[1, 3, 4, 5] + s[1, 3, 4, 6] + 
  s[1, 3, 4, 7] + 2*s[1, 3, 4, 8] + s[1, 3, 5, 8] + s[1, 3, 6, 8] + 
  2*s[1, 3, 7, 8] + s[1, 4, 5, 8] + s[1, 4, 6, 8] + s[1, 4, 7, 8] + 
  3*s[2, 3, 4, 5] + 2*s[2, 3, 4, 6] + 2*s[2, 3, 4, 7] + 3*s[2, 3, 4, 8] + 
  s[2, 3, 5, 6] + s[2, 3, 5, 7] + 2*s[2, 3, 5, 8] + s[2, 3, 6, 7] + 
  2*s[2, 3, 6, 8] + 2*s[2, 3, 7, 8] + s[2, 4, 5, 6] + s[2, 4, 5, 7] + 
  2*s[2, 4, 5, 8] + s[2, 4, 6, 7] + s[2, 4, 6, 8] + s[2, 4, 7, 8] + 
  s[3, 4, 5, 6] + s[3, 4, 5, 7] + 2*s[3, 4, 5, 8] + s[3, 4, 6, 7] + 
  s[3, 4, 6, 8] + s[3, 4, 7, 8], 4*s[1, 2, 3, 4] + 3*s[1, 2, 3, 5] + 
  2*s[1, 2, 3, 6] + 2*s[1, 2, 3, 7] + 3*s[1, 2, 3, 8] + 2*s[1, 2, 4, 5] + 
  s[1, 2, 4, 6] + s[1, 2, 4, 7] + 2*s[1, 2, 4, 8] + s[1, 2, 5, 8] + 
  s[1, 2, 6, 8] + 2*s[1, 2, 7, 8] + 2*s[1, 3, 4, 5] + s[1, 3, 4, 6] + 
  s[1, 3, 4, 7] + 2*s[1, 3, 4, 8] + s[1, 3, 5, 8] + s[1, 3, 6, 8] + 
  2*s[1, 3, 7, 8] + s[1, 4, 5, 8] + s[1, 4, 6, 8] + s[1, 4, 7, 8] + 
  4*s[2, 3, 4, 5] + 3*s[2, 3, 4, 6] + 3*s[2, 3, 4, 7] + 4*s[2, 3, 4, 8] + 
  2*s[2, 3, 5, 6] + 2*s[2, 3, 5, 7] + 3*s[2, 3, 5, 8] + 2*s[2, 3, 6, 7] + 
  2*s[2, 3, 6, 8] + 2*s[2, 3, 7, 8] + 2*s[2, 4, 5, 6] + 2*s[2, 4, 5, 7] + 
  2*s[2, 4, 5, 8] + s[2, 4, 6, 7] + s[2, 4, 6, 8] + s[2, 4, 7, 8] + 
  2*s[3, 4, 5, 6] + 2*s[3, 4, 5, 7] + 2*s[3, 4, 5, 8] + s[3, 4, 6, 7] + 
  s[3, 4, 6, 8] + s[3, 4, 7, 8], 2*s[1, 2, 3, 4] + s[1, 2, 3, 5] + 
  s[1, 2, 3, 6] + s[1, 2, 3, 7] + 2*s[1, 2, 3, 8] + s[1, 2, 4, 5] + 
  s[1, 2, 4, 8] - s[1, 2, 5, 6] - s[1, 2, 5, 7] - s[1, 2, 6, 7] + 
  s[1, 2, 7, 8] + s[1, 3, 4, 5] + s[1, 3, 4, 8] - s[1, 3, 5, 6] - 
  s[1, 3, 5, 7] - s[1, 3, 6, 7] + s[1, 3, 7, 8] - s[1, 4, 5, 6] - 
  s[1, 4, 5, 7] - s[1, 4, 6, 7] + s[1, 4, 7, 8] - s[1, 5, 6, 7] + 
  2*s[2, 3, 4, 5] + s[2, 3, 4, 6] + s[2, 3, 4, 7] + 2*s[2, 3, 4, 8] + 
  s[2, 3, 5, 8] + s[2, 3, 6, 8] + 2*s[2, 3, 7, 8] + s[2, 4, 5, 8] + 
  s[2, 4, 6, 8] + s[2, 4, 7, 8] + s[3, 4, 5, 6] + s[3, 4, 5, 7] + 
  2*s[3, 4, 5, 8] + s[3, 4, 6, 7] + s[3, 4, 6, 8] + s[3, 4, 7, 8], 
 s[1, 2, 3, 8] - s[1, 2, 4, 6] - s[1, 2, 4, 7] - s[1, 2, 5, 6] - 
  s[1, 2, 5, 7] - s[1, 2, 6, 7] + s[1, 2, 7, 8] - s[1, 3, 4, 6] - 
  s[1, 3, 4, 7] - s[1, 3, 5, 6] - s[1, 3, 5, 7] - s[1, 3, 6, 7] + 
  s[1, 3, 7, 8] - s[1, 4, 5, 6] - s[1, 4, 5, 7] - s[1, 4, 6, 7] - 
  s[1, 5, 6, 7] + s[2, 3, 4, 5] + s[2, 3, 4, 8] + s[2, 3, 5, 8] + 
  s[2, 3, 6, 8] + s[2, 3, 7, 8] + s[2, 4, 5, 8] + s[3, 4, 5, 6] + 
  s[3, 4, 5, 7] + s[3, 4, 5, 8], 2*s[1, 2, 3, 4] + s[1, 2, 3, 5] + 
  s[1, 2, 3, 6] + s[1, 2, 3, 7] + 2*s[1, 2, 3, 8] + s[1, 2, 4, 5] + 
  s[1, 2, 4, 8] - s[1, 2, 5, 6] - s[1, 2, 5, 7] - s[1, 2, 6, 7] + 
  s[1, 2, 7, 8] + s[1, 3, 4, 5] + s[1, 3, 4, 8] - s[1, 3, 5, 6] - 
  s[1, 3, 5, 7] - s[1, 3, 6, 7] + s[1, 3, 7, 8] - s[1, 4, 5, 6] - 
  s[1, 4, 5, 7] - s[1, 4, 6, 7] + s[1, 4, 7, 8] - s[1, 5, 6, 7] + 
  2*s[2, 3, 4, 5] + s[2, 3, 4, 6] + s[2, 3, 4, 7] + 2*s[2, 3, 4, 8] + 
  s[2, 3, 5, 8] + s[2, 3, 6, 8] + 2*s[2, 3, 7, 8] + s[2, 4, 5, 8] + 
  s[2, 4, 6, 8] + s[2, 4, 7, 8] + 2*s[3, 4, 5, 6] + 2*s[3, 4, 5, 7] + 
  2*s[3, 4, 5, 8] + s[3, 4, 6, 7] + s[3, 4, 6, 8] + s[3, 4, 7, 8], 
 2*s[1, 2, 3, 4] + s[1, 2, 3, 5] + s[1, 2, 3, 6] + s[1, 2, 3, 7] + 
  2*s[1, 2, 3, 8] + s[1, 2, 4, 5] + s[1, 2, 4, 8] - s[1, 2, 5, 6] - 
  s[1, 2, 5, 7] - s[1, 2, 6, 7] + 2*s[1, 2, 7, 8] + s[1, 3, 4, 5] + 
  s[1, 3, 4, 8] - s[1, 3, 5, 6] - s[1, 3, 5, 7] - s[1, 3, 6, 7] + 
  2*s[1, 3, 7, 8] - s[1, 4, 5, 6] - s[1, 4, 5, 7] - s[1, 4, 6, 7] + 
  s[1, 4, 7, 8] - s[1, 5, 6, 7] + 2*s[2, 3, 4, 5] + s[2, 3, 4, 6] + 
  s[2, 3, 4, 7] + 2*s[2, 3, 4, 8] + s[2, 3, 5, 8] + s[2, 3, 6, 8] + 
  2*s[2, 3, 7, 8] + s[2, 4, 5, 8] + s[2, 4, 6, 8] + s[2, 4, 7, 8] + 
  s[3, 4, 5, 6] + s[3, 4, 5, 7] + 2*s[3, 4, 5, 8] + s[3, 4, 6, 7] + 
  s[3, 4, 6, 8] + s[3, 4, 7, 8], s[1, 2, 3, 4] - s[1, 2, 3, 5] - 
  s[1, 2, 3, 6] - s[1, 2, 4, 5] - s[1, 2, 4, 6] - s[1, 2, 5, 6] - 
  s[1, 2, 5, 7] - s[1, 2, 5, 8] - s[1, 2, 6, 7] - s[1, 2, 6, 8] + 
  s[1, 3, 4, 7] + s[1, 3, 4, 8] - s[1, 3, 5, 6] - s[1, 3, 5, 7] - 
  s[1, 3, 5, 8] - s[1, 3, 6, 7] - s[1, 3, 6, 8] - s[1, 4, 5, 6] - 
  s[1, 4, 5, 7] - s[1, 4, 5, 8] - s[1, 4, 6, 7] - s[1, 4, 6, 8] - 
  s[1, 5, 6, 7] - s[1, 5, 6, 8] + s[2, 3, 4, 5] + s[2, 3, 4, 6] + 
  s[2, 3, 4, 7] + s[2, 3, 4, 8] - s[2, 3, 5, 6] - s[2, 3, 5, 7] - 
  s[2, 3, 5, 8] - s[2, 3, 6, 7] - s[2, 3, 6, 8] - s[2, 4, 5, 6] - 
  s[2, 4, 5, 7] - s[2, 4, 5, 8] - s[2, 4, 6, 7] - s[2, 4, 6, 8] - 
  s[2, 5, 6, 7] - s[2, 5, 6, 8] + s[3, 4, 7, 8], 
 -2*s[1, 2, 3, 4] - 3*s[1, 2, 3, 5] - 3*s[1, 2, 3, 6] - s[1, 2, 3, 7] - 
  s[1, 2, 3, 8] - 3*s[1, 2, 4, 5] - 3*s[1, 2, 4, 6] - s[1, 2, 4, 7] - 
  s[1, 2, 4, 8] - 3*s[1, 2, 5, 6] - 2*s[1, 2, 5, 7] - 2*s[1, 2, 5, 8] - 
  2*s[1, 2, 6, 7] - 2*s[1, 2, 6, 8] - 2*s[1, 3, 4, 5] - 2*s[1, 3, 4, 6] - 
  s[1, 3, 4, 7] - s[1, 3, 4, 8] - 2*s[1, 3, 5, 6] - 2*s[1, 3, 5, 7] - 
  2*s[1, 3, 5, 8] - 2*s[1, 3, 6, 7] - 2*s[1, 3, 6, 8] - 2*s[1, 4, 5, 6] - 
  2*s[1, 4, 5, 7] - 2*s[1, 4, 5, 8] - 2*s[1, 4, 6, 7] - 2*s[1, 4, 6, 8] - 
  2*s[1, 5, 6, 7] - 2*s[1, 5, 6, 8] - s[2, 3, 4, 5] - s[2, 3, 4, 6] - 
  s[2, 3, 4, 7] - s[2, 3, 4, 8] - 2*s[2, 3, 5, 6] - 2*s[2, 3, 5, 7] - 
  2*s[2, 3, 5, 8] - 2*s[2, 3, 6, 7] - 2*s[2, 3, 6, 8] - 2*s[2, 4, 5, 6] - 
  2*s[2, 4, 5, 7] - 2*s[2, 4, 5, 8] - 2*s[2, 4, 6, 7] - 2*s[2, 4, 6, 8] - 
  2*s[2, 5, 6, 7] - 2*s[2, 5, 6, 8] - s[3, 4, 5, 6] - s[3, 4, 5, 7] - 
  s[3, 4, 5, 8] - s[3, 4, 6, 7] - s[3, 4, 6, 8] + s[3, 4, 7, 8] - 
  s[3, 5, 6, 7] - s[3, 5, 6, 8], -2*s[1, 2, 3, 4] - 3*s[1, 2, 3, 5] - 
  3*s[1, 2, 3, 6] - 2*s[1, 2, 3, 7] - s[1, 2, 3, 8] - 3*s[1, 2, 4, 5] - 
  3*s[1, 2, 4, 6] - 2*s[1, 2, 4, 7] - s[1, 2, 4, 8] - 3*s[1, 2, 5, 6] - 
  2*s[1, 2, 5, 7] - 2*s[1, 2, 5, 8] - 2*s[1, 2, 6, 7] - 2*s[1, 2, 6, 8] - 
  s[1, 2, 7, 8] - 2*s[1, 3, 4, 5] - 2*s[1, 3, 4, 6] - s[1, 3, 4, 7] - 
  s[1, 3, 4, 8] - 2*s[1, 3, 5, 6] - 2*s[1, 3, 5, 7] - 2*s[1, 3, 5, 8] - 
  2*s[1, 3, 6, 7] - 2*s[1, 3, 6, 8] - s[1, 3, 7, 8] - 2*s[1, 4, 5, 6] - 
  2*s[1, 4, 5, 7] - 2*s[1, 4, 5, 8] - 2*s[1, 4, 6, 7] - 2*s[1, 4, 6, 8] - 
  s[1, 4, 7, 8] - 2*s[1, 5, 6, 7] - 2*s[1, 5, 6, 8] - s[1, 5, 7, 8] - 
  s[2, 3, 4, 5] - s[2, 3, 4, 6] - s[2, 3, 4, 7] - s[2, 3, 4, 8] - 
  2*s[2, 3, 5, 6] - 2*s[2, 3, 5, 7] - 2*s[2, 3, 5, 8] - 2*s[2, 3, 6, 7] - 
  2*s[2, 3, 6, 8] - s[2, 3, 7, 8] - 2*s[2, 4, 5, 6] - 2*s[2, 4, 5, 7] - 
  2*s[2, 4, 5, 8] - 2*s[2, 4, 6, 7] - 2*s[2, 4, 6, 8] - s[2, 4, 7, 8] - 
  2*s[2, 5, 6, 7] - 2*s[2, 5, 6, 8] - s[2, 5, 7, 8] - s[3, 4, 5, 6] - 
  s[3, 4, 5, 7] - s[3, 4, 5, 8] - s[3, 4, 6, 7] - s[3, 4, 6, 8] - 
  s[3, 5, 6, 7] - s[3, 5, 6, 8], -2*s[1, 2, 3, 4] - 3*s[1, 2, 3, 5] - 
  3*s[1, 2, 3, 6] - 2*s[1, 2, 3, 7] - s[1, 2, 3, 8] - 3*s[1, 2, 4, 5] - 
  3*s[1, 2, 4, 6] - 2*s[1, 2, 4, 7] - s[1, 2, 4, 8] - 3*s[1, 2, 5, 6] - 
  2*s[1, 2, 5, 7] - 2*s[1, 2, 5, 8] - 2*s[1, 2, 6, 7] - 2*s[1, 2, 6, 8] - 
  s[1, 2, 7, 8] - s[1, 3, 4, 5] - s[1, 3, 4, 6] - s[1, 3, 4, 7] - 
  s[1, 3, 4, 8] - 2*s[1, 3, 5, 6] - 2*s[1, 3, 5, 7] - 2*s[1, 3, 5, 8] - 
  2*s[1, 3, 6, 7] - 2*s[1, 3, 6, 8] - s[1, 3, 7, 8] - 2*s[1, 4, 5, 6] - 
  2*s[1, 4, 5, 7] - 2*s[1, 4, 5, 8] - 2*s[1, 4, 6, 7] - 2*s[1, 4, 6, 8] - 
  s[1, 4, 7, 8] - 2*s[1, 5, 6, 7] - 2*s[1, 5, 6, 8] - s[1, 5, 7, 8] - 
  s[2, 3, 4, 5] - s[2, 3, 4, 6] - s[2, 3, 4, 7] - s[2, 3, 4, 8] - 
  2*s[2, 3, 5, 6] - 2*s[2, 3, 5, 7] - 2*s[2, 3, 5, 8] - 2*s[2, 3, 6, 7] - 
  2*s[2, 3, 6, 8] - s[2, 3, 7, 8] - 2*s[2, 4, 5, 6] - 2*s[2, 4, 5, 7] - 
  2*s[2, 4, 5, 8] - 2*s[2, 4, 6, 7] - 2*s[2, 4, 6, 8] - s[2, 4, 7, 8] - 
  2*s[2, 5, 6, 7] - 2*s[2, 5, 6, 8] - s[2, 5, 7, 8] + s[3, 4, 7, 8], 
 s[1, 2, 3, 4] - s[1, 2, 3, 5] - s[1, 2, 3, 6] + s[1, 2, 3, 8] - 
  s[1, 2, 4, 5] - s[1, 2, 4, 6] + s[1, 2, 4, 8] - s[1, 2, 5, 6] - 
  s[1, 2, 5, 7] - s[1, 2, 5, 8] - s[1, 2, 6, 7] - s[1, 2, 6, 8] + 
  s[1, 3, 4, 7] + s[1, 3, 4, 8] - s[1, 3, 5, 6] - s[1, 3, 5, 7] - 
  s[1, 3, 5, 8] - s[1, 3, 6, 7] - s[1, 3, 6, 8] - s[1, 4, 5, 6] - 
  s[1, 4, 5, 7] - s[1, 4, 5, 8] - s[1, 4, 6, 7] - s[1, 4, 6, 8] - 
  s[1, 5, 6, 7] - s[1, 5, 6, 8] + s[2, 3, 4, 7] + s[2, 3, 4, 8] - 
  s[2, 3, 5, 6] - s[2, 3, 5, 7] - s[2, 3, 5, 8] - s[2, 3, 6, 7] - 
  s[2, 3, 6, 8] - s[2, 4, 5, 6] - s[2, 4, 5, 7] - s[2, 4, 5, 8] - 
  s[2, 4, 6, 7] - s[2, 4, 6, 8] - s[2, 5, 6, 7] - s[2, 5, 6, 8] + 
  s[3, 4, 7, 8], -s[1, 2, 3, 4] - 2*s[1, 2, 3, 5] - 2*s[1, 2, 3, 6] - 
  s[1, 2, 3, 7] - 2*s[1, 2, 4, 5] - 2*s[1, 2, 4, 6] - s[1, 2, 4, 7] - 
  2*s[1, 2, 5, 6] - 2*s[1, 2, 5, 7] - s[1, 2, 5, 8] - 2*s[1, 2, 6, 7] - 
  s[1, 2, 6, 8] - s[1, 3, 4, 5] - s[1, 3, 4, 6] - s[1, 3, 4, 7] - 
  2*s[1, 3, 5, 6] - 2*s[1, 3, 5, 7] - s[1, 3, 5, 8] - 2*s[1, 3, 6, 7] - 
  s[1, 3, 6, 8] - 2*s[1, 4, 5, 6] - 2*s[1, 4, 5, 7] - s[1, 4, 5, 8] - 
  2*s[1, 4, 6, 7] - s[1, 4, 6, 8] - 2*s[1, 5, 6, 7] - s[1, 5, 6, 8] - 
  s[2, 3, 4, 5] - s[2, 3, 4, 6] - s[2, 3, 4, 7] - 2*s[2, 3, 5, 6] - 
  2*s[2, 3, 5, 7] - s[2, 3, 5, 8] - 2*s[2, 3, 6, 7] - s[2, 3, 6, 8] - 
  2*s[2, 4, 5, 6] - 2*s[2, 4, 5, 7] - s[2, 4, 5, 8] - 2*s[2, 4, 6, 7] - 
  s[2, 4, 6, 8] - 2*s[2, 5, 6, 7] - s[2, 5, 6, 8] + s[3, 4, 5, 8] + 
  s[3, 4, 6, 8] + s[3, 4, 7, 8], 2*s[1, 2, 3, 4] + s[1, 2, 3, 5] + 
  s[1, 2, 3, 6] + s[1, 2, 3, 7] + 2*s[1, 2, 3, 8] + s[1, 2, 4, 8] - 
  s[1, 2, 5, 6] - s[1, 2, 5, 7] - s[1, 2, 6, 7] + s[1, 2, 7, 8] + 
  s[1, 3, 4, 8] - s[1, 3, 5, 6] - s[1, 3, 5, 7] - s[1, 3, 6, 7] + 
  s[1, 3, 7, 8] - s[1, 4, 5, 6] - s[1, 4, 5, 7] - s[1, 4, 6, 7] + 
  s[1, 4, 7, 8] - s[1, 5, 6, 7] + s[2, 3, 4, 5] + s[2, 3, 4, 6] + 
  s[2, 3, 4, 7] + 2*s[2, 3, 4, 8] + s[2, 3, 5, 8] + s[2, 3, 6, 8] + 
  2*s[2, 3, 7, 8] + s[2, 4, 5, 8] + s[2, 4, 6, 8] + s[2, 4, 7, 8] + 
  s[3, 4, 5, 6] + s[3, 4, 5, 7] + s[3, 4, 5, 8] + s[3, 4, 6, 7] + 
  s[3, 4, 6, 8] + s[3, 4, 7, 8], s[1, 2, 3, 4] + s[1, 2, 3, 5] + 
  s[1, 2, 3, 8] - s[1, 2, 4, 6] - s[1, 2, 4, 7] - s[1, 2, 5, 6] - 
  s[1, 2, 5, 7] - s[1, 2, 6, 7] + s[1, 2, 7, 8] - s[1, 3, 4, 6] - 
  s[1, 3, 4, 7] - s[1, 3, 5, 6] - s[1, 3, 5, 7] - s[1, 3, 6, 7] + 
  s[1, 3, 7, 8] - s[1, 4, 5, 6] - s[1, 4, 5, 7] - s[1, 4, 6, 7] - 
  s[1, 5, 6, 7] + s[2, 3, 4, 5] + s[2, 3, 4, 8] + s[2, 3, 5, 8] + 
  s[2, 3, 6, 8] + s[2, 3, 7, 8] + s[2, 4, 5, 8] + s[3, 4, 5, 6] + 
  s[3, 4, 5, 7] + s[3, 4, 5, 8], 2*s[1, 2, 3, 4] + s[1, 2, 3, 5] + 
  s[1, 2, 3, 8] + s[1, 2, 4, 5] + s[1, 2, 4, 8] - s[1, 2, 5, 6] - 
  s[1, 2, 5, 7] - s[1, 2, 6, 7] + s[1, 2, 7, 8] + s[1, 3, 4, 5] + 
  s[1, 3, 4, 8] - s[1, 3, 5, 6] - s[1, 3, 5, 7] - s[1, 3, 6, 7] + 
  s[1, 3, 7, 8] - s[1, 4, 5, 6] - s[1, 4, 5, 7] - s[1, 4, 6, 7] + 
  s[1, 4, 7, 8] - s[1, 5, 6, 7] + 2*s[2, 3, 4, 5] + s[2, 3, 4, 6] + 
  s[2, 3, 4, 7] + 2*s[2, 3, 4, 8] + s[2, 3, 5, 8] + s[2, 3, 6, 8] + 
  s[2, 3, 7, 8] + s[2, 4, 5, 8] + s[2, 4, 6, 8] + s[2, 4, 7, 8] + 
  s[3, 4, 5, 6] + s[3, 4, 5, 7] + 2*s[3, 4, 5, 8] + s[3, 4, 6, 7] + 
  s[3, 4, 6, 8] + s[3, 4, 7, 8], -2*s[1, 2, 3, 4] - 3*s[1, 2, 3, 5] - 
  3*s[1, 2, 3, 6] - 2*s[1, 2, 3, 7] - s[1, 2, 3, 8] - 3*s[1, 2, 4, 5] - 
  3*s[1, 2, 4, 6] - 2*s[1, 2, 4, 7] - s[1, 2, 4, 8] - 3*s[1, 2, 5, 6] - 
  2*s[1, 2, 5, 7] - s[1, 2, 5, 8] - s[1, 2, 6, 7] - s[1, 2, 6, 8] - 
  3*s[1, 3, 4, 5] - 3*s[1, 3, 4, 6] - 2*s[1, 3, 4, 7] - s[1, 3, 4, 8] - 
  3*s[1, 3, 5, 6] - 2*s[1, 3, 5, 7] - 2*s[1, 3, 5, 8] - 2*s[1, 3, 6, 7] - 
  2*s[1, 3, 6, 8] - s[1, 3, 7, 8] - 2*s[1, 4, 5, 6] - 2*s[1, 4, 5, 7] - 
  2*s[1, 4, 5, 8] - 2*s[1, 4, 6, 7] - 2*s[1, 4, 6, 8] - s[1, 4, 7, 8] - 
  2*s[1, 5, 6, 7] - 2*s[1, 5, 6, 8] - s[1, 5, 7, 8] - 2*s[2, 3, 4, 5] - 
  2*s[2, 3, 4, 6] - s[2, 3, 4, 7] - s[2, 3, 4, 8] - 2*s[2, 3, 5, 6] - 
  2*s[2, 3, 5, 7] - 2*s[2, 3, 5, 8] - 2*s[2, 3, 6, 7] - 2*s[2, 3, 6, 8] - 
  s[2, 3, 7, 8] - 2*s[2, 4, 5, 6] - 2*s[2, 4, 5, 7] - 2*s[2, 4, 5, 8] - 
  2*s[2, 4, 6, 7] - 2*s[2, 4, 6, 8] - s[2, 4, 7, 8] - 2*s[2, 5, 6, 7] - 
  2*s[2, 5, 6, 8] - s[2, 5, 7, 8] - 2*s[3, 4, 5, 6] - 2*s[3, 4, 5, 7] - 
  2*s[3, 4, 5, 8] - 2*s[3, 4, 6, 7] - 2*s[3, 4, 6, 8] - s[3, 4, 7, 8] - 
  2*s[3, 5, 6, 7] - 2*s[3, 5, 6, 8] - s[3, 5, 7, 8], 
 s[1, 2, 3, 4] - s[1, 2, 3, 5] - s[1, 2, 3, 6] + s[1, 2, 3, 8] - 
  s[1, 2, 4, 5] - s[1, 2, 4, 6] + s[1, 2, 4, 8] - 2*s[1, 2, 5, 6] - 
  2*s[1, 2, 5, 7] - s[1, 2, 5, 8] - 2*s[1, 2, 6, 7] - s[1, 2, 6, 8] + 
  s[1, 3, 4, 8] - 2*s[1, 3, 5, 6] - 2*s[1, 3, 5, 7] - s[1, 3, 5, 8] - 
  2*s[1, 3, 6, 7] - s[1, 3, 6, 8] - 2*s[1, 4, 5, 6] - 2*s[1, 4, 5, 7] - 
  s[1, 4, 5, 8] - 2*s[1, 4, 6, 7] - s[1, 4, 6, 8] - 2*s[1, 5, 6, 7] - 
  s[1, 5, 6, 8] + s[2, 3, 4, 5] + s[2, 3, 4, 6] + s[2, 3, 4, 7] + 
  2*s[2, 3, 4, 8] - s[2, 3, 5, 6] - s[2, 3, 5, 7] - s[2, 3, 6, 7] + 
  s[2, 3, 7, 8] - s[2, 4, 5, 6] - s[2, 4, 5, 7] - s[2, 4, 6, 7] + 
  s[2, 4, 7, 8] - s[2, 5, 6, 7] + s[3, 4, 5, 8] + s[3, 4, 6, 8] + 
  2*s[3, 4, 7, 8], -s[1, 2, 3, 4] - 2*s[1, 2, 3, 5] - 2*s[1, 2, 3, 6] - 
  s[1, 2, 3, 7] - s[1, 2, 3, 8] - 2*s[1, 2, 4, 5] - 2*s[1, 2, 4, 6] - 
  s[1, 2, 4, 7] - s[1, 2, 4, 8] - 2*s[1, 2, 5, 6] - 2*s[1, 2, 5, 7] - 
  2*s[1, 2, 5, 8] - 2*s[1, 2, 6, 7] - 2*s[1, 2, 6, 8] - s[1, 3, 4, 5] - 
  s[1, 3, 4, 6] - s[1, 3, 4, 7] - s[1, 3, 4, 8] - 2*s[1, 3, 5, 6] - 
  2*s[1, 3, 5, 7] - 2*s[1, 3, 5, 8] - 2*s[1, 3, 6, 7] - 2*s[1, 3, 6, 8] - 
  2*s[1, 4, 5, 6] - 2*s[1, 4, 5, 7] - 2*s[1, 4, 5, 8] - 2*s[1, 4, 6, 7] - 
  2*s[1, 4, 6, 8] - 2*s[1, 5, 6, 7] - 2*s[1, 5, 6, 8] - s[2, 3, 5, 6] - 
  s[2, 3, 5, 7] - s[2, 3, 5, 8] - s[2, 3, 6, 7] - s[2, 3, 6, 8] + 
  s[2, 3, 7, 8] - s[2, 4, 5, 6] - s[2, 4, 5, 7] - s[2, 4, 5, 8] - 
  s[2, 4, 6, 7] - s[2, 4, 6, 8] + s[2, 4, 7, 8] - s[2, 5, 6, 7] - 
  s[2, 5, 6, 8] + s[3, 4, 7, 8], 4*s[1, 2, 3, 4] + 3*s[1, 2, 3, 5] + 
  2*s[1, 2, 3, 6] + 2*s[1, 2, 3, 7] + 3*s[1, 2, 3, 8] + 2*s[1, 2, 4, 5] + 
  s[1, 2, 4, 6] + s[1, 2, 4, 7] + 2*s[1, 2, 4, 8] + s[1, 2, 5, 6] + 
  s[1, 2, 5, 7] + 2*s[1, 2, 5, 8] + s[1, 2, 6, 7] + 2*s[1, 2, 6, 8] + 
  2*s[1, 2, 7, 8] + 2*s[1, 3, 4, 5] + s[1, 3, 4, 6] + s[1, 3, 4, 7] + 
  2*s[1, 3, 4, 8] + s[1, 3, 5, 6] + s[1, 3, 5, 7] + 2*s[1, 3, 5, 8] + 
  s[1, 3, 6, 7] + s[1, 3, 6, 8] + s[1, 3, 7, 8] + s[1, 4, 5, 6] + 
  s[1, 4, 5, 7] + s[1, 4, 5, 8] + 3*s[2, 3, 4, 5] + 2*s[2, 3, 4, 6] + 
  2*s[2, 3, 4, 7] + 3*s[2, 3, 4, 8] + 2*s[2, 3, 5, 6] + 2*s[2, 3, 5, 7] + 
  2*s[2, 3, 5, 8] + s[2, 3, 6, 7] + s[2, 3, 6, 8] + s[2, 3, 7, 8] + 
  s[2, 4, 5, 6] + s[2, 4, 5, 7] + s[2, 4, 5, 8] + s[3, 4, 5, 6] + 
  s[3, 4, 5, 7] + s[3, 4, 5, 8], -s[1, 2, 3, 5] - s[1, 2, 3, 6] - 
  s[1, 2, 3, 7] - s[1, 2, 4, 5] - s[1, 2, 4, 6] - s[1, 2, 4, 7] - 
  s[1, 2, 5, 6] - s[1, 2, 5, 7] + s[1, 2, 6, 8] + s[1, 2, 7, 8] - 
  s[1, 3, 4, 5] - s[1, 3, 4, 6] - s[1, 3, 4, 7] - s[1, 3, 5, 6] - 
  s[1, 3, 5, 7] - s[1, 3, 5, 8] - s[1, 3, 6, 7] - s[1, 3, 6, 8] - 
  s[1, 3, 7, 8] - s[1, 4, 5, 7] - s[1, 4, 5, 8] - s[1, 4, 6, 7] - 
  s[1, 4, 6, 8] - s[1, 4, 7, 8] - s[1, 5, 6, 7] - s[1, 5, 6, 8] - 
  s[1, 5, 7, 8] - s[2, 3, 5, 7] - s[2, 3, 5, 8] - s[2, 3, 6, 7] - 
  s[2, 3, 6, 8] - s[2, 3, 7, 8] - s[2, 4, 5, 7] - s[2, 4, 5, 8] - 
  s[2, 4, 6, 7] - s[2, 4, 6, 8] - s[2, 4, 7, 8] - s[2, 5, 6, 7] - 
  s[2, 5, 6, 8] - s[2, 5, 7, 8] - s[3, 4, 5, 7] - s[3, 4, 5, 8] - 
  s[3, 4, 6, 7] - s[3, 4, 6, 8] - s[3, 4, 7, 8] - s[3, 5, 6, 7] - 
  s[3, 5, 6, 8] - s[3, 5, 7, 8], 4*s[1, 2, 3, 4] + 3*s[1, 2, 3, 5] + 
  2*s[1, 2, 3, 6] + 2*s[1, 2, 3, 7] + 3*s[1, 2, 3, 8] + 2*s[1, 2, 4, 5] + 
  s[1, 2, 4, 6] + s[1, 2, 4, 7] + 2*s[1, 2, 4, 8] + s[1, 2, 5, 6] + 
  s[1, 2, 5, 7] + 2*s[1, 2, 5, 8] + s[1, 2, 6, 7] + s[1, 2, 6, 8] + 
  s[1, 2, 7, 8] + 2*s[1, 3, 4, 5] + s[1, 3, 4, 6] + s[1, 3, 4, 7] + 
  2*s[1, 3, 4, 8] + s[1, 3, 5, 6] + s[1, 3, 5, 7] + 2*s[1, 3, 5, 8] + 
  s[1, 3, 6, 7] + s[1, 3, 6, 8] + s[1, 3, 7, 8] + s[1, 4, 5, 6] + 
  s[1, 4, 5, 7] + s[1, 4, 5, 8] + 3*s[2, 3, 4, 5] + 2*s[2, 3, 4, 6] + 
  2*s[2, 3, 4, 7] + 3*s[2, 3, 4, 8] + 2*s[2, 3, 5, 6] + 2*s[2, 3, 5, 7] + 
  2*s[2, 3, 5, 8] + s[2, 3, 6, 7] + s[2, 3, 6, 8] + s[2, 3, 7, 8] + 
  s[2, 4, 5, 6] + s[2, 4, 5, 7] + s[2, 4, 5, 8] + s[3, 4, 5, 6] + 
  s[3, 4, 5, 7] + s[3, 4, 5, 8], 5*s[1, 2, 3, 4] + 4*s[1, 2, 3, 5] + 
  3*s[1, 2, 3, 6] + 3*s[1, 2, 3, 7] + 4*s[1, 2, 3, 8] + 3*s[1, 2, 4, 5] + 
  2*s[1, 2, 4, 6] + 2*s[1, 2, 4, 7] + 3*s[1, 2, 4, 8] + 2*s[1, 2, 5, 6] + 
  2*s[1, 2, 5, 7] + 3*s[1, 2, 5, 8] + 2*s[1, 2, 6, 7] + 2*s[1, 2, 6, 8] + 
  2*s[1, 2, 7, 8] + 3*s[1, 3, 4, 5] + 2*s[1, 3, 4, 6] + 2*s[1, 3, 4, 7] + 
  3*s[1, 3, 4, 8] + 2*s[1, 3, 5, 6] + 2*s[1, 3, 5, 7] + 2*s[1, 3, 5, 8] + 
  s[1, 3, 6, 7] + s[1, 3, 6, 8] + s[1, 3, 7, 8] + 2*s[1, 4, 5, 6] + 
  s[1, 4, 5, 7] + s[1, 4, 5, 8] + 4*s[2, 3, 4, 5] + 3*s[2, 3, 4, 6] + 
  3*s[2, 3, 4, 7] + 3*s[2, 3, 4, 8] + 3*s[2, 3, 5, 6] + 2*s[2, 3, 5, 7] + 
  2*s[2, 3, 5, 8] + s[2, 3, 6, 7] + s[2, 3, 6, 8] + s[2, 3, 7, 8] + 
  2*s[2, 4, 5, 6] + s[2, 4, 5, 7] + s[2, 4, 5, 8] + 2*s[3, 4, 5, 6] + 
  s[3, 4, 5, 7] + s[3, 4, 5, 8], s[1, 2, 3, 4] - s[1, 2, 3, 5] - 
  s[1, 2, 3, 6] - s[1, 2, 3, 7] - s[1, 2, 4, 5] - s[1, 2, 4, 6] - 
  s[1, 2, 4, 7] - s[1, 2, 5, 6] - s[1, 2, 5, 7] - s[1, 3, 4, 5] - 
  s[1, 3, 4, 6] - s[1, 3, 4, 7] - s[1, 3, 5, 6] - s[1, 3, 5, 7] - 
  s[1, 3, 5, 8] - s[1, 3, 6, 7] - s[1, 3, 6, 8] - s[1, 3, 7, 8] - 
  s[1, 4, 5, 7] - s[1, 4, 5, 8] - s[1, 4, 6, 7] - s[1, 4, 6, 8] - 
  s[1, 4, 7, 8] - s[1, 5, 6, 7] - s[1, 5, 6, 8] - s[1, 5, 7, 8] + 
  s[2, 3, 4, 8] - s[2, 3, 5, 7] - s[2, 3, 5, 8] - s[2, 3, 6, 7] - 
  s[2, 3, 6, 8] - s[2, 3, 7, 8] - s[2, 4, 5, 7] - s[2, 4, 5, 8] - 
  s[2, 4, 6, 7] - s[2, 4, 6, 8] - s[2, 4, 7, 8] - s[2, 5, 6, 7] - 
  s[2, 5, 6, 8] - s[2, 5, 7, 8] - s[3, 4, 5, 7] - s[3, 4, 5, 8] - 
  s[3, 4, 6, 7] - s[3, 4, 6, 8] - s[3, 4, 7, 8] - s[3, 5, 6, 7] - 
  s[3, 5, 6, 8] - s[3, 5, 7, 8], -s[1, 2, 3, 5] - s[1, 2, 3, 6] - 
  s[1, 2, 3, 7] - s[1, 2, 4, 5] - s[1, 2, 4, 6] - s[1, 2, 4, 7] - 
  s[1, 2, 5, 6] - s[1, 2, 5, 7] - s[1, 3, 4, 5] - s[1, 3, 4, 6] - 
  s[1, 3, 4, 7] - s[1, 3, 5, 6] - s[1, 3, 5, 7] - s[1, 3, 5, 8] - 
  s[1, 3, 6, 7] - s[1, 3, 6, 8] - s[1, 3, 7, 8] - s[1, 4, 5, 7] - 
  s[1, 4, 5, 8] - s[1, 4, 6, 7] - s[1, 4, 6, 8] - s[1, 4, 7, 8] - 
  s[1, 5, 6, 7] - s[1, 5, 6, 8] - s[1, 5, 7, 8] - s[2, 3, 5, 7] - 
  s[2, 3, 5, 8] - s[2, 3, 6, 7] - s[2, 3, 6, 8] - s[2, 3, 7, 8] - 
  s[2, 4, 5, 7] - s[2, 4, 5, 8] - s[2, 4, 6, 7] - s[2, 4, 6, 8] - 
  s[2, 4, 7, 8] - s[2, 5, 6, 7] - s[2, 5, 6, 8] - s[2, 5, 7, 8] - 
  s[3, 4, 5, 7] - s[3, 4, 5, 8] - s[3, 4, 6, 7] - s[3, 4, 6, 8] - 
  s[3, 4, 7, 8] - s[3, 5, 6, 7] - s[3, 5, 6, 8] - s[3, 5, 7, 8], 
 -s[1, 2, 3, 5] - s[1, 2, 3, 6] - s[1, 2, 3, 7] - s[1, 2, 4, 5] - 
  s[1, 2, 4, 6] - s[1, 2, 4, 7] - s[1, 2, 5, 6] - s[1, 2, 5, 7] - 
  s[1, 3, 4, 5] - s[1, 3, 4, 6] - s[1, 3, 4, 7] - s[1, 3, 5, 6] - 
  s[1, 3, 5, 7] - s[1, 3, 5, 8] - s[1, 3, 6, 7] - s[1, 3, 6, 8] - 
  s[1, 3, 7, 8] - s[1, 4, 5, 7] - s[1, 4, 5, 8] - s[1, 4, 6, 7] - 
  s[1, 4, 6, 8] - s[1, 4, 7, 8] - s[1, 5, 6, 7] - s[1, 5, 6, 8] - 
  s[1, 5, 7, 8] + s[2, 3, 4, 5] + s[2, 3, 4, 6] - s[2, 3, 5, 7] - 
  s[2, 3, 5, 8] - s[2, 3, 6, 7] - s[2, 3, 6, 8] - s[2, 3, 7, 8] - 
  s[2, 4, 5, 7] - s[2, 4, 5, 8] - s[2, 4, 6, 7] - s[2, 4, 6, 8] - 
  s[2, 4, 7, 8] - s[2, 5, 6, 7] - s[2, 5, 6, 8] - s[2, 5, 7, 8] - 
  s[3, 4, 5, 7] - s[3, 4, 5, 8] - s[3, 4, 6, 7] - s[3, 4, 6, 8] - 
  s[3, 4, 7, 8] - s[3, 5, 6, 7] - s[3, 5, 6, 8] - s[3, 5, 7, 8], 
 -s[1, 2, 3, 5] - s[1, 2, 3, 6] - s[1, 2, 3, 7] + s[1, 2, 3, 8] - 
  s[1, 2, 4, 5] - s[1, 2, 4, 6] - s[1, 2, 4, 7] + s[1, 2, 4, 8] - 
  s[1, 2, 5, 6] - s[1, 2, 5, 7] - s[1, 3, 4, 5] - s[1, 3, 4, 6] - 
  s[1, 3, 4, 7] - s[1, 3, 5, 6] - s[1, 3, 5, 7] - s[1, 3, 5, 8] - 
  s[1, 3, 6, 7] - s[1, 3, 6, 8] - s[1, 3, 7, 8] - s[1, 4, 5, 7] - 
  s[1, 4, 5, 8] - s[1, 4, 6, 7] - s[1, 4, 6, 8] - s[1, 4, 7, 8] - 
  s[1, 5, 6, 7] - s[1, 5, 6, 8] - s[1, 5, 7, 8] - s[2, 3, 5, 7] - 
  s[2, 3, 5, 8] - s[2, 3, 6, 7] - s[2, 3, 6, 8] - s[2, 3, 7, 8] - 
  s[2, 4, 5, 7] - s[2, 4, 5, 8] - s[2, 4, 6, 7] - s[2, 4, 6, 8] - 
  s[2, 4, 7, 8] - s[2, 5, 6, 7] - s[2, 5, 6, 8] - s[2, 5, 7, 8] - 
  s[3, 4, 5, 7] - s[3, 4, 5, 8] - s[3, 4, 6, 7] - s[3, 4, 6, 8] - 
  s[3, 4, 7, 8] - s[3, 5, 6, 7] - s[3, 5, 6, 8] - s[3, 5, 7, 8], 
 4*s[1, 2, 3, 4] + 3*s[1, 2, 3, 5] + 2*s[1, 2, 3, 6] + 2*s[1, 2, 3, 7] + 
  3*s[1, 2, 3, 8] + 2*s[1, 2, 4, 5] + s[1, 2, 4, 6] + s[1, 2, 4, 7] + 
  2*s[1, 2, 4, 8] + s[1, 2, 5, 6] + s[1, 2, 5, 7] + 2*s[1, 2, 5, 8] + 
  s[1, 2, 6, 7] + 2*s[1, 2, 6, 8] + 2*s[1, 2, 7, 8] + 2*s[1, 3, 4, 5] + 
  s[1, 3, 4, 6] + s[1, 3, 4, 7] + 2*s[1, 3, 4, 8] + s[1, 3, 5, 6] + 
  s[1, 3, 5, 7] + 2*s[1, 3, 5, 8] + s[1, 3, 6, 7] + s[1, 3, 6, 8] + 
  s[1, 3, 7, 8] + s[1, 4, 5, 6] + s[1, 4, 5, 7] + s[1, 4, 5, 8] + 
  3*s[2, 3, 4, 5] + 2*s[2, 3, 4, 6] + 2*s[2, 3, 4, 7] + 3*s[2, 3, 4, 8] + 
  2*s[2, 3, 5, 6] + 2*s[2, 3, 5, 7] + 2*s[2, 3, 5, 8] + s[2, 3, 6, 7] + 
  s[2, 3, 6, 8] + s[2, 3, 7, 8] + 2*s[2, 4, 5, 6] + s[2, 4, 5, 7] + 
  s[2, 4, 5, 8] + 2*s[3, 4, 5, 6] + s[3, 4, 5, 7] + s[3, 4, 5, 8], 
 4*s[1, 2, 3, 4] + 3*s[1, 2, 3, 5] + 2*s[1, 2, 3, 6] + 2*s[1, 2, 3, 7] + 
  3*s[1, 2, 3, 8] + 2*s[1, 2, 4, 5] + s[1, 2, 4, 6] + s[1, 2, 4, 7] + 
  2*s[1, 2, 4, 8] + s[1, 2, 5, 6] + s[1, 2, 5, 7] + 2*s[1, 2, 5, 8] + 
  s[1, 2, 6, 7] + s[1, 2, 6, 8] + s[1, 2, 7, 8] + 2*s[1, 3, 4, 5] + 
  s[1, 3, 4, 6] + s[1, 3, 4, 7] + 2*s[1, 3, 4, 8] + s[1, 3, 5, 6] + 
  s[1, 3, 5, 7] + 2*s[1, 3, 5, 8] + s[1, 3, 6, 7] + s[1, 3, 6, 8] + 
  s[1, 3, 7, 8] + s[1, 4, 5, 6] + s[1, 4, 5, 7] + s[1, 4, 5, 8] + 
  3*s[2, 3, 4, 5] + 2*s[2, 3, 4, 6] + 2*s[2, 3, 4, 7] + 3*s[2, 3, 4, 8] + 
  2*s[2, 3, 5, 6] + 2*s[2, 3, 5, 7] + 2*s[2, 3, 5, 8] + s[2, 3, 6, 7] + 
  s[2, 3, 6, 8] + s[2, 3, 7, 8] + 2*s[2, 4, 5, 6] + s[2, 4, 5, 7] + 
  s[2, 4, 5, 8] + 2*s[3, 4, 5, 6] + s[3, 4, 5, 7] + s[3, 4, 5, 8], 
 -s[1, 2, 3, 5] - s[1, 2, 3, 6] - s[1, 2, 3, 7] - s[1, 2, 4, 5] - 
  s[1, 2, 4, 6] - s[1, 2, 4, 7] - s[1, 2, 5, 6] - s[1, 2, 5, 7] - 
  s[1, 3, 4, 5] - s[1, 3, 4, 6] - s[1, 3, 4, 7] - s[1, 3, 5, 6] - 
  s[1, 3, 5, 7] - s[1, 3, 5, 8] - s[1, 3, 6, 7] - s[1, 3, 6, 8] - 
  s[1, 3, 7, 8] - s[1, 4, 5, 7] - s[1, 4, 5, 8] - s[1, 4, 6, 7] - 
  s[1, 4, 6, 8] - s[1, 4, 7, 8] - s[1, 5, 6, 7] - s[1, 5, 6, 8] - 
  s[1, 5, 7, 8] - s[2, 3, 5, 7] - s[2, 3, 5, 8] - s[2, 3, 6, 7] - 
  s[2, 3, 6, 8] - s[2, 3, 7, 8] + s[2, 4, 5, 6] - s[2, 4, 5, 7] - 
  s[2, 4, 5, 8] - s[2, 4, 6, 7] - s[2, 4, 6, 8] - s[2, 4, 7, 8] - 
  s[2, 5, 6, 7] - s[2, 5, 6, 8] - s[2, 5, 7, 8] + s[3, 4, 5, 6] - 
  s[3, 4, 5, 7] - s[3, 4, 5, 8] - s[3, 4, 6, 7] - s[3, 4, 6, 8] - 
  s[3, 4, 7, 8] - s[3, 5, 6, 7] - s[3, 5, 6, 8] - s[3, 5, 7, 8], 
 -2*s[1, 2, 3, 4] - 3*s[1, 2, 3, 5] - 3*s[1, 2, 3, 6] - 3*s[1, 2, 3, 7] - 
  2*s[1, 2, 3, 8] - 3*s[1, 2, 4, 5] - 3*s[1, 2, 4, 6] - 3*s[1, 2, 4, 7] - 
  2*s[1, 2, 4, 8] - 3*s[1, 2, 5, 6] - 3*s[1, 2, 5, 7] - 2*s[1, 2, 5, 8] - 
  2*s[1, 2, 6, 7] - 2*s[1, 2, 6, 8] - 2*s[1, 2, 7, 8] - 2*s[1, 3, 4, 5] - 
  2*s[1, 3, 4, 6] - 2*s[1, 3, 4, 7] - s[1, 3, 4, 8] - 2*s[1, 3, 5, 6] - 
  2*s[1, 3, 5, 7] - 2*s[1, 3, 5, 8] - 2*s[1, 3, 6, 7] - 2*s[1, 3, 6, 8] - 
  2*s[1, 3, 7, 8] - s[1, 4, 5, 6] - 2*s[1, 4, 5, 7] - 2*s[1, 4, 5, 8] - 
  2*s[1, 4, 6, 7] - 2*s[1, 4, 6, 8] - 2*s[1, 4, 7, 8] - 2*s[1, 5, 6, 7] - 
  2*s[1, 5, 6, 8] - 2*s[1, 5, 7, 8] - s[2, 3, 4, 5] - s[2, 3, 4, 6] - 
  s[2, 3, 4, 7] - s[2, 3, 4, 8] - s[2, 3, 5, 6] - 2*s[2, 3, 5, 7] - 
  2*s[2, 3, 5, 8] - 2*s[2, 3, 6, 7] - 2*s[2, 3, 6, 8] - 2*s[2, 3, 7, 8] - 
  s[2, 4, 5, 6] - 2*s[2, 4, 5, 7] - 2*s[2, 4, 5, 8] - 2*s[2, 4, 6, 7] - 
  2*s[2, 4, 6, 8] - 2*s[2, 4, 7, 8] - 2*s[2, 5, 6, 7] - 2*s[2, 5, 6, 8] - 
  2*s[2, 5, 7, 8] - s[3, 4, 5, 7] - s[3, 4, 5, 8] - s[3, 4, 6, 7] - 
  s[3, 4, 6, 8] - s[3, 4, 7, 8] - s[3, 5, 6, 7] - s[3, 5, 6, 8] - 
  s[3, 5, 7, 8], 4*s[1, 2, 3, 4] + 3*s[1, 2, 3, 5] + 2*s[1, 2, 3, 6] + 
  2*s[1, 2, 3, 7] + 3*s[1, 2, 3, 8] + 2*s[1, 2, 4, 5] + s[1, 2, 4, 6] + 
  s[1, 2, 4, 7] + 2*s[1, 2, 4, 8] + s[1, 2, 5, 8] + s[1, 2, 6, 8] + 
  2*s[1, 2, 7, 8] + 2*s[1, 3, 4, 5] + s[1, 3, 4, 6] + s[1, 3, 4, 7] + 
  2*s[1, 3, 4, 8] + s[1, 3, 5, 8] + s[1, 3, 6, 8] + 2*s[1, 3, 7, 8] + 
  s[1, 4, 5, 8] + s[1, 4, 6, 8] + s[1, 4, 7, 8] + 3*s[2, 3, 4, 5] + 
  2*s[2, 3, 4, 6] + 2*s[2, 3, 4, 7] + 3*s[2, 3, 4, 8] + s[2, 3, 5, 6] + 
  s[2, 3, 5, 7] + 2*s[2, 3, 5, 8] + s[2, 3, 6, 7] + 2*s[2, 3, 6, 8] + 
  2*s[2, 3, 7, 8] + s[2, 4, 5, 6] + s[2, 4, 5, 7] + 2*s[2, 4, 5, 8] + 
  s[2, 4, 6, 7] + s[2, 4, 6, 8] + s[2, 4, 7, 8] + 2*s[3, 4, 5, 6] + 
  2*s[3, 4, 5, 7] + 2*s[3, 4, 5, 8] + s[3, 4, 6, 7] + s[3, 4, 6, 8] + 
  s[3, 4, 7, 8], s[1, 2, 3, 4] - s[1, 2, 3, 5] - s[1, 2, 3, 6] + 
  s[1, 2, 3, 8] - s[1, 2, 4, 5] - s[1, 2, 4, 6] + s[1, 2, 4, 8] - 
  s[1, 2, 5, 6] - s[1, 2, 5, 7] - s[1, 2, 5, 8] - s[1, 2, 6, 7] - 
  s[1, 2, 6, 8] + s[1, 3, 4, 7] + s[1, 3, 4, 8] - s[1, 3, 5, 6] - 
  s[1, 3, 5, 7] - s[1, 3, 5, 8] - s[1, 3, 6, 7] - s[1, 3, 6, 8] - 
  s[1, 4, 5, 6] - s[1, 4, 5, 7] - s[1, 4, 5, 8] - s[1, 4, 6, 7] - 
  s[1, 4, 6, 8] - s[1, 5, 6, 7] - s[1, 5, 6, 8] + s[2, 3, 4, 5] + 
  s[2, 3, 4, 6] + s[2, 3, 4, 7] + s[2, 3, 4, 8] - s[2, 3, 5, 6] - 
  s[2, 3, 5, 7] - s[2, 3, 5, 8] - s[2, 3, 6, 7] - s[2, 3, 6, 8] - 
  s[2, 4, 5, 6] - s[2, 4, 5, 7] - s[2, 4, 5, 8] - s[2, 4, 6, 7] - 
  s[2, 4, 6, 8] - s[2, 5, 6, 7] - s[2, 5, 6, 8] + s[3, 4, 7, 8], 
 3*s[1, 2, 3, 4] + 2*s[1, 2, 3, 5] + s[1, 2, 3, 6] + s[1, 2, 3, 7] + 
  2*s[1, 2, 3, 8] + s[1, 2, 4, 5] + s[1, 2, 4, 8] - s[1, 2, 5, 6] - 
  s[1, 2, 5, 7] - s[1, 2, 6, 7] + s[1, 2, 7, 8] + s[1, 3, 4, 5] + 
  s[1, 3, 4, 8] - s[1, 3, 5, 6] - s[1, 3, 5, 7] - s[1, 3, 6, 7] + 
  s[1, 3, 7, 8] - s[1, 4, 5, 6] - s[1, 4, 5, 7] - s[1, 4, 6, 7] + 
  s[1, 4, 7, 8] - s[1, 5, 6, 7] + 2*s[2, 3, 4, 5] + s[2, 3, 4, 6] + 
  s[2, 3, 4, 7] + 2*s[2, 3, 4, 8] + s[2, 3, 5, 8] + s[2, 3, 6, 8] + 
  2*s[2, 3, 7, 8] + s[2, 4, 5, 8] + s[2, 4, 6, 8] + s[2, 4, 7, 8] + 
  s[3, 4, 5, 6] + s[3, 4, 5, 7] + 2*s[3, 4, 5, 8] + s[3, 4, 6, 7] + 
  s[3, 4, 6, 8] + s[3, 4, 7, 8]}

